Role of initial transverse momentum in a hybrid approach

The purpose of this work is to study the effect of exchanging initial condition models in a modular hybrid approach. The focus lies on the event-by-event correlations of elliptic and triangular flow. This study is performed in the hybrid approach SMASH-vHLLE, composed of the hadronic transport approach SMASH and the (3+1)d viscous hydrodynamic code vHLLE. The initial condition models investigated are SMASH IC, Trento and IP-Glasma. Correlations are calculated on an event-by-event basis between the eccentricities and momentum anisotropies of the initial state as well as the momentum anisotropies in the final state, both for ultra-central and off-central collisions for AuAu collisions at $\sqrt{s_{NN}} = 200$ GeV. This work demonstrates that, although averaged values for the eccentricities of these models are very similar, substantial differences exist both in the distributions of eccentricities, the correlations amongst the initial state properties as well as in the correlations between initial state and final state properties. Notably, whereas initial state momentum anisotropy is shown to not affect the final state flow, the presence of radial flow affects the emergence of final state momentum anisotropies. Inclusion of radial flow in the linear fit improves the prediction of final state flow from initial state properties. The presence of momentum in the initial state has an effect on the emergence of flow and is therefore a relevant part of initial state models, challenging the common understanding of final state momentum anisotropies being a linear response to initial state eccentricity only.

==> anc/Figure_1.txt <==
# Au+Au sqrt(s) = 200 GeV
# Impact Parameter (b) [fm]  SMASH_Epsilon_2  SMASH_Epsilon_2_Error  IPG_Epsilon_2  IPG_Epsilon_2_Error  Trento_Epsilon_2  Trento_Epsilon_2_Error  SMASH_Epsilon_3  SMASH_Epsilon_3_Error  IPG_Epsilon_3  IPG_Epsilon_3_Error  Trento_Epsilon_3  Trento_Epsilon_3_Error
2.000000000000000000e+00 8.689500000000000002e-02 4.995999999999999573e-03 1.490100422427315108e-01 1.969323496943871377e-02 9.572400000000000353e-02 3.402000000000000076e-03 1.115310000000000051e-01 5.568000000000000033e-03 1.521339468990665633e-01 1.675065854609304045e-02 1.273430000000000117e-01 2.971000000000000116e-03
5.000000000000000000e+00 1.836129999999999984e-01 8.175999999999999240e-03 2.491692666096856912e-01 2.422960958678038734e-02 1.946620000000000017e-01 6.015000000000000381e-03 1.275739999999999930e-01 6.107999999999999714e-03 1.489848349321789278e-01 1.677181045058048423e-02 1.386789999999999967e-01 4.900999999999999975e-03
9.000000000000000000e+00 3.492689999999999961e-01 1.187299999999999987e-02 3.670520264790242404e-01 4.054649920343917496e-02 3.503129999999999855e-01 9.627999999999999406e-03 2.063409999999999966e-01 1.191000000000000045e-02 2.385862811049336007e-01 2.562435265412358124e-02 2.180819999999999981e-01 6.517000000000000223e-03


==> anc/Figure_10_ipg.txt <==
# Residual_basic_fit Residual_improved_fit 
2.643830512383964215e-02 1.539597073490146795e-02
1.066885870867816111e-02 5.935073550147058896e-03
2.194288277673555471e-02 1.150715743812323610e-02
9.351698303093958220e-03 5.585116932890224484e-03
1.023201873029747078e-04 -1.707200619867960817e-02
-1.308091570318692387e-04 2.906558394112843113e-03
-3.068518806658055570e-02 -1.936309981042124567e-02
2.051067850062975040e-02 -1.208528219505324020e-03
3.682282307944922256e-02 1.855710290408976032e-02
7.601198709711758095e-03 -1.428275973061902265e-02
-1.379282268381863685e-02 4.357376898869727566e-02
3.295481520955378940e-03 -7.514821867900228769e-03
-3.737308685281431897e-02 1.802948161073399114e-02
6.685449408496771384e-02 1.810357419290866549e-02
2.615839232120147767e-02 -4.749310302251702476e-03
2.990197405978362727e-02 1.465683677104952926e-02
-1.524862318001713596e-02 -2.717580468874889604e-02
3.427567884827885381e-02 2.254730705420764092e-02
3.305037584737873652e-02 1.484864685309085497e-02
7.706358555411928213e-03 -2.360139524739118810e-02
1.253180042308709580e-02 3.364335602133061709e-03
5.738350706707209814e-02 5.905849115624285661e-03
2.471515924269159642e-02 -1.496490592320873919e-02
1.300134406176416818e-02 9.211001402065377430e-03
2.397887212471455642e-02 1.018251809829863463e-02
2.149029922191338440e-02 -2.435315101328099086e-03
2.333405192430008240e-02 2.603288824725019657e-04
3.690425861893666115e-02 1.398476924960013329e-02
-5.070058014125600199e-02 -1.863348824436593387e-02
-8.810868958887620173e-02 -3.390151960527157393e-02
4.434155021222516146e-02 -4.639741084951312655e-03
3.702912999357821366e-02 -9.154363585974843731e-03
1.347682266548419494e-02 -3.147619839005501297e-03
-1.894753291339347501e-02 -3.122633255110995876e-02
3.375732678692627137e-02 -8.049185011612981777e-03
3.081742503285505794e-02 -1.373451211932560923e-02
4.170307711633694514e-03 5.796543441656171192e-03
1.430599956151981655e-02 1.406046235693628882e-02
3.201048749428311857e-02 8.887813461586326069e-03
5.232888025550411215e-02 2.091150962264934354e-03
-4.324089929341873306e-02 -2.316647469832747164e-03
2.684851682843820975e-02 -7.061716330964556976e-05
4.052712329761035126e-02 -6.884731234711442827e-03
-9.714241546521840132e-03 2.904143608758813500e-02
2.953555526181521340e-02 -2.242770594411291896e-02
1.687170730397220125e-02 -4.129359413084170149e-03
4.987169218390714864e-02 1.809026156157919618e-02
5.761354409972649360e-03 1.398557338349065704e-03
-9.439966643528668877e-03 -3.072238520883514845e-03
4.377996728662374853e-02 -9.593717818767236172e-04
2.309700161978083671e-02 2.677875377471827800e-03
-5.979854261442207886e-03 -2.060842949874074070e-02
3.736849212370738776e-02 1.212653395378271437e-02
3.550221586401665352e-02 7.019984740630959286e-03
3.788484796196467386e-02 9.204898935895745871e-03
4.130325736663310182e-02 -3.956242208004237537e-03
3.400638237914359319e-03 -1.614860075805885087e-02
-7.857569297842023626e-03 -2.016000783583436068e-02
1.350328689694484802e-02 1.585930030661738405e-02
-4.320303743387969575e-02 -2.312782393622349331e-02
3.178173493242383851e-03 5.715008282524983163e-03
3.715861330212395786e-02 9.695656997690725587e-03
-3.668231271380656411e-02 3.062320977066010363e-02
3.672175573234527646e-02 9.368558815700235576e-03
1.502660814905572295e-02 -5.828469978546670094e-03
2.540993231770512228e-02 2.193846663787375056e-02
-1.289019325609974675e-02 1.386784500175999857e-02
1.984732678583742138e-02 1.638289583687510542e-02
4.963929506109086842e-02 -1.520778857606877588e-02
5.898104165831072332e-03 1.940508480209648251e-02
3.873450276269466142e-02 2.900867919389151645e-02
4.769908672127867733e-02 -4.776236254047522278e-04
2.915131287051703213e-02 -6.059073825236419020e-03
3.688630900632780540e-02 1.319626902270621543e-02
2.443128595517181367e-02 7.612048694706219365e-03
1.950178840007553427e-03 -1.431532684372293501e-02
6.779175685287480713e-02 1.836706957302378790e-02
3.161503448225799762e-02 -3.011282692310802978e-03
-2.384622788864548815e-02 1.688806558084768317e-02
-8.204219580031410497e-03 1.522349304668835224e-02
7.199857088960287532e-03 -2.095254796158044913e-02
1.672323700475417119e-02 -1.390264006738163582e-02
3.787407828793409870e-02 7.343483585543458814e-03
-1.339566936773086553e-02 -1.946565640992207330e-02
-2.627093584241287777e-02 3.174221966489233770e-03
4.381452692722780096e-02 -2.818497039324914522e-03
-1.766599445084443554e-02 -9.246668627957449482e-03
2.675351776753360708e-02 -6.495704318454496862e-03
3.951314846985461149e-02 8.598676655272460834e-03
2.891061358886313354e-02 1.869183252433351955e-02
-1.204060980638710365e-02 1.494411774428654194e-02
3.106737249230075854e-02 -2.626983145583607071e-03
3.244891267087084141e-02 4.476792572276226678e-03
1.588621305997468813e-02 1.076227950905869757e-02
2.391387332646772307e-02 3.728741233209882655e-03
-6.141640888560867539e-03 1.468870882734049643e-02
-1.816883760945472992e-02 -2.931243975961330545e-02
5.092176525503359918e-02 8.500829941488090291e-03
-1.002941428187691802e-02 -9.174508812403905922e-03
3.424472008361652969e-02 1.243522785716075219e-02
2.914912883410993027e-02 2.230061745666598455e-02
4.612944118815331951e-02 5.512137274482131755e-03
-1.373926369785784252e-02 1.071467584862507982e-02
4.394502375855570409e-02 -1.385907371641431629e-03
2.788928438573479163e-04 7.402722291563440526e-03
-2.669773987351897748e-02 -1.608397888740197013e-03
2.189114494819077716e-02 1.609643107600047807e-03
-8.623439287370850137e-02 -4.062679492586400432e-02
-8.174039932332700931e-02 -5.133572545759663985e-02
2.156050514544118057e-02 2.596316721500249725e-03
-3.826087763936898006e-02 -2.926238380134544431e-02
2.689336555265403605e-02 1.741625031529588780e-02
3.052687811810027643e-02 -1.560991520005867300e-02
1.075598158951765471e-02 8.787207771278018886e-03
2.773835394130354237e-02 3.069281078286660580e-02
7.676597175679970853e-03 -2.898401967901115261e-03
3.213695633630067605e-02 2.128408144190402362e-02
3.377879063008255162e-02 6.178784971952171190e-03
1.594949987152077114e-02 -1.924993250062038280e-02
5.235679095685230600e-03 1.320276328029177521e-02
2.960500362507963168e-02 -2.284833285819048987e-03
3.815297294955140306e-02 1.950003778747801120e-03
2.995447320414401648e-04 3.075952370734241770e-03
3.759608353946386483e-02 -8.087708867283972813e-03
2.091809097563888942e-02 2.541916449990809512e-02
2.732999899768862040e-02 5.124278654820214884e-03
5.001792441567001063e-02 1.267100456059170460e-02
-3.083014302679711743e-02 -3.730804393406970954e-03
2.255667472915180022e-02 -2.157318436036752274e-02
1.133392293813861168e-02 -1.959161161586227273e-02
-1.807438954619151883e-02 5.657163292961036455e-02
1.178816721006605006e-02 1.673954578622592615e-02
-7.876732082736537244e-03 -2.578320767428081417e-02
-2.323663623635165848e-02 -1.170300365037412610e-02
3.926273734946506000e-02 4.815604767244442697e-03
5.485949407832668018e-02 1.564045920070437912e-02
4.173064828256832504e-02 9.551417471545829707e-03
-1.417850246245702661e-03 2.506890886244686478e-02
1.454301501285602469e-02 -1.863114904090923396e-02
1.003963453886523582e-02 1.624402243558179665e-02
-3.493841927417067755e-02 -1.620241253391898478e-02
1.678659084627710102e-02 -1.672516532704679260e-02
-2.861883122503020016e-02 -1.460880000791582589e-02
9.250052349349377478e-03 1.596376821453637795e-02
-1.121214702975911748e-02 -1.514670271981809896e-02
4.650088513409356139e-02 9.755212109275088195e-03
4.096557166491891777e-02 1.060780731711104263e-02
2.843507083466148208e-02 -3.043532978558471935e-03
1.312148063519121000e-02 -9.071602760807838395e-03
-2.529546803040330638e-02 4.921448249313419010e-03
-1.888976464595747140e-02 -3.198627567616348089e-02
1.480177373379576444e-03 -4.864048850686995829e-03
3.466878110493861603e-02 1.280963457673613831e-02
1.227747564635035815e-02 1.903111461175356622e-02
2.995437169075318429e-02 2.494287285787530339e-03
1.150478949156576169e-02 2.288607417967933322e-02
6.188402602575096556e-03 1.206269957545055838e-02
1.183524606887527419e-02 -1.122223609925373372e-02
4.139694542801300448e-02 -2.652784933091199837e-03
1.993450038016862658e-02 1.020004199625818703e-02
-3.161921540546176052e-02 -1.989594543163718948e-02
4.438486703798687899e-02 1.843315475725090802e-02
3.719308880425420405e-02 1.587420789691723622e-02
5.328636621843975407e-02 9.521405220235736044e-03
1.265121816504501812e-02 1.708669386348739966e-02
2.314855836854759832e-02 -7.638431603765219458e-03
3.058340152347705648e-02 -8.476559137547690082e-04
4.459063497568672985e-03 -1.515500923333199662e-02
2.685133784976410573e-02 2.378005416660819438e-03
5.884165213513475184e-02 4.658945719186582957e-03
-1.991498738592183126e-02 -1.504243310597565275e-02
5.321218612384756574e-03 3.598559012754086461e-02
1.236125830953803406e-02 1.436876219522734838e-02
-5.314017383354731339e-02 -3.782183579438289089e-02
3.377599266279310980e-02 1.846009459316177992e-04
3.143829015603026578e-02 -8.860430610083916414e-03
1.773793431534000098e-02 2.338112743234933150e-02
2.784570365120235536e-02 1.845556632112187179e-03
6.071769520971409539e-03 -1.671804633304321830e-02
8.698577993189640645e-03 3.053295459875454698e-02
3.233734315166453960e-02 9.694940656894794617e-03
-3.643264279168888231e-02 -2.323324210566254933e-02
2.959073724831652596e-02 4.092974473172803634e-02
9.060087442081247999e-03 7.963988942236571722e-03
-7.948556064941589283e-03 -1.250845460031230205e-02
5.725267979777320937e-02 1.787462324767637167e-02
-4.106219672714175178e-02 -2.391010820767717343e-02
3.359731176261413627e-02 -1.845036277713901079e-02
-8.278517261266077343e-04 -8.117112379257745980e-03
3.340042016382133161e-03 -1.368259150293819892e-02
4.786262681215819326e-03 3.720062846978695881e-02
-3.176172654864407169e-02 -2.058921462366623822e-02
5.218667146018104996e-02 6.240125417635654370e-03
2.024956279285631752e-02 -7.675562505629604515e-03
1.384189345887907457e-02 -1.292840346977856825e-02
-2.100800318633422314e-02 -1.334557082863163657e-02
2.317181880901600377e-02 -7.607970776197410523e-03
-1.396748814162206143e-02 3.151546199369581469e-03
1.828476966807096593e-02 1.520330274347876653e-02
-5.292570229745013205e-02 -3.586905144670859275e-02
2.679622735017091195e-02 1.339582805753664063e-02
5.096514322472706776e-02 -2.150745579831553345e-04
3.573676367184391856e-03 2.683192064101076746e-02
2.295546388637552740e-02 -4.392875384191120836e-03
8.416929355619391651e-03 -1.350820281640634224e-02
-3.152427993123353700e-02 -1.132388737187196848e-02
3.089583322813213226e-02 -3.452434976184255710e-03
4.920030214226274456e-03 -3.450295202642901515e-03
1.840414785741027737e-02 2.465834715664502741e-02
3.157755181529794952e-02 9.829882109925275335e-03
3.390257257224367493e-02 5.764697978264288203e-03
-1.410148861861979658e-02 -2.921252560469968229e-03
2.973873843060337308e-02 1.669724120567744885e-02
5.660462728863696613e-02 3.754888752206808622e-03
1.330768195146760091e-02 1.467596139250434972e-02
3.032640193838873760e-02 1.666048448175292546e-02
2.264618897105986212e-02 1.557913777853096177e-02
4.680889301091101934e-02 7.014444519744214568e-03
3.383013091235316516e-02 -1.644446154667916077e-02
1.321264015370873790e-02 -1.325293661814647833e-02
3.191873005326915230e-02 7.234940632848740893e-03
3.578541414094584677e-02 -5.753463382817007588e-03
1.360488056540401502e-02 -1.259587228774434325e-02
1.800415783861878533e-02 1.092385991394438649e-02
2.264360370023595082e-03 -1.089074883640712976e-02
2.542453504425186764e-02 -1.289995234977800442e-02
7.416044107061585400e-03 -1.756248556792482790e-02
1.156709690132125268e-02 5.147791140822109701e-03
3.110355856837819510e-02 -4.436370263103978084e-03
-1.826993805757609612e-02 1.142081485173281064e-02
3.249799876997508385e-02 1.277010646218296186e-04
3.134042483946797991e-02 8.465101704932531668e-03
9.309225121183622997e-03 -1.006638807510619460e-02
-2.098839593330378839e-02 -1.864851946622767681e-02
6.684305766988925257e-02 3.050990979464542063e-02
3.853053209142569269e-02 -1.265247171446749752e-03
1.175323304526530721e-02 1.305400646709083123e-02
4.600402093557487415e-02 -2.328359153900422251e-04
-1.681563544425333789e-02 -1.073767398674061596e-02
4.617072967067866601e-02 1.847279887677337473e-02
1.878421209026017585e-02 7.382106894989678980e-04
4.059151430262991633e-02 8.891625173768798185e-03
1.799179401066969275e-03 3.311102735560057797e-02
4.713294648856154040e-02 1.899797903687203832e-02
-9.158530061432211544e-02 -3.874180864019133308e-02
-8.025187974766333221e-03 -1.204872933717889005e-02
3.216228021335409276e-02 -2.425200965566060018e-03
2.110276906708700301e-02 -8.585715951814343327e-03
-3.111003847989476934e-02 -3.436042994223569014e-02
1.534368129565590044e-02 -1.096227829826936645e-02
2.499678660179174838e-02 9.481605099851894702e-03
-4.443014367867115233e-02 -3.235370385495130174e-02
3.076498238956935916e-02 6.764115008913954008e-03
-2.641655917453605146e-02 -1.669189517819649055e-02
3.132892162672475805e-02 7.732071987803020019e-03
2.884989932195693857e-02 2.505864360292354986e-02
-2.641728072874906241e-02 8.686860213804187270e-03
3.201752826031758342e-02 5.021241363142213421e-03
4.033277839282249644e-02 -7.810206064960828476e-04
3.337195354754498439e-02 -2.025545712368738427e-02
2.463982198670489066e-02 2.955314572264805539e-04
8.534155535090306999e-03 4.217489093280978041e-03
-1.369700834161338698e-03 2.121659938264047751e-03
4.287252068831531870e-02 -8.283642933586410351e-03
-8.498298984764146580e-03 -1.952419098887474974e-02
2.548121788557619616e-02 -4.318227454362735807e-03
2.288392068842262650e-02 2.596107795422062520e-02
-4.347458182966110890e-02 -3.533300595108267855e-02
-3.433043143422176424e-02 8.849902824734079410e-03
3.342524439335323866e-02 9.081649910867573006e-03
4.243264000393818375e-02 1.917723403861741616e-02
4.793027388138376005e-02 9.778788627768507380e-03
1.027912188177263625e-02 8.309732229309335638e-03
4.732187483477959949e-02 -7.024733840476887758e-03
1.165818927337013144e-02 3.049086108870452394e-02
3.774831451443236285e-02 -9.493031070176106978e-03
5.092194965428926967e-02 -5.891181459005689902e-03
5.375262971627411956e-02 5.364501692745556050e-03
1.033226370893522428e-03 -8.123175054795678252e-04
3.818246585065301901e-02 2.003481501620173189e-02
4.332159340554821159e-02 5.234313037808920044e-03
1.845287859794264573e-03 -9.562483162241189327e-03
1.757047882484469303e-02 -5.797515320262118521e-03
1.155958980505820966e-03 4.083972331544276357e-03
-9.750153116765421235e-03 -3.065664185003565134e-02
-8.409590396400620782e-02 -4.498438166174625885e-02
-6.810569927000374724e-03 -1.767586794792632560e-02
3.189811020020554000e-02 2.234333575106101089e-02
5.537894344728687412e-02 4.755541402916729776e-03
3.568991800145586424e-02 -1.007399902913842099e-02
3.389780511334471863e-02 1.226257948331342662e-02
2.034482427538957666e-02 -1.662075105948233877e-02
-7.525063971242244854e-03 -1.829343012260502971e-02
2.048175511294682283e-02 2.007840582832710191e-02
2.810478004202038305e-02 -9.004949718905842782e-03
4.606451495923018224e-02 1.065163013501679856e-02
-4.091589754414009378e-02 -1.149658920534862155e-02
2.043596046160656154e-02 9.331800147649421673e-03
3.919378764891095351e-02 5.865638586541419008e-03
1.198996289684524374e-02 -9.787664073153241884e-03
2.867871437761561337e-02 2.189064245532708342e-02
-7.467051070259139722e-02 -3.581097468287058189e-02
1.325974751612950253e-02 2.675084327570090292e-02
-2.198133354673159623e-02 -2.641408802606171058e-02
-9.869466361254013165e-03 -2.178699048334867272e-02
3.147181570032939191e-02 -9.791275601392417094e-03
2.659510562097355466e-02 -1.425800879896085144e-02
2.820531391017467790e-02 -5.756079701013910865e-03
2.756145885542756607e-02 2.461009517280982051e-03
1.622218216840806693e-02 1.907249348958188484e-03
2.716689226220034281e-02 4.819954310035096112e-03
1.036275841001332160e-02 -1.644553005351811342e-02
2.067376461480712260e-02 -1.785142272419393272e-02
-9.567054320335915962e-04 2.209202716567632702e-02
1.684157774243544986e-02 1.251610843959353320e-02
3.258043320379713087e-02 2.334211314825862527e-03
3.044437717032481491e-02 -5.269304655196038745e-04
2.568162792557240198e-02 9.007699843775099358e-03
2.293687231390293541e-02 -5.110961070540882834e-03
5.888344741213585865e-02 1.714687590358197899e-02
6.684751869097955990e-03 -1.494421123223094866e-02
3.622406001385049951e-02 4.784850278780311550e-03
-3.075086623944697090e-02 -3.061149563668067591e-02
5.275029929681433055e-02 2.973361177031681041e-02
-5.689676345451977202e-03 -1.585139237413055874e-02
8.327875661747072278e-03 2.066730714057765650e-02
2.472267835260791649e-02 -1.391326729144604091e-03
1.885422949208055005e-02 -5.296635194827307991e-03
-2.471609683947685598e-02 -9.224371880240861410e-03
1.403659717264801876e-02 -2.063840972518786454e-02
2.943254322602598116e-02 5.074040335718843497e-03
3.377349142894085082e-02 3.053233924989150194e-02
-5.762593566196544392e-03 -5.886676558159151251e-03
3.027586358775358893e-02 1.538753141371619615e-03
-4.436899610734486299e-02 -2.805902973413313545e-02
1.019723477701176689e-02 -1.939713853927955284e-02
2.517439868015523829e-03 -9.730625728107997197e-03
1.153908056612885924e-02 3.229917756744571378e-02
3.565195002487659554e-02 2.269714225888848358e-03
1.849736417710912129e-02 1.647511576083403317e-02
4.176829579452196600e-02 1.842969456408351248e-02
3.681324183236257125e-02 1.067444015461201101e-02
3.725448000304873442e-02 6.838781872561199016e-03
1.524939881113740459e-02 -4.567331141307556797e-03
2.114430985100176907e-02 1.871562109095184501e-02
3.439608387085929531e-02 -6.733658422034050073e-03
4.043979023904908932e-02 -3.925179157116723272e-03
2.529940688902380941e-03 -1.379227635952669923e-02
-1.038180734652163345e-01 -4.851819901816148417e-02
1.051089574704558438e-02 -1.478089561392604417e-02
3.890875402078296241e-02 1.197157002059986985e-02
3.338040619618842797e-03 3.445908892477450580e-03
-9.478712713244533128e-03 1.585438019200850757e-02
1.729525200880398933e-02 7.110905581039647649e-03
3.586777248791148814e-02 1.563697918153603150e-02
-1.737998522443017640e-02 -1.826445447886199808e-02
4.310417831508772668e-02 1.886262377790157846e-02
4.234606468218699016e-02 1.392102492042705114e-02
4.214519049325713557e-02 1.036088103445809844e-02
4.638245182973911585e-02 4.167427582323933455e-03
-8.347868632118504717e-02 -4.669634218608683524e-02
5.854390926820531027e-03 1.338912446870330064e-02
-5.166266266243226685e-02 -3.065594050875136006e-02
4.628982418959335515e-02 1.172075068507984208e-02
4.171212166315593772e-02 1.653948949319083983e-02
-2.670063228617730600e-02 1.294158478367606058e-02
-4.521798687434823438e-02 -2.490310810879511894e-03
2.863711504916461453e-02 3.082732971362542318e-02
7.253056961713036377e-03 2.477717440217072631e-02
-2.730406641312076166e-02 -2.571192992421355433e-02
1.915596559470421692e-02 -2.079655473989082404e-02
3.274824973907727865e-03 -3.438728795275965144e-03
4.727289071465042014e-02 1.453639466105008382e-02
-1.957455008327380064e-02 -6.322772654997185771e-03
4.027128924055715237e-02 1.362791406864714838e-02
-3.033830733466157115e-02 -1.632280804481078818e-05
4.137293142708556998e-02 2.126625871479018853e-02
2.369586275659677638e-02 7.094649357898177855e-03
2.449252883469953124e-02 9.606113657469446399e-03
3.279954993027694998e-02 2.025292626846847410e-02
1.153899847395033901e-02 -2.534330191601583127e-03
2.253867891883074709e-02 2.990660051196192271e-03
4.492385217722667801e-02 7.017053928687420894e-03
4.254734412712180697e-02 1.968354416881144819e-02
1.331410368891045026e-02 -4.562056289669415288e-03
6.522962571924320607e-03 -2.662734070292688271e-03
-2.380415403650161521e-02 2.864891845569049467e-02
4.655492489202807394e-03 -2.629922922030625276e-03
2.724603535112827407e-02 5.097676967494635392e-03
1.339661816658302418e-03 3.060907519109997560e-02
2.528701207185082844e-02 1.364883653418438175e-02
4.430080804125917371e-02 2.511566641544213385e-04
-2.607542534232958065e-02 -1.603529726392259602e-02
1.441199799329349190e-02 -2.172849927480437898e-02
2.065304633537897588e-02 1.608609904771116095e-03
4.563189366360577426e-02 1.597614034756578150e-02
4.660164652861867318e-02 2.314845340129077778e-02
-4.130143353053056243e-02 -2.321276304734205820e-02
1.141482459267440658e-02 -5.590895476070334436e-03
1.241575245882295397e-02 1.201438019211858305e-02
2.698135496084591578e-02 5.872329661229878928e-03
3.952100469459977894e-02 4.717135394360714995e-03
-6.626348892477200436e-03 -1.973101034857629305e-02
1.963575552042202965e-02 8.433744344264804127e-03
-7.023408613956824698e-03 -1.431616134572827326e-02
3.162303180037245864e-02 -4.813932855114513854e-04
-1.439991811195803773e-02 -2.543673244189826460e-02
3.077921034235384101e-02 3.550269706523467850e-02
1.618188004592677198e-02 -1.180457069096257916e-02
3.454434164175970712e-02 -1.631557971933490780e-03
3.410030193096282025e-02 -6.250728245761193180e-03
4.494880896733298437e-02 -2.905273724097774679e-03
4.501248179946928940e-02 -7.226893971926530436e-03
-3.636527769867364812e-03 4.427744137057726403e-02
-2.772066621562370436e-02 1.787386054109409150e-02
-1.932665825874125415e-02 -2.181033633721876641e-02
3.555667447929646702e-02 1.578240865759722444e-03
-8.858036131874309771e-03 -1.676935984277991287e-02
1.570845456167647286e-02 -6.312679289879663536e-03
-5.280829825475910622e-04 -1.152132392498173702e-02
9.292187532332116251e-03 1.609545686836746925e-02
3.712037906499177781e-02 8.796286948936193895e-03
-1.866914930717310933e-02 -1.489203427221153647e-02
1.783299447323908465e-02 8.724092427431287544e-04
4.089929309755621634e-02 -1.924185482652267243e-03
3.792951723762413851e-02 -8.820111609092302907e-03
-2.968269859039046610e-02 -7.680992426482707858e-03
-4.629368159478765288e-02 -3.461750438678380670e-02
1.615531161072049360e-02 1.579440832278065920e-02
2.298148674281080828e-02 3.690490335990170845e-03
2.710731635346843443e-02 1.912077951881986648e-02
-1.470182736515940336e-02 -1.821229420041652058e-02
4.838998573513286078e-02 1.687124983598849159e-02
5.778482951207072893e-03 -3.662840280737003629e-03
5.671372294539914205e-03 1.379251664139035521e-02
1.700954607668288265e-02 6.829301952795560626e-03
3.813568239261342502e-02 1.146983651868781207e-02
-6.621994984501808346e-02 -2.611204316153396127e-02
4.029078992343282373e-02 1.251420012738776316e-02
2.703702339260256882e-02 -6.064167770733916440e-03
4.399874103422546368e-02 3.486645471592761392e-03
-6.450748715646044407e-02 -4.376386839569094966e-02
-5.349246707972633852e-03 -2.126425178366581764e-02
-1.695828006620542228e-02 -1.129717914019685854e-02
2.724087990723887687e-02 7.578763478664027331e-03
-6.012237849050193483e-02 -4.329071273493542704e-02
-6.656354588414369056e-03 -2.430644377769431569e-02
3.746224336974546959e-02 3.569524257183022409e-03
-2.663378994275807793e-02 -1.550301800189661516e-02
1.342463462074632713e-02 1.675797272876453775e-02
-1.601700329539911677e-02 -8.314887777205993979e-03
1.787938448467377150e-04 -2.330453770454756629e-02
4.857910773583541675e-02 1.461661170158140566e-03
3.628837930772683962e-02 -1.547870418036854934e-03
2.536509499926947048e-02 3.045859013267315785e-03
-1.622065262388255880e-03 2.017910896124015807e-02
4.287295794560213452e-02 4.298987396551726820e-02
3.990482632731778834e-02 4.059830965727513619e-02
2.131337973890937154e-03 1.283634419925811648e-02
1.109295004976183774e-02 -2.610241205553517907e-03
2.319827290065880343e-02 2.315209225269253268e-02
2.534872698227393778e-02 2.067779562758347012e-02
2.984222696751713533e-02 6.595947375613503416e-03
4.266649813517556927e-02 1.681796954735777921e-02
3.336712525156503018e-02 1.284093620917449441e-02
-5.010045270888890262e-02 -5.759252064254684333e-03
3.411716688858081048e-02 3.522188897374795014e-03
1.791926548029473126e-02 -1.149756472692474440e-02
8.647978749807480603e-03 -1.417723603771906676e-02
-4.627202227738675538e-02 -1.669595586892356348e-02
-1.094869852840653357e-02 -1.030703532680263268e-02
4.027290235036520838e-02 1.418601896519017247e-03
-9.345284888411763136e-03 -1.691603305833767196e-02
2.657843632393647876e-02 1.900217806534245518e-02
3.868395023264894345e-02 9.754131351571715403e-04
-9.805899583846769407e-03 1.118092201882109338e-03
-9.610091847955318234e-03 -1.415832209848030820e-02
-3.107133986579858898e-02 1.524544662002680351e-02
-2.909737481243208218e-02 2.015144027407954341e-03
-3.557088098442323654e-03 1.750186688775588750e-02
4.338893360488036560e-02 2.257612476828633336e-02
1.580303197048481961e-02 6.421992216073278692e-03
4.798559312543123484e-02 -6.410612557927290733e-03
3.645727693505809719e-02 -5.151688193562466156e-03
3.914581782144180289e-02 -1.639804583779255753e-03
2.514308879366420821e-02 2.853510753930761645e-03
3.231147592554399484e-02 4.899090559466669215e-03
-4.265478230710648133e-03 -7.460500810642395342e-03
-1.734630878255989661e-02 -6.197714408200577507e-03
1.689982758271080243e-02 1.997418880300983607e-02
-9.354615296285422044e-02 -5.718470689342631391e-02
-1.409700778623677875e-02 -5.110557727650594240e-03
4.988856071948271492e-02 2.364276896556653795e-03
3.706837569384155429e-02 -7.115809244542935230e-03
1.240422801609270681e-02 1.428162262542847366e-02
2.830646245720322418e-02 -1.455891563830316593e-03
-3.920446474022577094e-02 -2.747607416336064756e-02
4.830756934695135119e-02 8.572748966323498476e-04
3.331504264850259495e-02 1.997050372676099916e-02
4.277246546321129828e-02 -2.952795573946370711e-03
2.667412104987480770e-02 3.213481082393288696e-02
-8.743116355284866192e-03 -2.821694603450760480e-02
4.139829649390802668e-02 6.531064477563255921e-04
-7.455229671693638926e-04 -2.046381816234512513e-02
5.074395741188597597e-02 -8.409283515943520582e-03
1.589549205215463890e-02 7.507783468927421711e-03
2.219120054550140220e-02 3.288000427994341307e-02
3.941461822612159216e-03 -3.035532140270379153e-03
-3.282027208487324488e-03 -5.342635368467449353e-03
-5.385463998948544079e-02 -3.207019950008368342e-02
1.040439197994066922e-02 2.539046835937430052e-02
4.833130822257883374e-02 2.199793846884127296e-02
-7.948614970558164072e-02 -4.239252204105754818e-02
-6.352236806439570671e-02 -3.765825014522051345e-02
9.397646868245027041e-04 -8.897268469779326394e-03
-9.669483630899811111e-03 -2.244284733214376576e-02
3.785143577377936969e-02 2.230854816881974734e-02
1.375671394395469593e-03 4.068596343515348823e-03
-2.049438878585339158e-02 -2.382494854417520347e-02
5.590656162852400413e-02 -1.237605397433481913e-02
-3.203654647302711655e-03 2.542317671614384433e-03
-2.819628731678675698e-02 -2.714454096841201203e-02
-8.579544779706571589e-02 -2.798470255107927268e-02
2.218400765846531217e-02 -5.821317661859920500e-03
2.569319804904753035e-02 8.312497246254796357e-03
2.621768439546600521e-02 1.604751107388861786e-02
5.714641284971046231e-03 6.071654735273039616e-03
8.949613597456648750e-03 1.696721158898782666e-02
6.740598909294993890e-03 -8.131951588123007002e-03
2.707683821639097349e-02 -1.509632508002341222e-02
-4.294939249426450029e-02 -3.115094324853000946e-02
4.293354732160982457e-02 9.622743192448657279e-03
3.578677722988916204e-02 -8.653765690652556741e-03
-1.057091628560218044e-02 1.766459955486679445e-02
1.278010790615650288e-02 6.294038015127456642e-03
1.203371522639451463e-02 2.510359306921336464e-02
2.457592317377218366e-02 1.939475361675777054e-02
2.887493528971053422e-02 -6.819844906862659872e-04
5.306111753209557386e-02 -9.257358228708642556e-03
3.783837493123083651e-02 6.598122023614261256e-03
-9.021229048560411301e-03 1.860837994740968671e-02
5.676710420554904879e-02 3.278986208670030267e-03
3.358287268442940871e-02 1.348707184374692974e-02
1.214832055391395355e-02 -2.015830548836217151e-02
1.354665785704541048e-02 -1.125558262863025905e-02
5.547417913468896677e-03 9.042709522638928132e-03
4.612945767843763117e-02 1.801020791229353268e-02
3.136165748463859426e-02 1.578100572313821670e-02
3.477602078104775896e-02 1.278238550934541334e-02
3.788041552962684994e-02 1.197013084577498027e-02
2.829510316066697825e-02 -3.169923004571306713e-03
5.095150324584581808e-02 1.011102038828997490e-02
2.099825896903821654e-03 -7.707539000858708300e-03
3.707702667390448681e-02 2.009010429512070317e-03
4.704475363865425613e-02 -2.140569750851147035e-03
9.012894539019267182e-03 -1.286582183218529241e-02
-2.587896740241297372e-02 -2.925231730039332817e-02
-5.414856360613437558e-03 1.175047181279912506e-02
-2.428546681450047956e-02 -2.514504509533025539e-02
-2.604683858249707412e-02 -2.206626448812636782e-02
4.533562721104333892e-03 -1.709285568205390349e-03
-3.272809507765477022e-03 4.770435887731086511e-03
3.651410227326568059e-03 -1.782775733625047848e-02
3.187464667845966992e-02 2.145600628914335478e-02
2.363705185237584966e-02 1.450792503515968557e-02
4.545278351710305142e-02 1.587075368725425484e-03
4.736591657621845586e-02 1.827564790854301763e-02
-8.079225958717073386e-03 2.839543832542527901e-03
-6.014407689209314012e-03 -2.145472295607987745e-02
2.670878879405116924e-02 1.126686920288795524e-02
3.902071287199618266e-04 -8.522318274501360091e-03
4.401572018929896662e-02 3.270530143147265534e-03
1.813443756657961980e-02 1.717185624403386873e-02
4.521877168672105984e-02 -7.329393120145577534e-03
-1.596912256615015679e-02 -7.935600403042586404e-04
-4.415441895423739133e-02 -1.719728152569693219e-02
4.224471433289028049e-02 7.680389205584718659e-03
1.482862966766205354e-02 -1.218458314032212081e-02
-6.425652217821126166e-03 9.997206553566187481e-03
1.328293741546275608e-02 -1.354479291684057563e-04
3.749105206091402076e-02 -8.460201311716229744e-03
5.364289688048719945e-02 -3.500702395195967598e-03
1.010448136430221883e-02 -8.957382266899058254e-03
8.771669515702268383e-03 6.332097053875045123e-03
4.259839363102401605e-02 3.945174873754037081e-03
3.151338956857019369e-02 -5.122804606382952430e-03
-2.367266970132846093e-02 6.604354170764506482e-03
1.402542720312444091e-02 1.983964923407584291e-02
-3.311234504045055399e-02 -1.573764834722431866e-02
5.761190217454460749e-02 5.358332527777905085e-03
1.980865601618887750e-02 2.262612340627312424e-02
3.269662848102853486e-02 3.713194888773502234e-05
-3.199007655917212450e-02 -1.862167686975810255e-02
-1.357162024328693872e-03 -2.404637799879557475e-02
2.328016335903713638e-02 -1.299251029735870588e-02
-1.608734359470430364e-02 -1.659157937926018789e-02
-2.130003060966559336e-02 8.207236174820803365e-03
2.989729792341570130e-02 -1.006872476384366999e-02
4.482480296085900734e-02 4.079612914707306248e-03
2.570616179493969908e-02 -1.310585516398170974e-02
-3.824046306928705063e-02 -2.393851271652878976e-02
2.654572838462112422e-02 8.440094081830204487e-03
5.847050278934928791e-02 1.361060781515076312e-02
-2.729210363325564048e-02 1.548381985032772773e-02
2.822239798670259092e-02 1.288117980113160504e-02
5.662009531170861254e-02 1.911481329500454296e-03
3.406385096020519976e-02 1.776203578736423871e-03
4.503402325422212887e-02 4.288833208070427783e-03
-1.646510140221969093e-02 -1.557668543318398158e-02
4.365947980974336368e-02 2.914289763591662585e-03
3.580278053045535258e-02 1.513394410543524721e-02
7.083448301560546501e-05 7.813267955609215498e-03
7.790528756230763463e-03 9.303623744163588838e-03
4.768594964797690655e-02 7.022259978062134200e-04
-9.293589661030597637e-02 -4.929883484967094442e-02
4.560431676046981103e-02 4.859126714318109941e-03
-4.911553830781373309e-03 -1.722383768007614696e-02
-3.287693345395908961e-02 -4.048914373502092434e-02
3.758877185401279103e-02 6.219896799247601193e-03
2.452170617724194063e-02 2.142807971616360330e-02
-1.803488193221278180e-03 6.711832098278275316e-04
8.905995307385373982e-03 -9.101873075715118111e-03
8.086666055724875402e-03 1.952408477933231107e-02
-3.547624129324219305e-02 -2.814618266358887011e-02
-7.997808853815673025e-03 -1.505307422942393086e-02
2.939615573062763498e-02 5.225598545383437765e-03
-2.283322694792569441e-02 6.324174705747004355e-04
1.759921736645414514e-02 -3.246993843955672809e-03
8.171724719617398658e-03 2.267705033000527726e-03
3.748195890618814113e-02 2.832983191325258443e-03
1.685264123821444970e-02 2.160829677273184979e-02
-2.087770176994366289e-03 3.365233723215363404e-02
4.309253468235449414e-02 9.635835330699664414e-03
-4.863484865940390783e-02 -3.961334201391738391e-02
4.384215386616955451e-02 3.096963820017853419e-03
1.609365181670617539e-02 7.821625077034655149e-04
4.434754823588548528e-02 3.602358189733784188e-03
2.446177400970089150e-02 -1.098584560586117476e-02
4.663824750629903815e-02 1.731917833832986170e-02
2.047802370743249945e-02 3.255477394894295412e-02
3.750961386567414069e-02 1.974889051228433112e-02
1.631993622471038241e-02 6.416090592481014931e-03
2.216087270539768284e-02 2.413426584475238112e-02
2.311946711828766904e-02 1.805035246906646490e-02
3.564522590945795599e-02 -6.024960825772668338e-03
1.624202160021991082e-02 2.001691487585238738e-02
3.181060622826036716e-02 1.382546041398844544e-02
4.574189828759632481e-02 5.454414030039114736e-03
1.118633009152230490e-02 1.212327320340017556e-04
-1.356665649058477752e-02 -1.303708553743569698e-02
3.342722303668194117e-03 -1.769594338450197757e-04
5.132605405265951160e-02 1.327961665627064303e-02
-2.800638841972449139e-02 -1.900528678095240315e-02
-2.645357199207468146e-02 -1.886014179200261320e-02
2.605886864736228076e-02 1.095475956643535143e-02
-5.489990018109218439e-02 -4.467100455579227358e-02
1.352402465919158581e-02 -5.057642403799897379e-03
3.123498405231926733e-02 1.749412572900629903e-02
2.927065654854009782e-02 -5.008338950888334418e-03
1.031672421518408517e-02 -1.863307817068139000e-02
-2.382754112617242737e-03 -1.547673188831214658e-02
6.592240437699348199e-03 -1.377638292715008261e-02
3.161959580984666229e-02 1.660690977149357345e-02
-2.677533384234674629e-02 -2.946131608653030504e-02
1.047902032060033656e-02 -7.093954196128973710e-03
-2.763449411842074099e-02 9.159046584663391166e-04
2.773112421992594140e-02 1.243741286988973849e-02
2.674781122862390087e-02 2.104114477972576086e-02
3.419488815806633747e-02 1.086985894779458894e-02
-1.115704599825569771e-02 -4.078830038553027393e-04
4.207412986956683698e-03 -2.634955714816360206e-03
5.149664841683378874e-02 8.437089064370656422e-03
1.334874228858292516e-02 9.061066977830017910e-04
-2.963082887259393949e-02 -2.568312262778403576e-02
3.373670478113153376e-02 -1.242269751624773544e-03
4.303483565127297350e-02 2.899184304017310421e-03
-2.724890383914229525e-02 9.617045734727699968e-04
-3.054761097057619862e-02 -3.487295304039469274e-02
3.634140278012294722e-02 3.877498285602194728e-02
2.157503821469942962e-02 1.152249432334157692e-02
3.183654047817353200e-02 7.635139498698116645e-03
-2.509418330612322307e-02 -2.161968529769024011e-02
4.941629491970565835e-02 2.947466247345029156e-03
-4.487729396679245031e-02 -3.459594920867714585e-02
3.126033984516581044e-02 1.746344609161866457e-02
1.426811493948151877e-02 1.038280247199388495e-02
2.454133902139639389e-02 1.907506225865061161e-02
1.015831920033520575e-02 -1.993961380256911720e-03
5.261366206605734563e-02 5.436732584553002900e-03
4.295370791340260425e-02 2.208517867250903155e-03
4.060631267260287475e-02 -2.548212593498119793e-03
-3.072057487193860514e-02 1.558670860537084146e-03
-8.866824012257794319e-03 -1.535363757440764976e-02
4.434970417020169670e-02 3.604514124049995605e-03
2.320972494133746386e-02 -1.570716309778915493e-02
-3.074679346524981233e-02 -3.496681187610695823e-02
5.886683233958800443e-03 1.027567620376489133e-02
3.038512176699564166e-02 1.555456379429111247e-02
3.273468296376522840e-02 5.842106799233151571e-03
2.936510557230844615e-02 2.055439414356639849e-02
-1.735175070335021053e-02 -2.691350568270971244e-02
4.859862436528213092e-02 2.523223821732473171e-02
2.799610502022806258e-02 1.989012024336087037e-02
4.722107857431218081e-02 1.671283414301202863e-02
2.597020860449345686e-02 5.387745528083395796e-03
3.015730245809476739e-02 9.651009570479388011e-03
1.326926974725144148e-02 -8.457013551725942047e-03
4.176031652583789971e-02 -5.212430193825293157e-03
-3.132473514559160760e-02 -2.392195919613475386e-02
4.153800292378408837e-02 2.034024279845669109e-02
1.387710672443717708e-02 -2.629299156164971452e-03
6.452903393790315745e-04 3.232543616708258294e-03
3.389100017507397367e-02 -1.646061740653959049e-03
4.511258651935370206e-02 6.972877501696492231e-03
4.736337113013422417e-02 1.949873714199448771e-02
1.542078394781484785e-02 1.364650088939534101e-02
5.401959215119356977e-02 4.031708185029250768e-03
4.286724968210163522e-02 1.760307527109637032e-02
-5.241577105560932259e-03 2.346465783263793070e-02
-6.286890300562592016e-02 -3.810162958486259382e-02
-4.062823327958729747e-02 -1.180527503416374524e-02
1.238023521458792714e-02 -2.517814877488616654e-03
-1.609129341146157965e-02 -5.947727189037799178e-03
6.884782084499377341e-02 2.810263079884206538e-02
1.413587605685770465e-02 -9.056108916823811528e-03
4.470757319593281903e-02 3.962383149781117941e-03
-2.932477110166240714e-02 -2.114978677241326210e-02
3.488333542316742614e-02 9.781885634229860182e-03
1.793659977774490766e-02 1.762213895368180960e-02
4.906520717352008676e-02 3.609309518212860945e-02
4.322670965354424161e-02 2.481519607392540516e-03
2.094006852975311556e-02 1.539252230352646661e-02
-1.480606684440147203e-02 2.722899545228377183e-03
4.346261013260967893e-02 2.717420086457977835e-03
-2.689858499574938888e-02 -2.308917435002860730e-02
-1.904181430451602763e-02 1.651167758953342446e-02
7.245416082732950014e-04 -2.147809158476091107e-02
4.834518561589677688e-02 6.487049334071848250e-04
4.445059307526504772e-02 3.705403029113346625e-03
1.764467194685032797e-02 -2.507365437526123952e-03
2.033266902173425095e-03 -4.943945302931296304e-03
-1.825421570179117103e-02 -2.016921673337939563e-02
-4.110110468095287684e-02 -1.689498909077526145e-02
1.956915072892456697e-02 -8.432809933267226832e-03
2.407975738394269732e-02 -3.518115302674172662e-03
-4.567035312574195538e-02 -2.235974585015483573e-02
-4.426892157129283523e-03 1.478853023454979043e-02
7.376566980754353797e-03 2.577693231621405040e-02
7.882742435184983409e-03 2.840473562985329492e-02
6.610048931659118221e-02 2.535529927043947418e-02


==> anc/Figure_10_smash.txt <==
# Residual_basic_fit Residual_improved_fit 
1.682631057619020029e-02 4.794709198402954953e-03
2.817344431776495212e-02 2.412807583196183159e-02
-1.731858635396821278e-03 2.105933672048813238e-03
1.427057458317486371e-02 5.372450376634233318e-03
1.610229828795798485e-02 8.096911682668513771e-03
5.163684173897051255e-03 1.885516125884806327e-03
-3.481943192816938995e-03 -1.109081499455498790e-02
1.573760195457325761e-02 7.455622625613753801e-03
5.235766665120846625e-03 6.756413555238025004e-03
4.814464362978786854e-02 3.625180572630268272e-02
-8.561491712241086488e-03 -1.080884375156472912e-02
1.049347243318242764e-02 3.035366529255446172e-03
-4.078753805094922219e-04 -7.056672558822212407e-03
2.061295590032328345e-02 1.173406250583546376e-02
5.092040514823162334e-03 -6.391660028755505318e-04
1.745835318101410585e-02 1.693629919250854571e-02
1.061448122942399049e-02 4.655668380187681643e-03
1.176138708732463872e-02 8.447126216264342485e-03
-1.779662920441424032e-03 -1.032909423248563191e-02
-9.242168956445639960e-05 4.273789952340272674e-03
1.541073669981475255e-02 7.011735388079708836e-03
3.032239238897689593e-02 2.492806293127042272e-02
-5.060050221922710208e-03 -1.512388466592381672e-02
9.127946133253763555e-03 8.283943959370321242e-03
1.480307182801594151e-02 3.873572075583447960e-03
-2.427946480007407704e-02 -1.953646780413587775e-02
3.966697624313662851e-02 3.263191711229299075e-02
-6.151621156941863497e-03 -1.261896329823385988e-02
2.542695075907831434e-02 2.129457105143710977e-02
9.234712968983404754e-03 1.390530360842256313e-03
1.869483410252320912e-02 3.888801202785466260e-03
1.008909501005111897e-02 6.826282610358148928e-03
4.825673244611976276e-02 3.998244614982329748e-02
4.749954339526689384e-02 4.589607363983884414e-02
3.438111578508245419e-02 3.671261983131669793e-02
-7.609802067265519256e-03 -2.101837211614397335e-02
5.567623974212097121e-03 2.688546821283641780e-03
4.150737168849422121e-02 3.940819587969770360e-02
1.719109262001355248e-02 1.799877204776912515e-02
1.845498759538918149e-02 9.705396058649801844e-03
1.200742711117906703e-02 1.051017431775823352e-02
-3.200964865399946735e-04 -1.067835135307459993e-02
2.836588816998603449e-02 2.603539811161066642e-02
-1.176205771633481723e-02 -2.847285138862835907e-03
3.103487639749146279e-02 2.974296755246493354e-02
1.319123372469088382e-02 1.410296657297998441e-02
-1.072133092272574764e-02 -5.136505132888553871e-03
4.789991839463703799e-02 3.348969194675489869e-02
1.103222139312430572e-02 1.080086873715646253e-02
1.012334847108288874e-02 1.077135545504425904e-02
-1.920657693575231195e-03 -2.955095126144616918e-03
1.223848551315057098e-02 1.450234863216011416e-02
9.397129171094521088e-03 -4.771337213891779783e-03
2.586644462604602984e-02 4.449202581200389917e-02
1.930313346441215466e-02 1.115291385969802498e-02
7.807719876417245491e-03 1.010144817480196702e-02
8.355860744419404268e-03 8.209357218049388033e-03
2.163753163656370604e-02 1.218658238262884663e-02
-8.515976127010035923e-04 4.159368515266118060e-04
-2.686263854276903923e-03 -9.062774920937093082e-03
1.388187028059779601e-02 9.982490824191711520e-03
3.592276476923224326e-02 3.441681450062587799e-02
-4.300025348198587005e-03 -5.428227050040330265e-03
1.621036456501904685e-02 1.701900092566446462e-02
4.235945051873331660e-03 -3.570185374534150247e-03
4.048807789085236142e-03 1.201924496565542899e-02
8.102079894347965355e-03 2.570263567908813440e-03
3.602440540801418734e-02 2.819737204242651896e-02
2.655734433969397790e-02 2.585711968638175831e-02
4.012688329994200387e-02 2.489457224858514575e-02
1.234905281750026465e-02 1.454478753494565027e-02
9.159949250262578585e-03 1.414808304730827415e-02
6.606465957726653793e-02 7.223076879889046842e-02
4.682396264018833659e-02 4.640366146229429889e-02
1.542322343465429672e-02 7.749539811481919588e-03
1.018217138392247048e-02 4.098371974574924193e-03
7.161757534882970747e-03 5.776617135968900585e-04
4.126787628483057080e-03 -2.589187929544628508e-04
7.943556658557828984e-03 8.176119716264106108e-04
3.558647281463819811e-02 3.999532568089989720e-02
-1.863768410349461030e-03 -5.444460971354276452e-03
1.158988103200840093e-02 -1.412638698485350203e-03
5.890509295127407952e-02 5.791491086799578636e-02
2.745416425606891225e-02 2.078917166921690970e-02
1.082241488470237628e-02 6.336672080246297245e-03
3.027665390558841041e-03 -3.775650748466748835e-03
2.969788434522625808e-02 3.294056492874863212e-02
-1.339185801701371636e-03 -6.655449015923896663e-03
2.429002756812869909e-02 9.055769630143876286e-03
7.714182149569135706e-03 -4.413645376317285388e-03
-1.401435340392748197e-02 -1.601772349774979037e-02
-9.879407822321091201e-03 -1.094274551097300201e-02
5.890120730821032935e-02 4.808325359797347570e-02
-8.116256879267848279e-04 -6.952390635689534998e-03
3.059179723882824928e-02 2.430943569655169903e-02
4.358753661524309569e-02 2.325158206823648918e-02
-3.566478426088280640e-03 -7.426681910323092162e-03
1.548956608090225687e-02 1.607041799968872420e-02
2.003895317546038404e-03 -9.543682876696298403e-03
2.014209561943704208e-02 2.135073128220761618e-02
2.039311812296844967e-02 3.198405153347883001e-02
-3.814053165436964016e-03 -1.480149835582625535e-02
1.342412066704693277e-02 1.571709105606063084e-02
2.610797512672526424e-02 1.978473699366774599e-02
3.718363397567680390e-02 2.161065298088396883e-02
3.364740911464206979e-02 2.665864509529156795e-02
2.160443727634834069e-02 1.470992107688171360e-02
1.083771359339760071e-03 -2.413693473912386506e-03
1.835560650062167259e-03 -1.782662428463213655e-03
9.054034657753722015e-04 6.066539489150087755e-03
-1.807487954385317286e-02 -2.650942089881501429e-03
2.672935666935357182e-02 2.160628854203985177e-02
4.097118685238304581e-02 3.700875917940256443e-02
3.803893644457987527e-02 3.240504152776299551e-02
3.664149869108707103e-03 1.481422374737105530e-02
3.879772416268961049e-02 3.314026029180965061e-02
2.397755001354468993e-02 1.757254005527854324e-02
1.633354114796940759e-02 5.351777436294159057e-03
2.805780890274180844e-02 1.596633409707614443e-02
-9.450917852555251741e-03 -2.089546917237371931e-02
2.619553292345293272e-02 1.530127212310293527e-02
-1.076888023484993268e-02 -7.783875455678899991e-03
1.156761860933255490e-02 7.707157678540674239e-03
2.663307950178339656e-02 1.295994221799754223e-02
-4.294322097477248218e-04 -1.073534076806040294e-02
1.419927237437795461e-02 1.377881885884035471e-02
-3.498158871622402202e-04 -1.437719938032835584e-02
1.555169290115084556e-02 8.097770365198857928e-03
1.480963258921413721e-02 8.806046807862431131e-03
1.581376133098672671e-02 2.594504047986615630e-02
-1.224602624397284206e-02 -1.399819638516431805e-02
2.425119796617085377e-02 2.153920381888701011e-02
9.146330136149044554e-03 1.706646111802723187e-02
5.488083713697722299e-02 4.767819811608804692e-02
1.290005532227722629e-02 3.042351855974051444e-02
2.119836195530674580e-02 1.159341942056776181e-02
2.443815204707271843e-02 2.318884455715553711e-02
3.582267067163432545e-02 2.304015112379432031e-02
4.334979716040818915e-02 2.612047458695916993e-02
4.823333796427339143e-02 4.247117011599567393e-02
9.480009386484253633e-03 -5.234691009913840232e-03
-1.307579691153475457e-02 -9.646150709599253525e-03
7.551945149439421787e-03 -2.467071737906216533e-03
1.464163397766766322e-02 2.553645792627307065e-02
-4.743037152485987673e-04 -1.982203448181632521e-03
5.084665429924840191e-02 4.066475684956591397e-02
2.237773593100162578e-02 9.370717293419799504e-03
3.960072201062699027e-02 4.016305252357248168e-02
1.054087269003313454e-02 1.163282686868609070e-02
1.814880659735626858e-03 -4.674556908232051916e-03
-3.122829320786090976e-03 -7.744237762725749916e-03
2.279613111049379887e-02 1.567797187714482787e-02
1.261808818356031578e-02 1.086894816856464815e-02
4.800940873045362461e-02 4.733371733307357304e-02
2.097899408062447318e-02 2.579485072655116062e-02
3.293665269596743328e-02 3.040593710405160160e-02
1.333059133051863604e-02 1.882456948716100531e-02
-2.079699894789885026e-02 -1.178442032512013252e-02
-1.360381056037722122e-03 -4.519853417533062703e-03
-1.327943844803466597e-02 -1.540868869223319809e-02
2.080539331319522858e-02 2.148581370255071149e-02
1.332472727345581850e-02 1.455778225854990546e-02
-9.699826178501612731e-03 -1.657692263593589857e-02
2.540294858902053532e-02 1.419053312023079577e-02
2.174934211311593119e-03 6.950378546593732193e-03
-1.850479205565803281e-02 -1.152066772255724153e-02
-7.967928240563901254e-04 3.235865836746787405e-06
8.153195279026480974e-03 2.732058532565074388e-03
4.295026832127090549e-02 3.471185436555895149e-02
-1.099218762972590385e-03 -1.105200192205778482e-02
2.142260761682811959e-02 1.074938591830827336e-02
1.795056256512250412e-02 8.584416554096866575e-03
1.336868022294859445e-02 1.096745615708888053e-02
2.121525465950753128e-02 2.226723666958152492e-02
1.978130361334906953e-02 1.684575763459121578e-02
2.795480779573948291e-02 2.802035642018195494e-02
3.619117202527837723e-02 2.010725012337616704e-02
-4.230611414907608711e-03 -9.405741424630147465e-03
8.788803425515410647e-03 -4.991215168696761656e-03
2.947219986378415632e-02 3.070824555939890080e-02
2.605004903385624293e-03 6.345802956906759773e-04
2.657395143501492182e-02 1.170350255863161076e-02
5.511150097739548476e-03 5.464441057494086318e-03
8.148000902345969507e-03 -4.664536752037953121e-03
1.758267698749413702e-02 5.834271436977518654e-03
-2.246289325776341939e-03 -5.655639474975819592e-03
8.926949862740896080e-04 -7.485325626661881379e-03
1.288790800506750545e-02 7.074392076881118319e-03
1.826318068467747135e-02 1.683426092757229695e-02
1.785587620592075236e-02 1.454213493878666122e-02
3.437065469130588802e-02 2.958437160718880438e-02
1.765069633889915918e-02 8.570044867031861857e-03
1.242851443167009018e-02 1.204752769956254563e-02
-3.730346779887854652e-03 -2.964450700602878214e-03
-4.666700118227368188e-03 -5.832182220971770387e-03
4.757040746063767589e-02 3.260913855966780794e-02
-1.412121312276352902e-03 3.897774517830555896e-03
-8.104751054004946664e-03 7.208212368914945767e-03
-1.525830686763833544e-02 -1.714690266923914880e-02
-3.088378124257910515e-03 -1.089586703482222675e-02
1.177163256575815622e-02 1.785997251950284526e-03
1.643724826176820586e-02 5.982827454864083488e-03
4.096554843991800574e-03 -5.683349609284682469e-03
1.672086312423240462e-02 1.032011008427026477e-02
3.870680158870289794e-03 -2.418243234984650269e-03
-3.947964115443070021e-03 -5.708893502313332896e-03
4.720657761286965737e-02 4.844890644138580282e-02
2.587958017731258747e-02 1.837385960310490216e-02
-8.869203846301913080e-03 -3.094432028758215686e-03
-3.202630414984190821e-03 -7.284091600394320548e-03
1.582381404793448479e-02 -2.081878007336897263e-03
4.970509073769192182e-02 4.211309868463428835e-02
-6.057993028098312971e-03 -3.903881294783792533e-03
2.245673857429919887e-02 2.376228178569027988e-02
9.060733362958716536e-03 7.736595176339185198e-03
4.839058358966885978e-03 -4.602799608839011625e-03
1.365003910779125432e-02 1.061129807130302069e-02
-5.142767675004593364e-03 -1.165391466299869547e-02
6.470969314239793935e-03 7.250686828586833804e-03
3.461972282332689138e-02 3.417256482421221486e-02
1.190895041232618162e-02 5.921883125601521553e-03
8.945519777146582197e-03 -5.168206541575001700e-05
6.362814136053010494e-03 1.714216341904124113e-03
8.186596482243343326e-03 3.978850940142528853e-03
5.040100833924140294e-03 3.969019345610905192e-03
1.913315700133158895e-02 8.849787734113229859e-03
2.946051520793240008e-02 2.693297583561676117e-02
1.588298312594636427e-02 1.306429510303890387e-02
1.803141878535130527e-02 1.748610022819049523e-02
5.111295227311292433e-02 4.142470908659556111e-02
3.928776644171713683e-02 3.101526770809457517e-02
3.451360423623556911e-02 2.688593037495587770e-02
1.039611190213955011e-03 2.115828311643211390e-03
-5.109501838414680364e-03 -2.541188935439343821e-03
3.286087773547801544e-02 2.841818570511645686e-02
2.594557757391495467e-02 1.389276778785927813e-02
1.191726009338615541e-02 9.022996866097927893e-03
-1.531848209629637671e-02 -1.168175408649193940e-02
3.098407286521214637e-02 3.666567195732000489e-02
2.375897644263978009e-02 2.042173305635505004e-02
2.985153284942461405e-02 2.316020051553718817e-02
2.173519924581416435e-02 8.536826783150704839e-03
1.523853585060651154e-02 9.352475836184679509e-03
1.612797195713189941e-02 5.151826353355610372e-03
3.760381908775194126e-03 3.678393393702031333e-03
7.624763076875294004e-03 9.483327526673572538e-03
-7.722644770698249006e-03 -1.601625535683980084e-02
-6.068008187043104698e-03 -1.049379563893949874e-02
1.840819837321870656e-02 1.065688738401481678e-02
1.478985223979933927e-02 3.179332731265092915e-02
1.170687048765498700e-03 -2.070215169793152010e-04
-2.969922341738252813e-02 -2.199298974001048096e-02
-1.286183869180347085e-02 -1.784607904972573822e-02
-1.026836315855987614e-02 -8.720272628147465732e-03
3.536536515411739176e-03 -3.777752098359614397e-03
-2.960148522941165317e-03 -4.857480736942160898e-03
-1.453157648614595600e-02 -1.238879464861572001e-02
7.981046613628060143e-03 4.618267830374001015e-03
-1.647251506852360353e-02 -1.099758240874862576e-02
-5.714719371967082184e-03 -1.205563134207037618e-03
8.273172697842584578e-04 -7.839611428599277398e-03
1.185003394187901515e-02 9.893855608468282714e-03
-5.145147872049712044e-03 -1.351824267381113512e-02
-1.458374565303788110e-02 -2.248268867663258397e-02
-2.124861832062526629e-02 -1.230136087009667950e-02
-4.719745799755294124e-04 -7.091884700216254458e-03
-3.946147628439738292e-03 -5.740025305718772508e-03
1.032699598267640406e-02 -6.919762832668445787e-03
9.284507849285975750e-03 3.840247438526116219e-04
3.792553490572208447e-03 -3.581469968037945262e-03
-1.515369035449644353e-02 -6.820759102126427997e-03
8.702679534314857607e-04 -1.241309871878945419e-02
-1.093983893525877354e-02 -9.975347657471829443e-03
-9.831930113420456196e-03 -1.203021380388549083e-02
-1.795552877433713099e-03 -7.898523620596143227e-03
3.170973447977661064e-02 1.793836626561396905e-02
8.744415721484759263e-03 6.011083721961404253e-03
4.727029186791539481e-03 -9.259252221142728195e-03
2.040717690779355123e-02 1.160065332600072191e-02
2.289353381699772011e-02 1.536535921927948550e-02
8.673822529509760126e-04 -8.103682733434459939e-03
1.524014997481449099e-02 7.294097788614877648e-03
-1.387386119686337752e-02 -1.489613897146408253e-02
3.641973905702103331e-03 4.196029451340906047e-04
1.510688793936211527e-03 -9.999290626848062261e-03
5.467530738323303496e-03 2.416696867115132596e-03
-1.659951482845437032e-02 -1.449105978568228023e-02
-1.788014164178900606e-02 -1.344322595026645716e-02
1.988023533516982549e-03 5.927199619987270907e-03
5.581458659072759121e-04 -7.686930245276425711e-03
2.159670040148553571e-04 -1.185990189770138453e-03
-1.284148995891309236e-02 -2.884444885632497790e-03
-7.201853645403125288e-03 -2.105485457261570270e-02
5.853822947767591683e-03 3.148680299009054551e-03
-7.253140306408896454e-03 -8.452760953445343645e-03
2.146720680924162072e-03 -5.498320794924450167e-03
1.568429992951375293e-02 1.078589708187135260e-02
-2.291892399069547087e-02 -1.575967929297700937e-02
-4.573463890521777681e-03 -2.841191579834177056e-03
-6.779762682036841875e-03 -6.509768298733859676e-03
2.164540273986397673e-02 1.370133101545223039e-02
2.928027437298433289e-03 -7.669907463443009776e-05
4.695546864126173489e-03 -2.886326886131846542e-03
-2.572907850310579558e-02 -2.337927123825954412e-02
3.309320759768898113e-03 -6.420283072149186518e-03
1.818739435042627042e-02 8.206152520723170724e-03
7.794394672512111599e-03 1.152107292132706351e-03
2.513828748051849526e-02 1.524308219163295758e-02
-3.427356157981458970e-03 -1.075169756491351804e-02
1.757200853935581703e-02 6.581139092831179982e-03
-2.195380490759892000e-02 -2.127735491499018958e-02
2.159197639673457458e-02 1.167979000380727980e-02
-6.149626495994100876e-03 -1.605423831175207400e-02
-1.354991631068305433e-02 -9.675081113392932503e-03
-6.159586414093275175e-03 -1.311235855636685294e-02
1.016525173407227013e-02 4.978943635379193267e-03
1.527121876508537833e-02 8.323267359305185076e-03
-1.023558925697616584e-02 2.533674034313676549e-03
2.444188387388610689e-03 -9.768280148007152386e-05
1.320545147975861304e-02 6.300430123595508053e-03
9.358631852635562048e-03 -1.289301854386699919e-03
-1.684642949080750185e-02 -1.473468093737300387e-02
3.577346681284516994e-03 -1.662367286084182050e-03
2.774272532799233054e-03 -6.227061728379040123e-03
-1.157725774369931099e-03 -1.757613251277313077e-03
-2.383904499870579535e-02 -1.845003827481958569e-02
-1.938901563800353445e-02 -1.740680682929724582e-02
4.103179582809168835e-02 3.165708600606675915e-02
2.320930745333210643e-03 4.009419482200630297e-03
9.655594180468124801e-03 3.629570316158247517e-03
-2.360964475264057394e-03 -1.623378631858303500e-04
-1.526769698923997540e-03 -1.271088931615977149e-02
1.530954804424495760e-02 -3.166757304250811256e-03
-7.753174854831723466e-03 -1.485830067305772551e-02
1.431512598758877437e-02 8.447123772131252123e-03
1.101450895229184185e-02 -1.379361401078332827e-03
5.120453685023946058e-03 2.880967577021838200e-04
2.943273149507422137e-02 2.136718367298655330e-02
-2.550365999502143821e-02 -2.232039593628608667e-02
-6.169626296240616342e-03 -1.160278739845508472e-02
-1.594210645102175916e-02 -1.079678140452179115e-02
-2.736759836345362823e-03 -7.566738024082246550e-03
1.053965703164815026e-02 5.670191369131123010e-03
-6.284762638832534776e-03 -1.897279953475172060e-02
4.516847519689767831e-03 -7.320122084399232482e-03
-5.504206831967829033e-03 -2.947827108198432938e-03
1.829724235943211430e-02 4.777541635999919128e-03
-3.571638630803057601e-05 -5.876619755112949192e-03
-2.910046623262582677e-02 -2.443822260971848653e-02
3.013207966094755622e-02 2.874182403809887390e-02
-1.398649643276900743e-02 -1.086301796749305180e-02
-1.268154217646597429e-02 -1.811027536909383395e-02
-3.040081300248055271e-02 -1.430157547705952423e-02
4.777173619394966750e-03 -1.860336593429223057e-03
9.571745877713661727e-03 9.961908493154231214e-03
-4.149173602639610881e-03 -3.910313260604512259e-03
-1.782380497678847514e-02 -1.980546160666888517e-02
-2.163804818628038695e-03 -1.220944772278468454e-02
-1.131731446697438470e-02 -9.319642128290020477e-03
-1.317711695654954010e-02 -8.020336675678176042e-03
2.262658137714840256e-03 1.748093854967797123e-03
-1.519733687496612265e-03 -1.202042213207966601e-02
3.011298786111914205e-04 4.548041064596358707e-03
-1.564568625757225759e-02 -1.438752306178546839e-02
1.001154965312774439e-02 5.372590448409941127e-03
-7.049878074075135656e-03 -1.293194333278611767e-02
1.205398979952092622e-02 8.085880915351104092e-03
2.209561471082353845e-02 1.098955457814572087e-02
-8.007360400164708486e-03 -1.708552775221379438e-02
-6.995945949552925813e-03 -1.701528690659493206e-02
1.566183118530473789e-02 8.216796606921279028e-03
-1.013717458224411630e-02 -2.203807793659950942e-02
-1.862602034497758824e-02 -1.571024731435528843e-02
2.375938662262744305e-02 1.300864406604543971e-02
-3.247024274119549719e-02 -2.201689611558987208e-02
-1.423998818179974396e-03 -3.381317640089004373e-03
2.003451292883538445e-03 -6.473041089450366076e-03
-2.954223096458686443e-02 -1.812197109840232162e-02
-1.498428073445327163e-02 -1.429458820054670468e-02
-5.747929588735756906e-03 -1.408820099165125801e-02
4.878345776423542723e-03 -3.105815508101041761e-03
1.973173729992633643e-02 1.272645384692116036e-02
-1.965843551648054077e-02 -8.413684864747941056e-03
-1.132023313750594312e-02 -1.483992956353476222e-02
-2.078089365113710424e-02 -1.885164315985284056e-02
-1.134139632545378730e-02 -1.034287159569187257e-02
8.557785053040752390e-03 -3.969989989796300633e-03
1.329515751243796201e-04 -9.729031658873028149e-03
-3.922707679819108229e-02 -2.719092428918582979e-02
7.001558352110536648e-03 1.487077459965884668e-03
1.772190947647426379e-02 7.437667976835548450e-03
-3.281178782266684635e-03 -1.048320289561154722e-02
-6.342752219414281994e-03 -1.110041983947559346e-02
-4.589841685694612955e-03 -7.403179172655021539e-03
1.482021516738606798e-03 1.041867871218491240e-02
-2.240727045472995851e-02 -1.636360317031618564e-02
1.327595033028879275e-02 1.920567362208532025e-03
-6.432806574200866656e-04 4.933714206872535230e-03
-5.467979335122110165e-03 -1.369796621092869184e-02
9.481702642229611344e-04 -1.737920898960507166e-03
-6.945072816536654314e-03 -8.126047666491005572e-03
2.469471859822196941e-03 -1.486465321916246446e-03
-8.979539037570767601e-03 -1.081647902828914917e-02
6.920147087731334107e-03 4.144029762279781426e-03
3.876820691431597313e-03 -2.943308019968001593e-03
-1.922431116628807446e-02 -1.074158731166210967e-02
-5.621000125880529219e-03 -1.848792701238796340e-02
1.944540844136422378e-02 1.339730662605589581e-02
-3.251210437610268372e-02 -2.673264473933151253e-02
3.686422263388042242e-04 -7.483786758276378404e-04
-7.435110405830586133e-03 -5.641477303637461305e-03
5.676753198403688971e-03 -6.017195004061065208e-03
1.463949675217124900e-02 4.315503025734489240e-03
4.141262465955404190e-03 -3.992088894046067621e-03
1.541448855727326275e-02 1.163468195587416196e-02
4.762183162480899956e-03 -4.839486402369691867e-03
9.077792937355312619e-03 -3.368154511791810260e-03
-6.735793728974991817e-03 -3.220661714344215387e-04
-2.471414266940124421e-03 -3.886906688402420873e-03
8.175111436881998123e-03 -1.914407623743483861e-03
4.888969423882939119e-03 1.209926398655324087e-03
-1.263741699313848665e-02 -4.639487727148006169e-03
3.830310492001810091e-02 2.810727569030578576e-02
4.695475675895999929e-03 8.126168773553706787e-03
-5.036171579375098989e-03 -6.391098370529490341e-03
-5.082131016886232144e-03 1.117126058211691947e-03
-1.237274158854860702e-02 -1.516907863136301472e-02
-8.695031236577385053e-03 -1.652418768070581384e-02
-1.867846382443039133e-02 -1.101184574308212982e-02
-5.598313171775057447e-03 -1.799225214080119734e-02
1.182672683349680551e-02 3.178016535244881924e-03
1.546958676213643774e-02 3.993891927911507461e-03
1.666281382165088476e-02 9.686960789287206441e-03
1.302073933466847688e-02 1.238625774152449580e-02
1.087291069898681586e-02 3.871882612938460505e-03
1.104366992162389427e-04 -5.628821987058831369e-03
-3.843320618612306588e-02 -3.706214474870991871e-02
-6.289277563057421236e-03 -8.922215048033074747e-03
2.682757191282317266e-03 -1.591358634552442891e-03
-6.980505210834585597e-03 -1.009548551252200700e-02
-9.285717909173860085e-03 -1.382464032427077952e-02
1.439804817878572243e-02 7.546211345708486729e-03
-4.432250538856084138e-02 -2.170999205794632222e-02
2.226585833028485277e-03 -8.601173715481583854e-03
-1.416558024942565254e-02 -1.961691928236528049e-02
-4.888828677716346160e-03 2.137694849164196303e-03
1.615504092673799783e-02 1.117574714806491773e-02
1.350125142538908911e-02 6.880496573138196459e-03
-7.162032776870767836e-04 -1.007760078550857218e-02
-3.062760481200098306e-03 3.040134426743092144e-04
-2.538469335780247499e-02 -2.056876231291542012e-02
3.653672089863203853e-03 -1.441618062829989888e-04
-5.001189671034068224e-04 -3.301078369691691147e-03
-8.122459767133490688e-03 -1.536916148344276076e-02
-2.107488753887830357e-02 -1.605676097368720356e-02
-3.961124416565067058e-03 -8.590060324222475313e-03
-2.024242321857678412e-03 -7.477252921457372414e-03
2.507845209465016378e-02 1.386451252816492050e-02
-1.316698490275151553e-02 -2.206221270275714880e-02
-5.447048381572665299e-03 -8.072874273316588828e-03
8.899994007780995947e-03 -5.821827654590227413e-03
7.078338901763639446e-03 1.192571329685334497e-03
1.891190065889246374e-03 -5.890703604887727318e-03
1.266958406300633042e-02 5.155879490933625714e-03
4.976295388285045113e-03 6.970207385704814407e-03
4.052601265379282211e-03 -5.219426901979868499e-03
-2.159353267267129575e-03 -1.107848840083861842e-02
-6.538484500301464976e-03 -1.824194587125710365e-02
-8.927471176426315588e-03 -1.098063462644098716e-02
2.024198990006968735e-02 1.422201544852875338e-02
-1.431291730195123971e-02 -1.100428177898520737e-02
-2.267526587070393951e-02 -2.096038692041413132e-02
-1.296609466402840610e-02 -6.392052439322431362e-03
-7.506455238047247264e-03 -1.265569781793143139e-02
-1.658120281085579892e-02 -1.402515696593547093e-02
-1.404455758976614135e-02 -6.677872516655889573e-03
1.373256786954923578e-02 3.543830526781154705e-03
8.380613784648060366e-03 8.509907786167961175e-03
-4.513752837100032389e-02 -3.321427083530681390e-02
-5.899997301218318224e-03 -2.439202798049024123e-03
-1.722772481595559457e-03 -3.962898940148281562e-03
1.656809424347576928e-02 3.202255261287437205e-03
3.771906410305511659e-02 2.992187429641681579e-02
-1.906719505829161665e-02 -2.346496909230555081e-02
-5.117338007835642646e-03 -1.025013542042523505e-02
-2.263602038021349065e-03 -1.128497400437974973e-02
-1.320065226082443172e-03 -3.833058078212193964e-03
6.666439799913154510e-03 -8.411449109847389527e-03
6.242580584299023405e-04 -2.584969081407685609e-03
1.140238544420638447e-02 7.425163621269721681e-03
-6.050775019069871974e-03 -6.032527784692674755e-03
1.129991469387443652e-02 2.347731987464560244e-03
3.035301312918955302e-03 -5.973403334962570227e-03
-1.662368750513671528e-02 -2.035372478859003367e-02
-2.345654769313346502e-03 -9.388895923498456059e-03
-3.564060207708888428e-02 -2.193567165375917907e-02
-2.616158902760246791e-02 -1.041645779954364186e-02
1.035717818353574203e-02 7.136248068352959995e-03
-3.178014237463781810e-02 -2.684643587928088257e-02
1.133804510336740637e-02 2.013844694442521593e-03
-1.151024786305496900e-02 -1.793143067225902443e-03
-6.489158894542747247e-03 -1.872023228021518076e-02
-1.622174894976361262e-02 -1.222579936954832844e-02
-2.083069851149663837e-02 -1.178940902171704032e-02
-1.309196255885453075e-02 -2.619180204166401266e-02
1.232166227598565332e-02 4.102944464178342326e-03
-1.257151787984087804e-02 -1.103425142603852577e-02
2.131962779526773780e-02 7.081254126738874971e-03
2.119721351030244560e-03 4.648064766500682732e-03
-1.714679288046744993e-02 -2.142808656689783667e-02
-2.840074322303850693e-02 -6.482825056360084354e-03
9.744178568805444626e-03 -3.789708619301578041e-03
-2.869823412942465457e-03 -2.180136929820220004e-04
1.535992565946702262e-02 3.475961301668155368e-03
-5.516459750452881727e-03 -5.008059565642514199e-04
5.579450205958708109e-03 1.613336157329198217e-03
9.086132459057700075e-03 2.842909591462123436e-03
-1.036338818980565846e-02 3.781068455891156699e-03
-1.020964693378833762e-02 -1.374070634598407656e-02
4.516849152692889446e-03 6.875526546589336152e-03
-5.539108680110531313e-03 -9.596549524322713076e-03
-1.339780523047214705e-02 -1.449541447184341317e-02
5.909879379771092872e-03 -5.630217102780415983e-03
-3.810761018483913368e-03 -8.380203246741534454e-03
6.468409682379529235e-03 7.921298930495118684e-03
-9.922912810311067255e-03 -1.733932959564070744e-02
-7.669101440279220416e-03 -7.463287128005684917e-03
-1.131392838446630168e-02 -1.257118410284466074e-02
-3.183269786046618449e-02 -2.842677477765775257e-02
-3.840284040796504428e-03 -8.725128366817755388e-03
-2.797107021767761270e-03 -9.119294222048858478e-03
-2.521620229487416508e-03 -1.475443632583623224e-02
-6.972112535223878166e-03 -5.753236579810569462e-03
-6.027084668689809514e-03 -1.192118408279980654e-02
-1.279658168352552396e-02 -1.271335954569325667e-02
1.367263036321057779e-03 2.517149450508827935e-03
-4.643969302426156562e-03 -1.409656751949542840e-02
-6.736514073126909780e-03 -1.440583150915410865e-03
9.072867259488545319e-03 1.010004114002815978e-03
-3.123024445874998667e-03 4.781487895339740779e-04
-8.882437632754451237e-03 -1.814079855314887357e-02
-2.238522705382339079e-03 -4.329924881111085755e-03
-3.085375366435601924e-03 -9.847086404828564454e-03
-4.559540499593734558e-02 -5.279437080178550623e-02
-4.030126188147523797e-04 -1.155353801524976881e-02
-1.819817190645761640e-02 -2.025801136487758239e-02
-5.255102120867013657e-03 -9.439508446447470238e-03
-8.485154902392188711e-03 -1.570524082343494748e-02
-8.862290392733736255e-03 -6.805996853710454680e-03
-7.959795763309344963e-03 -4.243667464221966001e-03
1.029757808935799490e-03 1.117813824323047461e-02
-1.671978720575476723e-02 -1.365527519787732014e-02
1.207232803905636254e-02 -4.008962861946675088e-03
1.106138692693239139e-03 -1.440406217947847421e-02
7.558923104747431593e-03 4.076027564739202746e-03
6.581506079136444781e-03 3.441080271668183616e-03
-2.309078564793866188e-03 -1.505825196829246176e-02
-1.092545044984416167e-02 -1.715917013988917800e-02
3.942454230835494566e-03 5.524067747354734215e-03
3.423246800537856072e-03 9.130087076274207708e-03
1.196014076686726865e-03 -6.510157267600112999e-03
-8.752904401278349678e-03 1.622911863177423086e-03
-3.877607595467631729e-03 -1.158173255145176703e-02
-6.103841248952761658e-03 -1.693945064409678805e-02
-1.348067830164424719e-03 -5.607889887128261058e-03
5.966079356347318841e-04 -3.616733453727073722e-03
-1.372334922564698474e-02 -1.125651783797874776e-02
-1.005312173315280923e-03 -1.022734748773870828e-02
2.949969626534203193e-03 -2.586619452599248081e-03
-1.255747713109932849e-02 -1.323912192935815767e-02
-9.111221930575700775e-03 -2.026083473204882968e-02
-2.416516188081598016e-02 -7.239404041301494841e-03
1.458642848713970208e-03 -3.193213470377372770e-03
7.771483105113871637e-03 8.908642597121312068e-03
4.467640124355860831e-04 -2.952111990487185644e-04
1.929255605911069441e-02 3.961804594895611265e-03
-9.062617819070920705e-03 -1.606982742872964387e-02
-1.220485150668740304e-02 -1.868484055346623235e-03
-3.482336243350103028e-03 -1.417728777052887877e-02
-3.360006834531886755e-03 1.354323503551281560e-02
1.101796814514635625e-02 -5.195651783756704417e-03
2.032065052654808898e-03 -7.238608321612587798e-03
4.225027353700783195e-03 4.618503527188098229e-03
-3.208822356441723422e-04 2.140248166530793472e-03
-7.398543426677570492e-03 -1.284299614140437147e-02
6.958939936794625303e-03 -1.901592129713261525e-03
-6.480333346781701892e-03 -4.217289483653706428e-03
4.696314099361956207e-03 9.211325830822604532e-03
1.208768371138112946e-02 1.340995363258758871e-02
-5.332875730703057898e-03 -5.066947141786237729e-03
2.130971182925221058e-02 1.429016034750418829e-02
5.365005510367566732e-03 -3.567022127777933621e-03
5.951307591744309233e-06 6.698670482597618436e-04
-2.620246961537364694e-02 -1.909676562090038138e-02
5.086375043189881109e-03 -1.758879231187650272e-04
-1.203622447875227902e-02 -1.290847381134091476e-02
2.018669591393288179e-02 1.638077389955731183e-02
-3.738880097261670921e-04 1.681918126877936237e-04
-1.578822520390846251e-02 -2.000283138164189387e-02
7.600635310117259680e-04 4.911072294776969160e-03
-6.828823711585472328e-03 -6.868322347560278790e-03
1.238347964758754541e-02 -1.034184718819247673e-03
3.961831096581521286e-03 -9.062658964306065032e-03
5.926962993210856470e-03 -1.422489594435475541e-03
1.021746151629999988e-02 5.705639434844648333e-03
-9.046144398904797101e-03 2.208199746287498044e-03
-3.252058732964122068e-03 -4.865397714679899066e-03
9.112502655079905006e-03 1.713991735222254731e-02
9.952514593003128351e-03 -3.642948472311117319e-03
6.618583052387865678e-03 -2.455254524459108550e-03
1.978195863717662623e-02 1.616907933566829464e-02
-1.416674592065175244e-02 -1.751668344031155622e-02
-4.837907533063873222e-03 -5.962958937934439291e-03
-3.162906175487648769e-03 -5.541741493903819954e-03
-4.845675573165023065e-03 -5.714700653243764278e-03
1.182337886267135173e-02 5.900275417985666876e-03
-1.217093759284672283e-02 -1.122029696608335333e-02
-1.269352048801608915e-02 -1.139631062740691439e-02
7.331959399832969990e-04 -1.725683061665606033e-02
-2.912049658554122580e-03 -1.257990633581481180e-02
-3.519885817812013797e-03 -1.135591151845944877e-02
-2.358593832916264926e-02 -3.127929233649194563e-02
4.200798649741169233e-03 -4.192742184959512286e-03
2.883319751082625421e-04 -9.579252617951254309e-03
-1.349930582173115498e-02 -1.605914209943536120e-02
-2.678963625917766753e-03 -1.139658632119558770e-02
7.057105213308673825e-03 2.458066399943153318e-03
-2.180786487516843397e-04 -2.394262355395401776e-05
-3.954192383233969335e-03 -1.375822804574464847e-02
-2.940191954160373961e-03 -1.080394186119911122e-02
1.447242406357249732e-02 2.384448115266890600e-03
9.926267009683926307e-03 -4.171121386535263723e-03
2.379935961767205496e-03 -5.736200761109006008e-03
-3.224798841141610431e-03 -6.783648870019280339e-03
-3.054336901381234787e-03 -4.544368440611162158e-03
-4.795524557103863703e-03 -7.661997608679025837e-03
-6.025096514262045892e-03 -1.277069289274530145e-02
-8.252926482645972506e-03 -3.160778845562425138e-03
-3.036728953649189822e-03 3.983163742337612889e-04
4.120396384046560306e-03 -3.470787821613877111e-03
-2.397873105763102114e-02 -1.269793099145009527e-02
6.602726508811438896e-03 1.745174037898301195e-03
4.386418050613405395e-03 1.316693145109369689e-03
-4.135070303544076398e-03 -1.207673638426749914e-02
-1.551344041208694083e-02 -9.944329670696007428e-03
-4.342932390685170715e-03 -1.171191520120542541e-02
6.798720100824457574e-03 3.774319336405370512e-03
1.384287404289672591e-03 -9.685701700596627273e-04
-1.720545259600050197e-02 -1.957728720437803410e-02
-9.992577735001367811e-03 -1.399325989112651034e-02
-1.134238482882102619e-02 -1.357863025942925711e-02
9.812148481043656001e-04 1.360412101153323644e-03
-1.623389195181798583e-02 -9.552407836696705581e-03
-7.055090773002210824e-03 -1.003310919683252783e-02
3.168317319110283692e-04 2.748362773533168796e-03
-2.103953469406696225e-03 -3.491685052650586596e-03
-4.260374075749088357e-03 -6.556295163964487999e-03
-1.383123324333838597e-02 -1.355505638384250922e-02
-2.565406430975004926e-03 -5.687095359452616627e-03
2.278627739890098924e-03 7.628296276003532217e-05
-9.270099527903152142e-03 -8.624061725805744205e-04
-1.336697348294987875e-03 -6.362798362518358453e-03
5.240846546415463617e-03 -7.298476397248879546e-03
-1.005527668147373349e-03 -2.093669947676513043e-03
-2.634786782626172968e-02 -1.818673053259891800e-02
-8.997998392744975538e-03 -1.171441468116583839e-02
3.304652181230762625e-02 2.396030968485601820e-02
-5.143164970925732590e-03 -6.695663187245045125e-03
1.367643573731081724e-03 -4.863361087836859387e-03
8.381629332818852154e-03 -6.650708464323683636e-03
-9.717132172045811478e-03 -4.199499382319199503e-03
-5.294027911757342997e-03 -1.616007354649560274e-02
-1.190295900085078240e-02 -2.056663499350915025e-02
1.377274697834988092e-02 5.213065323312938287e-03
1.276584664672154694e-02 -1.353440773709172276e-03
9.574753862696083057e-03 1.003781826604556449e-02
2.641940636416090227e-02 1.316029885722255072e-02
-9.340679633331568782e-03 -1.198562999247057906e-02
3.007834683548947508e-03 -7.993203428813638184e-03
6.039231588065175488e-03 6.182526075067494575e-04
-5.545666174682738203e-04 -8.087940735602093187e-03
-4.516641879254937320e-02 -1.771931434427130581e-02
4.148204920006795526e-03 1.319369910173352756e-02
-4.639435066282306813e-03 -9.120184805242657206e-03
-4.406955295827508917e-03 -3.202053530000519010e-03
5.299057775475764578e-03 -5.604877620271474237e-03
8.985925076106099363e-03 1.351225640740631728e-03
5.907099927432664377e-03 4.931399396137622210e-03
3.065091658686073389e-03 2.762298013627827870e-03
-7.599485490609576843e-03 5.333884185572006220e-03
-1.041135810415425890e-02 -2.092086295250453198e-02
6.612984144727360875e-03 -2.146265310042361207e-04
1.262496010344054190e-02 1.686287662748872998e-03
2.113273932371022637e-02 8.766247701618780017e-03
1.052713636569227451e-02 8.037109419080798456e-03
-1.105057948841337533e-02 -1.699260779582527012e-02
3.799308014189349721e-03 -1.047084831300602176e-02
-7.252580340872125456e-04 -1.073823523765289611e-02
1.825459907171791268e-02 1.079369903897980584e-02
1.525628667450159778e-02 8.989928834816151432e-03
-2.996327322326724357e-03 -1.493887744090954990e-02
-8.345753252067409506e-03 -1.140086338921413034e-02
3.836530069932337153e-03 -6.860970746765511497e-03
-1.464154675559803560e-02 -1.980865909280551951e-02
-5.355921285242839364e-03 -9.199291166067311010e-04
-1.102318968577238600e-02 -5.028659644615789126e-03
-4.351728460666663689e-03 -7.398064744331626919e-03
-1.771002732846472735e-02 -1.736529410596884121e-02
7.619511626479889485e-03 -7.109936918037337850e-03
5.991467683671288305e-03 -7.465677814090384071e-03
-6.050598336190282124e-03 -1.239162410031203337e-02
-2.869215528346728827e-03 -1.452149965594033004e-02
-1.719892058578219307e-02 -1.623134296722984413e-02
1.235638961438925883e-02 6.050685986434597291e-03
1.254790456172984875e-02 1.196572027144610084e-02
-2.387324020350687151e-02 -6.588224458336861683e-03
-2.197821282928649061e-02 -1.408721148680518176e-02
-7.586537695321355149e-03 -1.438679713450123805e-02
1.168903793753481996e-02 3.052762950931070529e-03
-4.265545311734600734e-03 -8.153546080220194434e-03
-5.252020545369686516e-03 8.605775875062046665e-04
-3.609714625858240211e-03 7.852328298135362317e-03
-1.258736363877997061e-02 -1.181756807808210727e-02
5.955670749905883632e-03 -4.521413952960597754e-03
1.594190165217987398e-03 -1.004901422489663451e-02
-3.300088321430728888e-04 -8.556399520785821708e-03
-5.311759868968347897e-03 3.034785635827853822e-03
-9.732600524597560809e-03 -9.706709119581546918e-04
-1.010742350868365676e-02 -1.303993029523141563e-02
1.745516762184736240e-02 1.014284929181799577e-02
1.528845860912373192e-02 1.338338455539637289e-02
7.009675586166870184e-03 -5.602183517222119463e-03
1.817963345805516731e-03 -6.226639575423617567e-03
6.936774273980780489e-04 -1.277002763462311598e-02
1.640500801697038213e-02 6.028512469959151215e-03
-1.509119249471911790e-02 -1.754920339783421976e-02
-8.757402567687866402e-03 -6.420848169135198735e-03
-2.350305839617657100e-03 3.005834358679290025e-03
5.209202037382044959e-04 3.303267508094644839e-03
-2.326110792744759750e-02 -1.372264505146823105e-02
-1.219604235190588359e-02 -2.075475881977661280e-03
7.353746942686197746e-03 5.054866679532865614e-03
8.978731177294030363e-03 6.606129024624429746e-03
3.257641304374933600e-04 -1.091941366319771310e-02
-3.679216096093390100e-03 -1.495074876675188055e-02
-9.962683519219528439e-03 -1.457469935706264680e-02
6.392686508044139598e-03 -3.426525687473015724e-03
7.885459373306570596e-03 4.063370682097992848e-03
-6.305186803007888433e-03 -1.694683950870001093e-02
-5.736048543593084276e-03 1.984013754361378667e-04


==> anc/Figure_11_05.txt <==
#$\epsilon_2$,$\epsilon_3$,$v_2^{IC}$,$v_3^{IC}$,$v_2$,$v_3$,$\langle p_T^{IC} \rangle$,$\langle p_T \rangle $
0.03685674924461445,0.08670957243358146,0.032082494658701395,0.004902232563182561,0.06547430391879527,0.012806592673095954,894.6726488619033,925.3984137122357
0.1281450765345588,0.07269046526789524,0.02685811116521824,0.01370321498861679,0.026764751407861824,0.014952689452026897,866.8940292966099,1030.3759082521249
0.05232306757886382,0.0917928319917658,0.022295458741122057,0.03678833447143275,0.009640518405137265,-0.01821314651954241,925.1055978204446,1055.7354114818463
0.023584350866918413,0.044602902458849104,0.02711715883466334,0.018720448888522295,0.021952215535270176,0.04867442831977336,888.5672544779826,1019.9216607197612
0.022034752353451367,0.06643646274424313,0.05033436552137889,0.027335800318996104,0.011245794840341501,-0.03369682827980875,941.7791701460659,1078.9301208261907
0.09495481858369406,0.027046383166411385,0.04189130107743798,0.024092601180871993,0.014842067585757505,0.013185611029725236,883.7311922094459,1018.595113104772
0.04479596099188508,0.04332141717334365,0.024441642209250058,0.025443314444463423,0.010819894467245631,0.013063562044631749,911.7982238891253,1068.3478312321793
0.08180370408230248,0.055988733750746575,0.03278608067111942,0.01603205874321358,0.03386462262405443,0.07595550298162086,850.1724994140995,1009.4282141381368
0.11416628657931994,0.11885363512098467,0.03252172730040612,0.033281861951192586,0.0178161739415028,0.005678027368842938,932.513217190569,1068.9847085112833
0.043517698573351096,0.07599450870002342,0.0158280656164453,0.018708992479604194,0.023428409206968655,0.012415636419855566,941.7418217898365,1099.299667223453
0.03860672975243165,0.02276882345193717,0.03364391233060929,0.01934142280202269,0.022426212116251378,-0.005148093307536097,857.1103017814653,1027.0763841347755
0.09240519544614817,0.04516237295589217,0.034353848265812184,0.020749562391759856,0.02938771661748343,0.006215952709773151,841.3434539996264,1007.8694974898975
0.06825915473764457,0.06538769106462627,0.009464968037486391,0.014530521664946864,0.009612777346904251,0.004960642005781453,897.139531663047,1041.1013552958577
0.04025438609776017,0.09031037704005125,0.014303292776315608,0.020324059226908126,0.034888951593426455,0.024182158703927193,838.8881320421407,971.3734271457564
0.12463581958293701,0.14900493977718773,0.03148226480139484,0.02736076407178794,0.036259665540785614,0.02010626964405277,907.0846739904094,1068.5882520332007
0.04581066765431371,0.11142264152411173,0.01694222122829823,0.018506612915082175,0.020405329642446315,-0.017895494220348647,824.900961375556,975.2128668963409
0.03707251144073407,0.031247999923044,0.009638314316991052,0.015629459588392666,0.020162945600808287,0.02050270158140461,934.1144548210658,1064.551573207099
0.10614659067352301,0.02210521919875661,0.02870656873522347,0.02427049638951409,0.03817202260960221,0.009295107751321046,842.7652457410308,994.2737495421405
0.08883140714177001,0.04889065074297891,0.034365325476000054,0.008484976072875527,0.032127374672920685,8.704333306963588e-05,863.9614205483465,1013.1103643533265
0.028915940141545325,0.11957014141608746,0.020987033842657918,0.03294491940368715,0.055226189237759106,0.027380088900242447,802.2627841346507,966.1285133950952
0.17200932580394698,0.059566213616073095,0.027469231675283794,0.01865391546075343,0.035114414666559,0.006259914607622096,828.3448426258461,957.8602501997775
0.04787831452553566,0.001200833575280726,0.024599290416798432,0.013185569353651144,0.026330037379389763,-0.019519881372946267,902.9752696451562,1057.6033270649639
0.18791180657753123,0.073294189020869,0.01710149976918616,0.02913062489253392,0.06151895176706352,0.005196259690443811,798.9156974327179,944.0783852163077
0.04484240121095227,0.11427682114684505,0.029666727690922632,0.02115727485882628,0.023493141532963883,0.027979935064571353,911.3129693892319,1062.979350179039
0.10600728868826056,0.06707687227367105,0.027844522818410367,0.01915264214114438,0.03233965557992249,0.0037453113008579716,785.2743203691923,962.057801024474
0.05070978040210897,0.0490703791357577,0.022321282742238328,0.00357487872333793,0.01650437833056351,-0.2962759892782777,874.9408461179925,1007.755288561905
0.019812846532474886,0.07080418785230629,0.039022720733686976,0.007350665752904488,0.015726584020660538,0.021401660866008372,835.9666066863298,1090.9054021300776
0.0083455354253343,0.0646260498372038,0.05379707544926133,0.025701647929308902,0.011474815169445601,0.013719230296865425,963.6741884116948,1093.0797131166576
0.11742370243749022,0.07911867984534614,0.004512234456069742,0.02634026017659623,0.038599798724078115,0.022686824926030188,862.0967786118233,996.0232727638468
0.02982503196807253,0.06740991477954161,0.03208170467698001,0.02857247249398937,0.014346274110321142,0.009876501255403946,958.2068977059221,907.9465943543929
0.05092091600971729,0.019137425389687976,0.008273503146159183,0.01870483931054165,0.016950586390374184,0.008192128133781788,930.4655631988456,1078.255154293051
0.13822913905089537,0.07548180660403368,0.011104167435178041,0.009504334580321171,0.025644788145958098,0.017923471295299753,794.3001859049173,927.1854004907404
0.06867854296704114,0.10291116803151334,0.01653799069565074,0.014447336526403396,0.039768622334455425,0.02504314757316312,900.2957992065876,1042.7375331969401
0.11142368142663102,0.05432525724732985,0.0529423236303295,0.04539349914992308,-0.0009769960253137877,0.024891737627670024,816.7769510461222,972.194082543134
0.02575854272898595,0.045460505568276216,0.022144275592117343,0.01000643135662302,0.015331865935462471,-0.005967490225431004,856.4246311194576,987.4663736810347
0.04567142512610461,0.04693521891357083,0.029726928889090377,0.007705103731867021,0.015420894412053028,0.05295548540698737,905.6753810481289,1065.0536931404577
0.03493564473957511,0.04508832184939623,0.051020131062570986,0.0460071160036404,0.023883408045397292,0.010188529085270598,881.5692688002256,1030.9376581262914
0.13792460744309623,0.047020674202534085,0.004807514582121203,0.006885515460383849,-0.00973001248668937,0.014809038158851411,779.4380041457991,940.7294447459061
0.11087507139490861,0.07304468957538429,0.014290080238432501,0.03235700139524394,-0.002234141787294628,0.03241812834172497,877.3738435613669,1029.8849022769236
0.03709187326418281,0.07213718540978824,0.027820093568073176,0.03299202177345802,-0.0013862493735584647,-0.010928120278166826,847.6906667942692,979.8973119166305
0.006170518559699535,0.03344674174422282,0.058838278195321864,0.02044926198359,0.03839623391508288,0.010321254072207091,846.2452730343673,983.8195704124624
0.072761027923274,0.11988140596578634,0.019248241330626296,0.023996277720854928,0.02608892895355305,0.027192736131528505,894.8307897940763,1009.6200412263449
0.02267778693382922,0.08673084429418365,0.019758691164140956,0.02887297406326693,0.02009222079610587,0.020733504222582123,934.9016814649883,1080.1185252735654
0.08136594839115399,0.07865120390580353,0.029763082090050515,0.03474170679433866,0.03388389281076716,0.010190066046731906,841.8827989394551,1001.6014102483408
0.05818702406256193,0.018033266331566912,0.027347207976999296,0.06042358576108725,-0.026658130096662017,0.01572763009306706,874.926618300886,1039.845655724942
0.02683453000617949,0.05650238308695187,0.03625450464132974,0.04570509963948557,0.008730466544396936,-0.017964576465351476,799.7977462011899,972.5501633721959
0.03343386352902533,0.07304049598841403,0.05710312782103013,0.006934944748940653,0.005618560131770439,0.014466620803292706,856.828454764129,1014.640900854531
0.14152399332618085,0.048473028432377725,0.03132766514047914,0.007204210019573031,0.05350422624060259,0.0025532629228401933,898.3815129056526,1060.1012052090116
0.044871931140313195,0.01584228636322184,0.030242566794100305,0.01605313066824695,0.03138836878507829,0.016316764728698474,913.6159310696895,1054.8408244064444
0.08492417348435517,0.07528290185273524,0.014684388880286557,0.018261226406285448,0.026718050176981933,-0.03197058465919333,892.9777270345546,1053.843878368862
0.08484324896638867,0.057299599109382746,0.03333801413034798,0.019832389046542498,0.0009386720114551831,0.010342989394746345,860.0266831741814,996.3458130711851
0.05533492001789742,0.0648017009017867,0.0114633677304487,0.02857100256422196,0.03562068186257212,0.020156019627330258,951.6724265741889,1095.417573047988
0.006193295518726501,0.07027799546420471,0.010708866475392036,0.025752260693941008,0.011522265305326745,0.025499267807847285,910.8861865158917,1068.7603435279866
0.059045776471647035,0.04452357314295737,0.022357759308141392,0.012540897533624732,0.012141447594141866,-0.005007907474588552,803.8796680273917,971.5040925777722
0.07898435620399685,0.04240987470719912,0.029192790228080998,0.013218900845231106,0.040890464657956455,0.008500036216813549,904.9437434690208,1048.0697737963237
0.029322828433942703,0.06565061512646163,0.038633778431781084,0.02654226498643648,0.005981341310910065,-0.01686329873945981,854.8162786336428,980.7966472621121
0.07837115201725676,0.06149758256623477,0.025802312681041103,0.01211086711085317,0.07071831265759174,0.010809723643969468,804.8715298393371,966.5647644932084
0.057382975094560924,0.0202805163522947,0.01997265190984509,0.030666534070670246,0.0444362269399545,0.007577252610903565,893.2618072716281,1024.138802688657
0.09799801828245198,0.06088786344614636,0.015417047040457224,0.006081127091655084,0.036675232654929654,0.004764317837584147,828.1976344156216,974.7140943029123
0.08192483140441453,0.007990994094441265,0.012045716718273577,0.03362518122571408,0.024259913727506053,0.025232650432388024,770.7183928404477,915.817555564611
0.08826011784038137,0.021959573004131268,0.003582422982954047,0.02931628769192218,0.021715353512945554,0.03831958891270446,895.1788831746765,922.8693938288302
0.048013949969039335,0.05515504059997482,0.02922112844381988,0.00569715265411331,0.030586588528267226,0.00981634776004937,913.5632892504532,1064.1770055090303
0.026368943400200434,0.013175452319036104,0.009152173936836972,0.01426833632818114,-0.04743119317175908,0.0008948082197512008,910.0295888215769,1036.6968775437067
0.04762992422372455,0.06503278545733965,0.03444364141335955,0.04201978292383333,0.019678865262254205,0.005726080373626106,882.6964766251954,1029.8001897624852
0.09685400648454741,0.1243234457255705,0.03600159272099433,0.024416485791827088,0.017799290609320544,-0.015387564259028763,822.949562337254,973.3416263249288
0.08059718089456173,0.04893528088444945,0.03501912552886776,0.02281422978519866,0.003375027553144774,-0.007992423823350999,914.3528907613494,1052.039714061201
0.04316767721301202,0.09994584871711219,0.025987393976903386,0.02811754246726385,0.006188094248301792,0.04159222749805159,922.0546922889362,1054.7062924096333
0.05976283899471515,0.08610745896218955,0.021624252041215923,0.025387177031863967,0.03664394941159598,0.014590267083041009,819.4337317616835,957.370360231644
0.05887055519598109,0.08049988223966911,0.030153979898995393,0.031177413583125927,0.01567644856011908,0.009348454105077366,887.085415337967,1027.0026858871265
0.049276469172910634,0.14402786674635246,0.023622771397442108,0.002702518483054851,0.026811980402933807,0.029178728768533904,873.1728811219189,1038.7966729672976
0.007878038895923686,0.036540502496929826,0.02915231039253776,0.0290286734352022,0.04895734910595278,0.012212856688733583,870.8161853411362,1008.8056366746735
0.08371371726599615,0.04361761121491727,0.05744374514719893,0.008989102195319,0.015503266937062828,0.007761664589115392,853.8843526371892,1012.9524881947003
0.03972063256383363,0.03361061022390995,0.01980691634274711,0.03613302492698694,-0.0013503636401144502,0.006207177485688465,903.5846674311213,1043.9065624864356
0.027680918815188135,0.12738258901235058,0.03457852500746254,0.022455126640033986,0.010543147047461855,0.03258448820162292,892.1103950604122,1068.1708418473554
0.06591595451837842,0.10937912343120303,0.022277504285182114,0.009759931512731461,0.013815204590145739,0.053381367831495094,890.5340847923997,1016.9697136026012
0.12988417698556787,0.01341676052226097,0.0027721809110810226,0.02492264556815429,0.04067252401575039,0.007399681854525297,957.0301847476138,1086.979629023245
0.06023168213011197,0.07166015043747884,0.01720226880138783,0.015063091466670465,0.027745048825706622,0.013548071286964641,875.2849406461434,1037.568064978681
0.023879426484920124,0.1116487925339195,0.022760289223914817,0.025154522155061202,0.01153355898064567,0.024738435266118783,892.0162825658684,1044.2008486710627
0.06810143161213882,0.04799628365457089,0.037586941993189134,0.013748026596520845,0.02035588938600754,0.018505492663324397,861.3306571481149,997.3527709615881
0.1987502084366552,0.06279675749449058,0.019125057794675177,0.03658488601714047,0.018861785879321757,0.01194796766465034,815.5286111031518,941.6052277914193
0.07906865975115557,0.06714038783392973,0.018518664450425402,0.02398917320442261,0.18314417157882196,0.0021023430801651614,816.4699208158253,982.209309219968
0.07780910035745836,0.064948424030381,0.007809274051535909,0.009231772868770527,0.010469388162159882,0.014950980023258686,897.6781705652722,1045.7828397229923
0.10605272567173839,0.09130201582988083,0.05747551751051237,0.03721826604475243,0.011959180407280978,0.02838921860506795,979.5544629298741,1116.1705823509185
0.09217327057733156,0.029184583436338975,0.02935411803191275,0.026051736635790836,0.003231985883398724,0.012023298437737587,799.8635545796027,957.8655735702134
0.06784130226865726,0.022632496201053457,0.029265942512099238,0.02297966065228869,0.016774389291657567,0.0024989737915710026,895.9258600535088,1046.7140598517697
0.04905867510865964,0.05408256504427116,0.009957866431634078,0.005972501895892495,0.013151879398332933,0.010799384200222169,937.0052398159305,1085.8378311961187
0.06814054419852383,0.027885978036586878,0.04038853446016462,0.015206941293841758,0.05381710871518088,-0.0026492918261101853,901.6532924706835,1035.8803287842754
0.0394579640290017,0.031997167087553596,0.03797951410653953,0.030384984120886464,0.02681890925467122,-0.00010197823126373729,791.3872307391277,944.7669401807485
0.07253195429484877,0.03433432841958109,0.02837907940036716,0.018305832307111334,0.012241629955241074,0.006724232749400657,935.7563925169134,1079.825438170998
0.02833574788580727,0.023974282624952235,0.01503624026170815,0.034413270363384596,0.02091137970801084,-0.011095492294652736,804.8501926169974,951.6434694373457
0.06517310433025897,0.04282908344807471,0.009333711107902352,0.008989399698744393,0.0045211957171015105,0.0012534341529564764,949.646561592233,1081.1625740790373
0.07724680272222997,0.1102253717438454,0.01839936693116459,0.025284070524672284,0.014119642581198681,0.018047233947031664,771.1814030691462,920.7905721488105
0.032938197926993595,0.03970789882452082,0.03460624412633518,0.011740068545381337,0.007526448751721218,0.016021077993144967,882.7188195894817,1035.4356671338217
0.056166233743621785,0.0546223334520331,0.013826389371775695,0.01924561266059728,0.018830683679263677,0.010795987043520423,791.3493494944763,956.0052631265805
0.08588993606312172,0.04745388102123195,0.012146889409333093,0.025639143070333388,0.017422379256598775,0.002835310372050498,853.3631641924276,990.4257767475926
0.09519540703708777,0.13043975233482735,0.010831265209060258,0.03693862770158558,0.042249729129338255,0.01761058913817472,846.4449584882863,966.2695917783366
0.07467185680153801,0.03444967765402342,0.004857539662699025,0.018202563055016618,-0.012815712496230746,-0.02434173684128994,867.4454165484635,984.2102021626846
0.08821088504101789,0.06680320518253897,0.03110356175889559,0.02872134592337881,0.03022879904977122,-0.001813618037278543,818.4269736444909,962.8242201672683
0.03378639982356692,0.0413275380003757,0.02181475255736553,0.041695756756377954,-0.0015144303175784234,0.010549985584998992,854.78280008901,991.7256517236965
0.07870655798897694,0.010218234678502263,0.005141020456954928,0.040752747760524025,0.01214609419132082,0.002837461790497059,925.5347323324563,1041.2050743473158
0.0249086094543805,0.03908000877598295,0.014362325079376237,0.016243229307420223,0.011487426751816413,0.013532967069698445,885.4508578517874,1032.2796701528673
0.11660574307955948,0.031361513770777574,0.01613753587177308,0.013374548459950598,0.04522475066505604,0.04110573171991724,879.2088288908753,1004.7869869402466
0.05339398897702676,0.10252794532406545,0.025723449220563323,0.0256844645978635,0.014887920649256576,0.015974884109226917,942.5955477924269,1046.2601085337387
0.13506165875214446,0.04427816266933787,0.009498246354011922,0.025951199245516716,0.031021324150790102,0.0028589600604745427,843.6625427780979,980.9302549541601
0.06231435830799578,0.027976488841324698,0.02474099597448138,0.03167388544297031,0.01679700657965215,-0.011688689322758399,784.0180854390653,934.0046292238585
0.0766651542095919,0.0769840203050239,0.03476843596459526,0.005956067395607903,0.015325535527307024,0.00777169246502428,902.1682040496622,1053.6418091917922
0.08114288135756877,0.06651731027279413,0.018192436410371875,0.006080381810744902,0.009796773831626974,-0.2301702940545168,857.7818076369367,1022.3018762466791
0.07746504171301856,0.06080850670762885,0.002597306490932122,0.03616022231564082,0.01907557139187776,-0.008688434868728208,839.2952837167892,982.9199382795599
0.00581526485339372,0.029734156387311916,0.020542897325831772,0.022145365397490936,-0.016550407548937,0.00577430629287257,862.3278770590284,1008.8997890178339
0.04513274915278398,0.07000886070523797,0.02331157234039209,0.021333227465600665,-0.051462597170508675,0.008783411165374124,917.7050182973048,1038.9124627059157
0.07488182150787603,0.11538858797744525,0.020728914295487972,0.008850877447723709,0.010563322542257773,0.026041738827146527,821.9478583125846,992.0955307523986
0.003131925321553875,0.03263709079861418,0.0173243678417108,0.016711541609080366,0.013506460583116844,0.000649790815454574,899.6085245899791,1052.8231162207555
0.08912618114394562,0.06896371476564678,0.020587419658818253,0.03818061241898193,0.015326696397466803,0.011117853063757184,815.4751032158468,960.3321845831575
0.03598064031781224,0.04691621618853126,0.0110619800300354,0.012855934347529309,-0.007249652368705969,-0.010187993941030841,927.1319115474676,1090.1832957661054
0.06489498506272712,0.07841335427708697,0.012937755141152594,0.015771834551296837,0.09380759741630532,0.02025614077687691,780.8557581311411,943.1491854276333
0.05850241398032664,0.0684843167330326,0.02279127988825938,0.017565160843386773,-0.0002069172821521109,0.016323605615271658,869.5376748021436,1027.508125594
0.020932789173640765,0.07360989155524175,0.028741792084434076,0.02065413994649466,0.008945704069286674,0.021476271507128362,885.0587876815738,1059.310855707392
0.08172336236410739,0.03788621697821305,0.020325871201771085,0.046402386990121176,0.01525854535370196,0.013214708957110015,838.2182288381478,984.8687425717385
0.06964730814942523,0.07762857615662618,0.03012240509626664,0.029787061669509028,0.022445039011982127,0.03702310232013171,859.1184891978702,1022.8448185917302
0.07430672951194744,0.07420090658797411,0.032872869965713716,0.024596333094447496,0.007874211225639687,0.019031712964815137,754.7068983540009,919.4257443172703
0.041538956067164,0.033070861420904527,0.02259269731225222,0.03657957096078937,0.006527047572566273,0.005798424789858969,928.0109562361858,1064.985725857512
0.03547477445503021,0.04279358011644197,0.013488825451640832,0.01229843685135478,0.0008282851902675866,0.00014636255417894666,893.8183556564405,1038.1835346735936
0.08704811127090928,0.027333443297171904,0.052119167300626844,0.012497142295991137,0.016222875418098925,0.026789729490182757,896.0523131013446,1045.0450589502507
0.07969552455485554,0.024281671988728062,0.005230112459962744,0.02732973378948245,0.023092067907979588,0.00887724721244034,921.9422966515701,1050.620011356716
0.09638274809606379,0.023998317461447063,0.024902343863553958,0.014174740644598357,0.047778011278584796,-0.007947378956736714,885.6390981976912,1021.1120148912308
0.06089184720638624,0.03971184013666477,0.022683294644512346,0.01718255536067103,0.018056799656106896,-0.0042268743456549875,866.1861742019435,1002.1466189127101
0.056298046409287796,0.12778579584049796,0.02692844302865986,0.032767397203784715,0.023817978211916564,0.0190648079922111,811.545483118823,960.1677542522625
0.09101492152293456,0.0018760614040119982,0.03900649943232974,0.018458875434766275,0.037051165788374425,0.008843593068863303,844.7734044904145,969.8970130734244
0.12480688824272951,0.0883141389902603,0.02390121012210877,0.015501935029413804,0.044807791949236356,0.023331417462409076,889.906370230992,1056.6359435471816
0.04111988586532353,0.08640431240219139,0.04219513846058604,0.019018632899860066,-0.011957282732326525,0.010043176710352656,850.5790664285784,982.0418922823342
0.08485885907043438,0.05715687156271429,0.029870573704711818,0.016478986073403565,0.018633930158567277,0.023100333010970392,921.028516643633,1070.6155573277788
0.06191585421343384,0.016612302868564455,0.035917624853936715,0.008293591283351017,0.01715570727518607,-0.01965144708183877,881.7976546827,1016.3786063586593
0.044149169339583225,0.11434377646884429,0.016727915745400567,0.021240993774317346,0.023705699806288217,0.009572109572162006,847.4669385728874,1024.3042512595284
0.07434268546626864,0.069144821951671,0.0005284461598409514,0.017075351007935856,0.008661425152328157,-0.06350440408619124,873.2705279617717,1034.654351933484
0.1422172451256569,0.08536017468676452,0.016090692399981232,0.004077374363778257,0.04683913871322689,0.01687111203303412,850.2559510871171,1014.5115776883263
0.0407936781867067,0.04756133192355193,0.008095545207768328,0.014923278017694946,-0.009165031421695209,0.029611166752483566,866.5655329686185,999.5120284431184
0.057037570505871826,0.08478525575693364,0.025013050606737152,0.03742947293980432,0.020928020433023532,0.011447794477401988,798.2390045022343,961.0131984002173
0.12415248320541511,0.02944772443284563,0.03440371216613715,0.006243484405015515,-0.012576218466494484,0.005535678073823637,831.1304744762114,999.3714426845609
0.05044292561318798,0.028154092562245284,0.010220675755648253,0.015848032540885224,-0.006128037845483773,0.06524358226456811,829.2413389322547,1014.4683251071266
0.047733671818652255,0.08890560742669693,0.01687524384478797,0.03896467460183939,0.02055760972597699,-0.008388031511543055,967.491564440232,1120.989640214983
0.08381381596234323,0.008335761520116133,0.01791866527293232,0.020144056299992077,0.05754735835003047,0.007266441913102101,853.3312515600782,997.7871679874256
0.02258077762356821,0.07481372871712182,0.03593260297817411,0.00718348853091056,0.006105687541878265,0.021721921448386472,873.6629582960768,1017.2313995663966
0.07697840322181629,0.08780651948520762,0.008180776523136786,0.025564779500798704,0.0520940963627606,0.01852018305653751,908.3038977508571,1065.0518960258019
0.09519417409951669,0.03790689351907007,0.02040641935265476,0.01211210084342959,-0.0020709191032587445,0.007383013169730367,795.7850051413616,949.1701996469352
0.07732226169838902,0.0861219995939501,0.038794966717053035,0.010482800121996368,0.018075744353553278,0.013777887845917734,915.191040680592,1044.890831118041
0.08545202555172039,0.06078899489748701,0.020305119853798143,0.020804106790164027,0.03439354929819108,0.031104774021945586,802.0455418400063,967.077088184411
0.02837956925276926,0.025444245299263434,0.02173250947546691,0.0156593794540202,-0.019763875736919234,0.016879316722784046,912.3091614636612,1064.9039567209043
0.05825590881399696,0.07473694552537087,0.031577282567073574,0.00802728520279914,-0.007051490756461469,0.023337376806847474,914.2865274832944,1060.1263061216441
0.12528195574063883,0.1326599604036558,0.03205040704475302,0.012634345331215107,0.03586077888068524,0.0243801041827326,761.1451276025783,926.3498429104875
0.08256850402964147,0.03480340734431522,0.03293000599461871,0.01486892945665443,0.05735874431907763,0.025694703037979754,788.5957351581825,916.4392443352531
0.11277189564350559,0.0364148704734761,0.019329204937495976,0.032940140812402784,0.02318680758158022,-0.005649344799096946,865.0540700114188,1041.3728846618733
0.07329324962630426,0.02553989199968935,0.02034749616956485,0.011985364539308381,0.023390720628449567,0.014754474435795147,834.6565439191064,995.220603036513
0.12720375235565,0.02934592423952332,0.024972047654952458,0.02219249774611201,0.022402656671060204,0.014277542187099807,848.9911736201047,1007.1906179514565
0.10605339861063448,0.02576523878627961,0.018022749632482522,0.04144966198700328,0.03888056924039344,0.005889775554467789,930.7492581140247,1057.0171608484106
0.09611864521145766,0.07689826385604587,0.006128039507614913,0.012294032641453923,0.016670912257831953,0.03156819115283966,903.7511728363721,1028.3527398728138
0.029697775421661517,0.0544858795550843,0.016420438504187868,0.013818157045153778,0.007884277754197326,0.02007342742480528,899.2592186308694,1052.6088410992677
0.07351940316965268,0.08061074041969514,0.02543577741798112,0.03422931808838586,0.02279671792421563,0.05122426112937913,899.4697663469846,1003.5844604097831
0.036302876410896065,0.13011901874213785,0.00916765097778514,0.04626088580114798,0.03981361577626351,0.036723464365237886,810.1839976679559,965.3368156810517
0.07642547050760605,0.11860040107084899,0.045604743377730836,0.029119584993923465,0.015964993229182437,0.019698201035276176,838.8490910529636,1004.0743847542639
0.05215673136753665,0.09058835320880176,0.01456399971411322,0.02227694331164534,0.006180148964914925,-0.017325434401243005,884.9642904280374,1004.8081648814352
0.09530262712219625,0.043763489775001,0.02331366308022316,0.01327120724080481,0.026264906338598373,0.011762596364466135,843.8574755908758,992.1330582460904
0.041727159638401845,0.08966672192432393,0.014078365825660017,0.027821506552749703,0.017994696689778305,0.022433580486929703,903.9291114812933,1046.6440285029148
0.0631348139717063,0.04849619504614002,0.025057277152450343,0.018902731415174866,0.015683046055978294,-0.02299492975184291,926.4252529493401,1053.1711195355074
0.08631734344125715,0.055571186333598956,0.030206231205197276,0.01251271100848379,0.051870069799814865,0.022851720680404638,872.0005279480553,955.1946092548724
0.14227947220785447,0.1035242277958299,0.054290285685388164,0.03578576317062315,0.05392686204608494,-0.027323867645747037,827.3987056863116,960.9080445583779
0.02971419274340259,0.06397178253402637,0.00757469338887315,0.007878274012954312,0.02364060984553147,0.036818643016076874,906.5511667939406,1067.0250139957232
0.007673772846730773,0.01371236066192519,0.02716478951354814,0.010543924423006308,0.009097731007087932,0.000906963985161076,891.0822791570598,1029.603815147203
0.023410138226827613,0.10886948794584408,0.03229011002152418,0.0309416510400554,0.04101948337357769,0.009330532029420007,892.4970415931064,1050.1047768939122
0.06076300642529634,0.03661463511881283,0.031927361590416266,0.024184785317376854,0.02159943982248708,0.014104272601752552,837.5785304587677,991.8229808401001
0.003943503637524894,0.07247078356281403,0.02157700960224031,0.012598469197502696,0.012821189344395618,0.030004912732910404,849.8861983629479,1007.4489310548128
0.1285498374613713,0.02852958505483783,0.025540928873560416,0.02433990253650434,0.024358736400275575,0.005042172508496125,798.581267395187,939.9115740859193
0.08451295140534681,0.052446599052118625,0.02712674921922726,0.015087422018897845,0.041904984919325816,0.28459078353205586,838.8022941850119,981.2647146600542
0.06471938902040186,0.06465005228755608,0.015076188436523648,0.025092466246928295,0.021369189501551446,0.011940513853866864,914.7374773780354,1059.3208120064924
0.0961472921386606,0.06562097804372577,0.009282144057502497,0.030477488777320302,0.056200396828945565,0.012593396757727417,868.9859340183638,999.6842149130279
0.0702265875044798,0.02050133137495957,0.01852355809686872,0.05078663022423525,0.03045583529889666,0.007019632311389618,870.0337905053615,1034.150026890846
0.04611293440681589,0.1124158979808755,0.04176211875640231,0.024622276941016687,0.007251310408345426,0.0018115979088145892,947.8118066022203,1111.1553572752243
0.07515001019929483,0.10756579507738806,0.025203741914586023,0.026844485541447333,0.04672504210675262,-0.009046545190992577,862.0098580003324,1012.1678551868185
0.17315272635701048,0.04438250662225722,0.02610211795118042,0.03238054112336346,0.07740438429505792,0.017957337930700902,864.3926559500682,1003.3387742161761
0.03508410713401318,0.05759346531931723,0.024773668841962554,0.019174729009828587,0.011556553149754971,0.062059858169263696,915.2594576890257,1069.7273382468675
0.0839916325518252,0.041056493810949,0.020132484675082194,0.024713699689085423,0.019414458746658796,0.01970326560412162,953.2304545800844,1091.040331213278
0.10102643496682089,0.05445689209826269,0.042037520437038754,0.009050585018002853,0.04005420279981251,0.016344788821050154,943.0986002229728,1095.1503806735805
0.057616301504062,0.004854138299373524,0.021084014737873476,0.028726286896773597,0.014265433669927894,0.00166995583149081,861.023229438384,1032.325071017175
0.015383606897181821,0.11366793488886784,0.010904894883927908,0.02775867828193218,0.014914525090873482,0.001211170605714602,870.1068491238966,994.8709293137176
0.056867534334722566,0.0735786082858122,0.01946926066968373,0.018253577220263634,-0.006260155977968797,0.02591586540920205,909.6931287192015,1062.3104213787194
0.07356332467485252,0.06433462385015769,0.01119868247015444,0.021329322983973862,0.03502072689327876,0.012031048571038672,801.0189243803745,957.1185504503441
0.11723292506446979,0.13145039974525832,0.015589544727093441,0.028514101705748647,-0.0374227599185722,0.011120510793359078,902.7422577106126,1041.3127906102466
0.08215420474623938,0.06778628874149262,0.03065615216487258,0.020683586698205178,0.015910069888675892,-0.09086838333856813,927.8631142696873,1050.5394257193595
0.0454876656755211,0.05487259218974548,0.006125338267015948,0.011701398545819879,0.03459792617465417,0.014120306156414839,830.2200926692507,968.8740989881117
0.07926507784698855,0.03994337601113881,0.020011920838770063,0.02332394638029995,-0.0002564988104769163,0.0020005682488622952,886.093171775592,1066.4649736045562
0.08993342379308951,0.03501376358504025,0.02628479846667049,0.032505321807149073,0.014216557786671068,0.03653523392897347,806.707950909428,968.725083099607
0.03940746995863504,0.01977838549609844,0.022915306605652996,0.01948803640496272,0.009028775099259643,0.013612452778639766,910.7750898496533,1046.6204845814427
0.05705139112340259,0.07645383056547858,0.004661966262266256,0.006326807522640949,0.022011878885118796,0.030490377250423993,957.3314119062918,1092.9771764289092
0.031949311072989324,0.04797359200582533,0.02130470301883718,0.029829856091578746,0.010465130449445265,-0.004761605332087091,812.9813100743552,958.0936699045918
0.017531054515776676,0.07150868678546446,0.030784323204626787,0.017317650055610107,0.013665405589754367,0.03128641660533087,823.6060901788982,976.2735732484124
0.05328650783512124,0.036103992213501725,0.0035737404336265324,0.024105292989843142,0.012740841179314451,0.007039705593052316,949.7624268980185,1060.992780366972
0.031001097811821064,0.146452190095034,0.01787453407308062,0.022733565343643763,0.015212188262128064,0.026036509559138683,938.5228166632312,1088.7319056941603
0.10781814142239261,0.0995744127867651,0.025215344606082327,0.02529451944122536,0.02866749136795995,0.03791241178673352,843.4299653734913,980.0670511498528
0.06893052499413135,0.047128923220497936,0.025876410335552685,0.028638175847248412,0.0462730357770087,0.012013571182838209,899.2149521206021,1046.6132190658716
0.10576954848668567,0.012350457070313514,0.010947226610768208,0.030681627328288236,0.022298244905667817,0.005794717313821305,892.3379005870434,1023.4760308169818
0.017503235343751915,0.05093404151347014,0.016979523160215237,0.040230819828104156,0.012387827490113348,-0.0033130586096090826,947.2317947977701,1075.4326713638666
0.07894465366374016,0.03739324447229945,0.014731837080559146,0.010423529547522178,0.02148673181271711,0.005710586761798511,877.1055925712517,1016.9464693499147
0.12173329395261591,0.04232933473921463,0.01520655739003531,0.00937514738806863,-0.04896615862489932,-0.005055862998636196,810.4887893543103,1078.4500002851014
0.061407259144037045,0.07926347143349435,0.03258241869572588,0.03140838221092929,0.012526227341879782,0.024824544303194338,953.0143846732933,1062.9164095254998
0.029604212816115763,0.06362133805742838,0.0173903785107055,0.01787275656057189,0.04230376769575087,0.019144068482603725,943.4295513418751,1079.908989892702
0.13948489681221657,0.031011893952123934,0.016557722083391593,0.021793380712221998,0.026582947370521363,0.01737015110233704,869.787402522476,1023.9102967988879
0.10963268849060183,0.06559339496011832,0.021584243567969945,0.01612755350889275,0.037385519118223916,0.010584977868652815,928.4058373057521,1077.1075342036227
0.047622071026028626,0.06530155405652305,0.015140479221695164,0.010516419502387148,0.0040161955139919586,0.007093187729360524,853.767324566043,1001.393578643397
0.046744746764159996,0.052434841890656385,0.01293520050468771,0.02471527164310357,-0.008038509016963374,0.014927900067230987,825.5342165341236,976.7257978552119
0.10225327364846387,0.056631885702234555,0.038447712147739586,0.02671479651821029,0.017364446892045776,0.021578513456482085,872.2145000008198,1036.7487515299672
0.06375249622010183,0.12232492305568116,0.01565804205457664,0.019244631122987785,0.06386054667973431,0.010402700993655074,833.6098143902374,980.3807335830884
0.12922081741204228,0.07264695328742879,0.008873980371259284,0.015772766116568707,0.031439809146247666,-0.03558121784999079,922.0263701715638,1068.6941590451888
0.10139924202948643,0.04418861620721001,0.0485050347085401,0.03289310471478519,0.01215323647461384,0.012166524380102151,892.0176526855087,1012.4292068318142
0.07519645044063078,0.028914359677428055,0.009125666349033574,0.017802808616711876,0.02833763797166488,0.0134386301225179,875.8653614606278,1040.6468351300377
0.030869550472521434,0.1468824229511465,0.029617807252806633,0.01366088947778462,0.012329272755649063,0.002468584769159205,829.0036344680144,1000.1461314975033
0.09531647847234188,0.10168979945624103,0.029324287164149976,0.023546486321730762,0.050867298373215075,0.010374539803371089,836.9907317051944,997.6887313242263
0.025143354211867943,0.14015440378462252,0.02399920956422154,0.01921659739558925,0.021720658472290526,0.0073750994132580645,861.8014712735113,998.4680905210378
0.0642101901262688,0.11710397171494397,0.042438445410857575,0.010871476576458396,0.002895025678783647,0.022225396197440402,886.4214943829523,1052.4564950400832
0.09279264030577337,0.027806620824076735,0.03201326591973691,0.01825038929564005,0.024683748238218242,0.012976330106238512,908.1041710610127,1045.459517221224
0.10505006803333107,0.05589977665849884,0.008672966781464049,0.01589147560487735,0.0193113855609414,-0.0018194334830218845,823.8799687986678,990.5359158207172
0.003711147597388217,0.11766110818560224,0.01161404171980359,0.027202424312665792,0.0093098304854855,0.015167656639017355,910.2413965845473,1046.570533408082
0.13920859235269623,0.018923815902280008,0.026007554098755173,0.06459187664258025,0.02952478511445663,0.14127227882136878,849.3171816110463,998.231028051154
0.08531966945957188,0.07730280861096057,0.04305065520536633,0.01517676198573698,0.0185159532678622,0.029121530177624838,892.502963195318,1028.9138413251444
0.030636238128137074,0.07027130327016537,0.023319807950609207,0.016827149616197263,0.018187204411210613,0.009164027927074311,848.6770707857141,1001.4982187897617
0.03163261168581257,0.060575609151287325,0.0028126552209839484,0.023355202156673666,0.0129842378897826,-0.0046849091624726604,915.42539390426,1050.3538838964355
0.021862877049181786,0.03771994459469792,0.01405347599289008,0.01860912294761733,0.015314151008298608,0.01743972656419706,917.463895645698,1055.067058522318
0.0314840134893373,0.013968450394904786,0.02204851318672359,0.019311995055751662,0.03743582275573068,0.011230400736526496,906.4097335684801,928.3415949087034
0.10842577905381523,0.027024183058639104,0.016333542572837013,0.02296236040505083,0.026907305830030814,0.02337505798341964,836.0494221751698,997.8655454058576
0.12124732142024226,0.020515668920662113,0.01603392986548878,0.027011345519626837,0.04915321870796152,-0.012734752175198477,939.6416741161605,1077.620209521804
0.12626362288156842,0.05205770881876978,0.021704710460113658,0.030249343339610935,0.03762205354422996,0.0009209577479676189,795.2430905629877,927.7742797528954
0.07403637014294548,0.033545133154372825,0.02473651453289841,0.011966321601504258,0.011101651227764539,0.14906708450637887,853.4753303392026,1031.3225748898667
0.07829761991627641,0.115380160391953,0.03039421256933114,0.0157768350436969,0.011639857192548128,0.016222702809514135,843.8598390140961,1006.685991565606
0.08921621352600406,0.1037031792088634,0.027380614775039797,0.019634257313481302,0.028859092972164907,0.02315708932605396,904.0243926523241,1062.6439094585255
0.053717623363529844,0.09977783502775375,0.010110153776512495,0.009519875565469505,0.007715592124280719,0.023472293075715075,921.5921838302035,1075.0750266387338
0.03972911523206411,0.0924508660378899,0.04356019092362822,0.0075632503205904115,0.01586303630241063,0.008656080750061378,871.8048459523645,1033.1514973104327
0.1317959281514656,0.06190250331512236,0.01628295576017105,0.02898699613266331,0.040114344768108004,0.013199759114550298,826.8464459496013,988.0097978881124
0.09282333253208537,0.07135777739705823,0.007311529448818817,0.02213834866899193,0.035594686750126746,0.00607468152817469,872.5105620639097,996.9427763655535
0.12506176518538592,0.05574994413530826,0.025077500447917848,0.008753510548786153,0.04369078921387569,0.0048091713183937845,783.6212715082355,945.0693542529164
0.037710126384084504,0.03254302324601165,0.05086509760618437,0.007706539016749746,0.009598187685653112,0.016640176700186186,917.7667656022292,1045.8495462493538
0.011571922429481836,0.046972787340244876,0.0371610118418304,0.013415003550701573,0.02790187667737355,0.028329651381071366,874.8561416108383,1021.4770873900833
0.027372825645720477,0.05008109074826775,0.027777971506473924,0.032072059842452,0.010508508191936819,0.0181650072631297,964.1389480323098,1094.7637990062544
0.14096566533251823,0.12097841855432805,0.035349890541411896,0.006432547904509957,0.13103524731850158,0.014497820725433545,980.6682440958922,1095.3925878592281
0.060292913262131285,0.08484757412473384,0.012746569639059622,0.012171217317401981,0.06688710234622458,0.038530601007971906,857.0194200857662,1017.4228480725201
0.08950796315601448,0.03156416919933309,0.021093332141571077,0.01590648822894929,0.038108043194645135,0.0161785342814731,888.9654301052442,1019.05454492939
0.08345615933236714,0.07822522327775404,0.025784971148117234,0.0028707438227137468,0.019054525551861358,0.009326699498783278,864.309912169367,1019.1853190928337
0.03077806835096653,0.049830316339493294,0.03894002410287361,0.030008123406461886,0.02845561699349616,0.0049441492674037486,836.8365735291026,991.051581619245
0.027289636044646792,0.08559619576673137,0.037114175227730896,0.03484315040685918,0.024804793512373254,0.01148984830031381,832.0981678577556,953.7178793713583
0.047528646415580536,0.0100655472268174,0.02676001285845484,0.0005147010955833021,-0.002332548847565998,0.02598927338053326,868.7661156580247,1010.413846769671
0.07288098691745706,0.08249476480430684,0.009660746621184985,0.009167195180133385,0.028868810417174276,0.018968026902179334,812.6937442207171,957.0314526860196
0.0416072059561037,0.038288512495372726,0.017392939994830083,0.03535747406181153,0.021012166902781515,-0.0015087874378733632,945.2310663816986,1077.6534348521245
0.07008923073965821,0.0616108673570259,0.010677869388890624,0.023346152944296802,-0.0074289003227663184,0.011227950608733574,934.4423483326042,1052.6568762350232
0.03331444705907222,0.10868036351201515,0.02271820383129004,0.031006476149439462,-0.0001285077316694394,0.007413610704684167,838.1529772819565,1168.0180392602638
0.09869102098150574,0.06196250756194157,0.02500734981303549,0.0033108898925986777,0.011228604669420245,0.0012988258378322838,917.8983436334925,1281.7166038480393
0.04397360042482599,0.03810180839090618,0.017116600699956717,0.04150665577364775,0.008510219571584146,-0.01784424127122471,856.3914280985779,1189.4481809341062
0.03480624643263352,0.08745329365832086,0.0028500571634768575,0.029253142465728847,0.017521579344197395,0.01219020195878238,869.0403195919882,1222.5938616201058
0.02060136451853965,0.08617482854751674,0.06399863676044264,0.026442066725514787,0.011812150746367026,0.014232515380582308,889.3070431228012,1198.5728578248447
0.13167186063581748,0.035497484847141915,0.010261472043204727,0.021008156822557703,0.03898305751204981,0.004151222716255658,787.2567562762981,1130.7994859861776
0.013777323702834564,0.0349710379263687,0.015774201798400514,0.010826746237002393,0.02775516002350501,0.009454825345506502,816.7876073299885,1165.3626802251433
0.009524477269237665,0.06485382611246002,0.03722204243254993,0.02093932651131556,0.012479468916508496,-0.012366024949258763,763.3362464233504,1113.0659870884574
0.020988296000122458,0.04094643537930748,0.021369921475851403,0.023037954255141272,0.0038913189613175077,0.007636961213354194,875.3191215228835,1208.427126889496
0.019134771769811612,0.1311017708461871,0.022087320650546947,0.03431650076110723,0.011477986402489641,0.012562353305747608,797.5431144740498,1128.7066091557388
0.11446895076566675,0.107407899358841,0.015094025640634442,0.02426236145508212,0.02887705262238396,0.002936741785977392,880.0609619728775,1240.090203867587
0.09051839387447176,0.007105189626224566,0.01721262331830246,0.04749828913192937,0.014296016748414263,0.006063481474992907,939.6873936145275,1321.9667843159625
0.1339663542903144,0.05193920330222074,0.015179863249685982,0.01627565640912837,0.03388929132026587,0.0049750379166197895,796.7344585284321,1140.3128197738695
0.04231018362853323,0.05188114935152285,0.02272654933978936,0.01930054984889118,0.027516016840716386,0.0008174156178380817,972.8921864610367,1333.5055829330738
0.02276289824670198,0.06509118169122345,0.02745249935924233,0.02422609703624862,0.008884203890469317,-0.0022344088867601625,866.0265453059499,1190.9417603180877
0.035959139352726176,0.04111115351771293,0.010995676481526209,0.022419697004406776,0.013618631811517167,0.007257577320454913,892.1991570914093,1254.596448039719
0.09512109048053219,0.06713421743370829,0.026505468710050592,0.015308456073756267,0.019255893772591605,0.004066803032177395,827.631792543203,1181.4983049945943
0.09797130986636071,0.06523426854586703,0.008826082544194225,0.01955007483447876,0.019003995275338987,0.006467557135161909,884.3280398166253,1230.4128789557606
0.1265510466913084,0.04044439884527545,0.02232951895399995,0.02284475425863946,0.032140252006972174,0.007090895563470365,930.1274898953947,1249.811294839102
0.10397242529852471,0.15051885029354653,0.02258281405154486,0.012871238957787752,0.027542147129463602,0.022368422152173526,804.4681460526213,1135.7077999237538
0.038236524594555676,0.13676097294225245,0.007626047618731636,0.04274751737269511,0.009630472424888101,0.01441477264606657,851.876545675093,1228.6016381715676
0.1258545380303812,0.10206557136333028,0.03450673215048765,0.03259327267421777,0.02977841632494092,0.005546792355473619,870.4590677415986,1228.9629028668953
0.048701388255822965,0.09345214355888552,0.03759787133224605,0.031243228040665465,0.023821822297710668,-0.00019016879724793564,1004.5538627079462,1365.6659107593246
0.11522911760099498,0.07778663256935293,0.017391671505181425,0.004628810035365576,0.02109156458852921,-0.037175130704108494,936.4719520435873,1295.7744610702148
0.07747097906165727,0.12350531992865832,0.0350852422441574,0.01142570666266051,0.016889918052483376,0.009668782485787097,807.179039744685,1143.5974352961878
0.14080249534297107,0.0035034433861283127,0.01619097233705026,0.016379759671540272,0.03957384215318545,0.002593686808164502,928.8270961242984,1274.6167385420442
0.0624280633477893,0.0559382189233847,0.036874469085541484,0.01237917406937506,0.025585307854691514,0.008349254728788093,926.9657311810141,1301.101999277478
0.04077250379955973,0.07161403227277006,0.03097539114722237,0.00911383510861461,0.0033240171942761593,0.010144505820580354,940.7294429236905,1322.3534566838398
0.00786977088062962,0.05326425223255813,0.016459535835381664,0.031606024996534046,0.011845711013743909,0.005297993958173487,906.0328005145401,1280.6494532311212
0.20870059103171748,0.018865173061390048,0.01856952296447523,0.0335583326955675,0.042418792397910354,0.004094932262200242,853.1119019652793,1201.5639996421885
0.06324645282693797,0.054717451635031916,0.019933291226361765,0.0024786248613267174,0.009294011843798241,-0.013283888545479941,951.6868367309014,1277.8731368998
0.026048022427796656,0.04433421544947295,0.01239786659947895,0.026968843563798726,0.041754966110066065,0.0004280525204500719,925.0703871022672,1185.7140159674864
0.09085019732319954,0.05806848418526249,0.024722288907284628,0.014901474149179287,0.023672744184211246,0.00358351447863584,915.0986664635656,1251.7221812840828
0.05846498629613495,0.013245181339488453,0.03117264274585891,0.007118460101733336,0.018515986755461067,-0.004028762900314747,867.4464641547295,1209.7724284704598
0.06555216958076945,0.09339645873520104,0.024204388775521928,0.01476798608283881,0.007815287780683541,0.006121394731674573,873.3641459936644,1224.8537559570505
0.058408995602502796,0.04741207747743722,0.020131477667237396,0.005096936931254695,0.003170342961556198,0.006863353519940391,742.8933524015647,1067.3159743564759
0.0696929843563541,0.10904384713406566,0.014739287455773003,0.008910773659799939,0.023538810391628487,0.0041979741600066955,846.7586216929286,1202.2844378954999
0.10585885827860596,0.10213040533243024,0.03313983373036988,0.03114477058828207,0.0194125158471682,-0.05339508619311653,839.5607669890194,1162.8806957904862
0.025510926603819855,0.07125420350799949,0.04754336594219932,0.01039701992751431,0.010303761705770478,0.01153317029458163,950.9373852357425,1310.5362695910103
0.04980002855055369,0.04785045896047027,0.026006272131838443,0.014192267121458999,0.01352893030724753,0.008663440987802735,821.6327148322554,1176.109172356482
0.05335982924417871,0.10155587944730722,0.008867552315760382,0.012235596945747912,0.011126633685633559,0.002531617817564548,722.503456471924,1063.0355536999803
0.06241893159202151,0.07242376349530409,0.038943640505964106,0.00998753572402963,0.0039160594714362455,0.004254492424826433,868.6706760873917,1234.2559828170913
0.10613003961022503,0.06199637660271144,0.0268399307912209,0.036760091719229726,0.011999052339796522,0.01507735718058201,819.4089142282027,1159.469120641748
0.10491174387099816,0.06316213397835553,0.010780183117274083,0.013687094864710736,0.025932223651478424,0.0011730085248198268,855.5664391360394,1208.512025678571
0.010072867618639066,0.08565968449986956,0.007599721752404361,0.02495866349401573,0.008088648752473402,0.00702834684023191,876.1717371238339,1218.3833699029478
0.07252762251470504,0.08295124412274604,0.015025295423540627,0.04757030953663402,0.031820399412054404,0.003675132302039823,890.4037535386607,1253.2317500128859
0.04764259814787951,0.03282950529392653,0.009004374673817126,0.019827320879171013,0.02110605598811884,0.004229702325274463,896.1731314304172,1258.1364744277005
0.09573190913857019,0.06315527198842437,0.0068469462505710305,0.014520267185190488,0.025816268646511743,0.011275060815549024,902.5963345823344,1289.0712752310537
0.050038551143277106,0.07497983674415121,0.005482631106865298,0.03332913659151767,0.05406462654004349,0.0031883846434939364,859.2580802975897,1203.8966895928886
0.09181488223515817,0.02036038861044677,0.03924244093588066,0.02235401187594733,0.004620274383842925,-0.0043513978428028795,856.2032286397824,1209.9949784043963
0.04468347676946932,0.09080118738990166,0.01686865146094064,0.020822980809741903,0.020530193494171036,-0.0022365312220699067,913.805047488461,1277.3572843925342
0.09730095866094579,0.045051055166345576,0.02026913173925098,0.012945173537177064,0.021496589287269996,0.01816406941158203,875.0860599740759,1227.4725640023626
0.027468560417959587,0.04023508699292253,0.01344402635110634,0.017231693320303602,0.00528585171264534,0.0027913735705285122,895.2149183564936,1241.172816855536
0.028074831773998242,0.09439782525734575,0.020585188024387725,0.011488336510375887,0.0024156145227278774,0.005029321576810287,919.2595883225457,1272.179808273025
0.09386024748344911,0.01731739221422265,0.026165164924679067,0.011000953893781171,0.009718415196743026,0.005748368090237607,840.6955907618462,1201.6239616214175
0.05059293551182288,0.02713482275494179,0.019320219201326375,0.0065787021673118125,0.00607443706968115,0.010207793848080836,914.9187386596928,1247.1909005806378
0.03220163987202449,0.04070912109949651,0.04120157486727423,0.023064855280660053,0.009058966065225146,0.014409654283586907,839.2541913440784,1207.9694382418104
0.045968598709906786,0.12926184722017797,0.015192269330523893,0.025675195786048276,0.02014026233210936,0.013095994991422007,868.5541507141141,1188.5910440426103
0.043795633083304,0.028172807384056434,0.00831900045574068,0.04661284871988364,0.016850755305734978,0.0061041252044541664,853.3368928399242,1170.1873046450776
0.06287496925272913,0.0994113233091467,0.02770597003247277,0.03247078679507534,0.040399017995649336,0.008159182324287348,837.8499628037622,1192.7454506400686
0.01247955571712738,0.06445268950393349,0.035134171357081134,0.008423035471586106,0.005179086595917446,0.011129920563615718,813.6630201105056,1152.0764657100399
0.0477714203924927,0.06668651765336599,0.01694819506704974,0.018941745683411566,0.017875505116799036,0.000776383718456607,914.5770406042215,1274.5322664087894
0.03639439265657451,0.07401435421757585,0.025756395320271217,0.006264004007672485,0.006245240025611838,0.003355809509645848,961.7604418781566,1308.2662015209617
0.10932795453524445,0.04325282327413536,0.012385246582930083,0.019934732151766662,0.03409767173637596,-0.004835519007236439,873.9167225778626,1207.6480717881475
0.018885636177281586,0.1097570963309262,0.015537045245808668,0.02336720439028552,0.01410045273798947,0.0020230597980186523,921.9259752328919,1247.4477386286812
0.05454009862542238,0.030466000452796495,0.026233485432515278,0.01379133376012328,0.012470664290276035,0.0021005594598049763,824.1932342483261,1124.872637501316
0.053112565235382554,0.0625487154501249,0.021301900606615406,0.008117586308283912,0.01894356874557084,0.013994286552485292,885.8181749077518,1229.32931226301
0.06010604480984072,0.04257135698678101,0.02599801365229527,0.017606284473725132,0.010872257826343133,0.013000892533083673,866.2850591018017,1207.4971695247825
0.061780249824756724,0.07139867267637277,0.002101928235595219,0.029713553621443674,0.023441736189467096,0.0011351600414765926,765.7354844647385,1093.0376727850612
0.028754037193948118,0.0983707386513871,0.005695844773041567,0.03123163765871444,0.006438846484572295,0.009430323581110282,934.2946282786932,1306.295019134343
0.007166020790644762,0.021263627495645098,0.02253718374568526,0.01601969795033825,0.006022812531192724,-0.0018177627209513432,951.7754332491697,1305.0748893082887
0.1025093291972462,0.04025205341805581,0.004252034821314197,0.019432863719426003,0.03013841704006228,-0.008902798207450331,894.3558210018687,1243.9860206862386
0.0070426905286581805,0.10871025905369584,0.01733271170781177,0.03467629823568869,0.02340545960320819,0.0099915860025666,768.5764265529368,1110.728787963429
0.0639955495390848,0.0949793408466521,0.020558774025839274,0.015806920373584166,0.014177563404620695,0.0011650182155618053,888.4578258594235,1246.4029936019092
0.04488016972342822,0.056255559411264804,0.018730309525838044,0.02453061818243846,0.01649908191912514,0.005183163326683101,897.3146227613255,1259.8214419588578
0.06255509084179543,0.04591443651269671,0.031232936333678296,0.021819946846098108,-0.0008416834729345801,0.004987027026017219,916.3924142721104,1270.0819374578332
0.048925209233248154,0.11388085789119477,0.04187608271223454,0.013605024753822513,0.023344108136367017,0.013105246641982666,813.6174504370371,1165.3744984904408
0.039761462606748975,0.07742723666993986,0.02129882091360691,0.031523251881575606,0.011625547709462137,0.0025477659577857544,847.2315554438562,1193.6057163323505
0.04285155945999926,0.056732961286340894,0.031137893552843746,0.014863242851158313,0.003982944856717651,-0.0042614874058291875,851.3489718462248,1184.4977766047105
0.13455654190086672,0.050563870712701915,0.03159188747951058,0.03300323063994244,0.021174269765484702,-0.0004056442273456526,914.7722969066677,1245.913582306099
0.00977674340179734,0.027313301639414502,0.02340099085880727,0.034600523414690235,0.01137597673049164,0.014930522511291299,908.814593934534,1294.60129769198
0.023861282010069634,0.016515835626220957,0.03395329018495421,0.004889026290276402,0.0024054041400880036,0.006953416802110893,953.2964373715816,1329.0238849081709
0.11382180203729106,0.040621466273722075,0.04104965458239855,0.01457838898904797,0.02367450211505644,0.006180540511995022,826.5634508893639,1181.5185466913679
0.0725917496543989,0.08292956368301804,0.0330798706314128,0.055480498698504854,0.012685362830019788,0.00514003038183776,819.8237359233258,1177.4555522690407
0.09680182092907443,0.06959343963112641,0.047489511454138246,0.02275245136912773,0.02795106403218506,0.0008322326444104792,881.6265356218895,1264.526668747574
0.03249629634463411,0.15257601039843546,0.027983984144344002,0.018287611551902446,0.0033026425968164168,0.008226118982045708,845.3011762336068,1204.8550291462589
0.036245208457568144,0.017639127777039718,0.008454914034177769,0.0353111275346047,0.015618855783492858,0.008637000790502909,910.8390494708003,1267.1327541818805
0.05187945488237288,0.017104385694095996,0.025594124206202332,0.015963311395299794,0.01546841450117247,0.004952302335161272,928.6341600349507,1308.6866453512196
0.06949987930516073,0.06479375681069716,0.019510980741711495,0.03556417067535831,0.01796589608014146,0.004332674015785174,946.7294183541165,1315.050684122472
0.10031963329619661,0.06255366541241927,0.019599352435030092,0.015072294897383163,0.021162485222808138,0.009964807532024193,937.0907493343124,1302.3154673706974
0.1480420291511314,0.10548039235456591,0.02407866497089787,0.031371659383158806,0.027315508342839093,0.004568660399187959,823.6643022655285,1172.7982413683744
0.10919002071124499,0.04352436213070049,0.049090191046983554,0.016514007598343677,0.012356468670606115,0.005707195699254658,871.9704575121978,1240.6024525631321
0.03923566519387131,0.12038588735476113,0.020365019983444557,0.01583280759510772,0.01169784024608817,0.0016153349531535112,909.2045648171996,1238.2157931773725
0.09507406651258717,0.05430811270213019,0.021590987277531292,0.02024279043535549,0.021668199780604264,0.005488018872743411,851.8229924436083,1170.6387959588494
0.05193209317819795,0.07680843419213296,0.02019612307729246,0.024295594983858748,0.010803209204306054,0.005640824004663446,880.1106423973979,1243.5057766257685
0.028406395514068386,0.12009240844468004,0.036130728995360704,0.015235636891518337,0.005477561721604816,0.01891998432897465,922.3742068464259,1274.8263298461345
0.041998267065773684,0.029328858623126224,0.01945867515695316,0.028527323815065952,0.011151657808118783,0.002997082401956725,947.8654473971379,1325.9778312261653
0.0953893804720897,0.12463548699066679,0.011667310162881115,0.037112969575937196,0.028453565391126086,0.01075730600160954,875.6160849268871,1228.0779893721276
0.10062588782199462,0.08017200805731814,0.02379596635097223,0.013108471121131315,0.0320494307353782,0.007844276349683012,777.646508986362,1107.6249172767023
0.042929073267559105,0.0691591761912411,0.028022393247091902,0.001174929449792743,-0.0023651993643421703,0.0051840188947880755,929.3531542856647,1296.2959440793713
0.02215158413999478,0.09178123856159352,0.02979302011821162,0.013950335031088567,0.016028321467747166,-0.005699475226600516,848.558832958234,1206.6575065280335
0.09918948375061377,0.019570147399831737,0.03033254009890081,0.04667874980832631,0.03316927830454232,-0.005598249229841172,818.58646311089,1198.13309715146
0.02382004860840317,0.12338376505805952,0.04263936803914527,0.0081938677259095,0.002659659413083276,0.00998427890129177,884.1418153860074,1215.1214441171262
0.012499476033640575,0.06054481780781051,0.03458784321192096,0.024345242617749566,0.004075687991266731,0.01718460219476097,958.4201356629527,1334.023573645527
0.02278516148830227,0.03808085436087944,0.04647797912285498,0.005588724854623328,0.003878487291919653,0.011831576503009306,933.2843277888109,1290.582571554799
0.052363426104385644,0.057950288800585815,0.017516255329168538,0.005765055545950328,0.02509889768726111,0.004866635251791346,959.8547969403817,1314.3036754829614
0.049756879595597436,0.08354319254115078,0.016394753506841317,0.021445620851185572,0.006866150340795165,-0.0032115485716788534,853.5436713191259,1183.2703901499647
0.14591419669598735,0.09748812716282429,0.028423791028983795,0.032018518845086975,0.029221361640630786,0.00612830654079417,854.07328415436,1223.5896643538742
0.011410820171608148,0.10466232134610333,0.012164253527955074,0.010018010881216009,0.006233949788101386,0.035134451380726586,942.1100110498863,1288.9722032910213
0.12857981548462513,0.005003059386575626,0.01693802259016283,0.04663909966062091,0.010387092006014509,0.00907766131737337,861.5645050119197,1191.32171468826
0.08510578202996838,0.045277448844367026,0.009467845173892497,0.021897548034082354,0.0402792028145764,0.006991874765751144,950.0159044567188,1303.844736056253
0.12816496103588254,0.04506270529087574,0.012727555049091413,0.02645503015209494,0.024124999419056613,0.0004562224368848191,860.7853169313136,1221.0105448979941
0.0676197104343284,0.047647521985622415,0.03292317179992807,0.017551713574164934,0.016913768710330932,0.002998756575580027,845.3478814224579,1201.5247260513956
0.09629041800548138,0.04967183029966669,0.03516467856285963,0.032557415080640244,0.021740696916323594,0.014555716922036726,822.7564599805356,1157.6910556611624
0.13213605942367784,0.07483054894037153,0.004272437432013961,0.01278918006536685,0.017319833025561497,0.004062960038001898,946.5230706146626,1295.1951551844122
0.11135937690598736,0.06926272201306514,0.030201109042554932,0.012406271638498835,0.02296301611394876,-0.006619231932342407,843.9198911364062,1197.6431703147305
0.021842820154169752,0.052983775130218895,0.02876904375498783,0.03172970294024735,0.026777515727648204,0.0014751721544192715,859.8959311935238,1198.5159570495912
0.03483122882578394,0.02568268045032736,0.025816942253918843,0.026132544654227645,0.014348616477891039,0.004877975081222661,882.6354201448008,1246.1635833623627
0.05159484208717264,0.0538398890392583,0.02757241412569662,0.014888550787444093,0.009473110278850892,0.0095868584014577,943.5717662049196,1297.2131921442322
0.02563200759712391,0.08118198175448625,0.008002601974914529,0.04013836069100166,0.0028100994713793253,0.011237652313073748,946.0022594310566,1312.5499061636388
0.09313228120208782,0.041298919810896915,0.036531300456913496,0.013456539291066764,0.014820833471848345,0.002481409148185625,906.0040258935906,1270.9565058714647
0.054404856779141794,0.045302911968508046,0.04343245801666111,0.018705092918541676,0.012721477989983814,-0.02068160994558155,968.8782138709032,1333.6426066989266
0.07259546637768546,0.0971464506038806,0.00502642792001582,0.018203684162662895,0.017518613777718437,0.002158710781742699,903.5251374891677,1262.9417135821484
0.055815536831267075,0.06866997462589712,0.03567244346510828,0.014235197408306609,0.010616100057032412,0.0013460814391106676,801.7401994218158,1141.215706313084
0.03232642610714975,0.08318443087336078,0.0385922670298956,0.0259874130772412,0.0012305516036133716,-0.005638978023137625,786.5398007617983,1107.1771716438432
0.053653200406432004,0.0879461192175192,0.019608070697576106,0.008326531030931032,0.004148799231499593,-0.00037226749306433634,876.3850377719691,1217.5054412492634
0.050652948860362375,0.04803594922157654,0.0196281633194845,0.027017746885396866,0.01720108967321819,0.0034996940592655714,906.3918749472442,1248.3318436481504
0.049394794854851924,0.06196502513788254,0.008279175559250429,0.015391009516207591,0.01687080479639307,0.006697835914198676,954.4300428568274,1331.5900204372003
0.042315409896472374,0.034537931442368046,0.013283134907444073,0.026633705234540145,0.0037628539012247173,0.002921375193581702,960.3172751985504,1322.036490719014
0.03301551512379608,0.13508643077034466,0.007834699030545126,0.01062186311212985,0.010728049124349012,0.012249698728000271,915.3833790268312,1301.411930808176
0.04792968633378988,0.10981497354932275,0.02686625214811453,0.006983048214779947,0.020297194795733418,0.004662894461939605,750.2557365070182,1092.8392325394045
0.08438794411640706,0.05519524385563083,0.010653390077762595,0.042481951113314154,0.025534276969326027,0.004111769060947204,874.1507730027454,1240.5157198833383
0.060652142295538954,0.02694711349246267,0.026706805959472665,0.0076674577080332595,0.009060761090497445,0.004806473909701643,941.1863513957678,1312.4235435201285
0.08985174117355037,0.05669847455896146,0.016224354494136277,0.01799862803593721,0.0230089527557754,0.007074136074103292,783.2781178114327,1100.3564967061334
0.11057208386748064,0.02192129234673237,0.019709720611622066,0.00798543749983522,0.01558534567350865,0.019992525778918364,907.9509331919029,1292.798474316413
0.020685404983420412,0.09741201193156956,0.015627825714225677,0.018151311201764594,0.03173751376905061,0.006049887912671513,848.3534611928977,1242.018267222563
0.045594257974243504,0.08519408417654488,0.013892186222997155,0.023490449138629944,0.030112569730222326,0.009786294707036082,847.2821956150993,1182.609122268623
0.12422482306453395,0.049353764149556875,0.018230771948072783,0.05562611666172863,0.026654115292653803,0.00897104779921216,810.0618735390477,1186.4827236120097
0.08960988565194467,0.06561333973883385,0.033035673741899564,0.05415629882865454,0.020527292676423156,-0.00615128838886884,817.224323169475,1152.315841643878
0.1319567845000312,0.07420215145642536,0.024111610913236915,0.0262725817718542,0.03200541598736632,0.0015040739493433172,916.342966628286,1261.8287320785128
0.049958261429170266,0.07655474803174304,0.036044446551402966,0.023564248329655268,0.030905591744141758,-0.00497222701194882,934.2462330984772,1247.0409181670918
0.020479352711037194,0.07891029659524713,0.01506345899358203,0.005468067536073636,0.0072670435236238335,0.003024546617979439,844.3642058802643,1196.2939201792515
0.12026021061325745,0.041471107076302374,0.024205588361273372,0.019493898728856096,0.02397054590003501,0.0023751498997971283,867.1785319954037,1210.2535349531186
0.10948401003122858,0.10560204249057836,0.023618693517515544,0.031381591468802275,0.02303271510849887,0.006026403706925307,752.7839596230589,1099.7274391042938
0.09269199738750362,0.030316418930092497,0.036637430156919136,0.019541813503079153,0.014529113846417111,0.015525616746105423,851.4203939001322,1184.3538121222805
0.03104350337548337,0.033066625759914495,0.01882172564884285,0.029976303224489333,0.008523035998990808,0.0012864160698175604,865.9556024658435,1209.529896642713
0.06764082121039049,0.0379978945385604,0.033730886712854596,0.024102091992740476,0.0064069538797368,0.002393579628353775,888.8160774417477,1219.4464310782391
0.08454289102739873,0.07814758033375806,0.037755532953892675,0.008837103535880565,0.023825385598504285,0.011555234374278198,935.9783411847566,1293.2748575946487
0.030675546669627064,0.053731515831558226,0.03288802379273466,0.013899448261386985,0.002018418549139864,0.005895682319949058,811.8740321991007,1162.7204988687724
0.02951840754344373,0.07085257841417064,0.03153773344699628,0.03261995445236798,0.01169503086915081,0.0031175817535128844,822.7327446710565,1172.4088544840183
0.07713953932863565,0.09235879575111403,0.04440161368444337,0.026226836070144987,0.014421846577293587,0.007101346457051805,845.9396594678894,1196.8086657797974
0.09122865135946602,0.024993011709463477,0.028012250420375386,0.022247222564680747,0.014034040221468641,0.001364131048388046,913.1823615266436,1268.6330565227531
0.105097821436316,0.06391177954972299,0.03752013206406933,0.010113299909257233,0.031243166546264568,0.013693317046552089,849.0524622475845,1224.1969515142168
0.0452514538433457,0.04728471180072612,0.009254506117213832,0.012696582023985393,0.01607400702255042,0.003037003175527724,945.017338421719,1335.980679433636
0.08345743342879755,0.04894360358705964,0.023522426885116174,0.007764917607705807,0.02031695266369484,-0.0009565126128478944,921.1515204896538,1304.2283871173056
0.06571262799582708,0.1299353180891913,0.046355809544501976,0.027455801188580313,0.01954176411275457,0.005386185009907656,887.745538877541,1254.7807201291769
0.023102266934229614,0.07870274372583665,0.013511595474643841,0.03780623341406071,0.0030230774679963802,0.010928869678151236,917.0367043200985,1290.6743906904717
0.07720362602919979,0.02819394058363862,0.02916206140232483,0.03145535052934518,0.016950573954071135,0.004183716898613023,912.3818237545742,1248.4820275162517
0.04888037146697241,0.09875787926219946,0.04137301241508934,0.03325476611437708,0.02710271888249842,0.008045330562669444,922.4887334665523,1260.7037882752172
0.07591802157225819,0.04047109379064605,0.020714986586322325,0.015181318207663413,0.028233619700945813,-0.010008732351516236,801.2594893294596,1156.4377925709678
0.13953387299601747,0.028389312504954117,0.02894942098482894,0.022038606696290066,0.027082886643161868,0.011706516865887365,880.0904994424471,1260.0192550010868
0.05536846488501271,0.08329326186790113,0.021684964105220587,0.024403558401130176,0.01524487244011269,0.007400391186071863,836.0409872818599,1158.2253284246028
0.12181501126590012,0.09960483968234232,0.012835292411890225,0.02345214347644891,0.030464913261235713,0.013460448289522696,753.4868067794707,1114.5840004479562
0.04108737097404931,0.0241675556943412,0.013195230859975872,0.022826135488108357,0.0252755257255283,0.008905402417170487,884.7682894722101,1144.2189218057235
0.08610334833064708,0.06131819283955186,0.021127356240906822,0.01640372576295787,0.02040469452411516,0.009405180031895463,954.5996572508392,1337.5355751367836
0.07873424709517705,0.08424733616617242,0.012288641583979396,0.024017418508049868,0.022534999124706873,0.007905986033849196,983.4043272015924,1319.2309802063548
0.059167045184814006,0.11976535799906553,0.00883512457375213,0.015152330115917925,0.01342990903981493,0.0032488889281916257,891.657059826469,1244.7900289975073
0.09518790274019162,0.08323692157948671,0.02082743298111376,0.02725961916953533,0.013443272359872334,0.010652253807228701,841.9493117922985,1180.6975844284918
0.06039621095014669,0.026624682862858108,0.014168584548487836,0.010246058821713257,0.008754547477441749,0.0025450423889491996,915.3030820285918,1281.7459117979824
0.03488924769514509,0.06881871800478993,0.023639401233025662,0.03604643794289771,0.011097963550462865,0.006382027411220638,922.768947794291,1305.7116492932214
0.12479826823087692,0.07123223584275372,0.034771590507746905,0.0025575370285091078,0.03369934358430992,0.004710978352256237,824.4771652770071,1178.1329165604777
0.04712250829730788,0.08320337150316888,0.019617353459866288,0.02151806497489252,0.008932974015969226,0.005581748434610617,793.2981395650951,1299.4133060773543
0.049853426268558015,0.010487764389842762,0.023521851433061586,0.010431340443164317,0.011621238369356702,0.002267039139184789,869.6510222517971,1216.9403548249552
0.128300186058247,0.10278990611679012,0.0056142974609397905,0.016421222760594212,0.030395401199355934,0.018037762928891952,894.690424035837,1218.4761502241736
0.035952555674806666,0.08828023191287046,0.034160892797717834,0.01571731028646219,0.003656313771967082,0.006722785457485571,868.7079663485855,1214.8421997300907
0.018137749925528465,0.019360728167087456,0.015875064348849232,0.009903826832132381,0.010049876840231583,0.008736882255512592,948.6461948412009,1288.6497062076864
0.0786551815988817,0.045009646310245975,0.02933326699448891,0.021406387015703337,0.02719340138652825,0.0017403663957259706,950.9884575641158,1291.6066887261507
0.023000906085512342,0.06034689746618789,0.03215511578690014,0.022914277330049273,0.007631121385658862,0.005632556881942226,919.9496082164702,1303.7688705093592
0.014689673559433231,0.10660707257630683,0.032222226223759594,0.013071461737460053,0.01595554227143754,0.019009417035376616,839.3673034295992,1184.3885569974022
0.06320561394951911,0.041616738971937066,0.011322779795339884,0.019947015099104744,0.020720206440828393,-0.0056811684957305646,902.3886316268745,1246.8428017761107
0.048891352789928795,0.035455133733915185,0.005724477986110254,0.020420710167806434,0.019590938926979877,0.0015183085442268035,911.441992612634,1246.6038945716086
0.07241121569957985,0.051065333034093836,0.013473324914496038,0.027238240362307653,0.023338549249328277,0.002109482147763277,900.5387557370595,1257.1692856828936
0.10573295841847109,0.04369787834015315,0.027692081196221362,0.009913442696826615,0.02530577472495508,0.000264097808940662,1004.2582750871195,1357.429622496347
0.10864185811862744,0.018766035950767885,0.033061206621473375,0.010424731164492147,0.028991243457332602,-0.008076910596041108,919.5967213993993,1263.8604067551257
0.0268849931542273,0.05934309240165693,0.024383248237615916,0.018669717501364393,0.0014102255018413686,-0.0007471292409677959,899.0989068871004,1232.3002574613784
0.034513038076380426,0.08081986544196161,0.03177238296526888,0.0373057223644252,0.003389452901499714,0.0036895052615833306,811.1712047405306,1161.2665027979183
0.057541380820009785,0.04082645822578469,0.020197268109737446,0.027804402246741005,0.012881400291542205,0.0019076031825753861,853.1108404291064,1206.7047413109563
0.0760072812664785,0.03870535117952142,0.011745305205361907,0.017582285448446432,0.02500914880461155,0.016081204295670747,877.5306208464024,1215.8566282272086
0.10530376653149073,0.020066371500120743,0.007910899744560032,0.02049452190817359,0.04782420601815881,0.00588008771076715,808.6268712938514,1169.2404343888059
0.056616080793341496,0.05024617507074935,0.020505736461936767,0.0037467304515094203,0.013429974892511737,0.0022133594725035734,838.271544026647,1207.070789808841
0.015914288965231525,0.038001345006145555,0.01529239615944279,0.035475454851474006,0.006555482291562378,0.004378849046649705,812.455553137798,1148.0427656304255
0.033800114267507855,0.04089386927522534,0.019582442042465693,0.02371786183012623,0.018163910420465813,0.0036940781835522905,897.504819962447,1222.393349231842
0.08393232484566163,0.12606811418804026,0.018523298776493516,0.027146279500121172,0.03373715947320292,-0.0021958802907762463,825.317240983835,1150.5019012767675
0.09498774447375906,0.10211471676989617,0.03749434750787787,0.039910216704652245,0.02529874998214693,0.01615372398228047,829.8645764990026,1171.639778572803
0.05720941760026268,0.05098890178279308,0.004540715024800373,0.011562510232136976,0.019913105831392927,-0.00256291111575126,855.3806310673074,1200.617946524976
0.07905688927929304,0.06925907441204891,0.026821804372772744,0.013442849357811953,0.008141746849103553,0.008378187830600282,894.0988907053951,1273.5545049847628
0.09114258121653601,0.058348936428979314,0.016022826343451823,0.02547200128806519,0.02768034355976173,0.005455616101245593,812.1702265931584,1135.2396588803676
0.05889919596723701,0.03967824764539437,0.04002347115791436,0.007223184527338298,0.01814543818603171,-0.0031453766428768504,850.1481730111086,1219.0704000988173
0.05114341774263421,0.10463866687801565,0.02293637141059693,0.02015958289762892,0.010683430046621901,-3.776419294839572e-05,930.7925978275,1304.098721261252
0.08488723894985883,0.19830633775556863,0.03539980310083789,0.005771527009597437,0.01239618740563448,0.01386028157116066,880.5921038787073,1239.0040572818527
0.017411915474805615,0.11292922950924823,0.029448558813314648,0.020798887717467875,0.03699397015152926,0.023795314824228534,917.65233614994,1289.3063596082739
0.0031704388013889563,0.09566327383184327,0.005509020109280754,0.01400377871373154,0.011007367403897524,0.013515900794499592,901.5999208392337,1290.4549863405703
0.08009262925296856,0.0199481801862099,0.032505703116128125,0.022498858211294187,0.004790559377612661,0.0021747053037125715,919.5588855455082,1270.0878918484102
0.13422805266987914,0.08326801623365362,0.043080893316169835,0.018028914933653394,0.03710620502677157,0.016527763702218874,808.9280149915118,1176.931080567464
0.04342296730504413,0.06243366255662716,0.027091499589383644,0.009923094586292609,0.024099906044474994,-0.0008682077938751389,777.2670931898707,1146.0010075722414
0.09842830584572324,0.05924942252820093,0.013068865390018267,0.04906721137451382,0.02595026249036263,0.001909508984285762,861.0978825479497,1197.4101160896025
0.08142016971570129,0.09151079289663629,0.02617829328291718,0.01849404985795634,0.018586773757336274,-0.003158077371609122,898.8242273372698,1247.5747886330603
0.05738238670044165,0.09611157956278778,0.01919383012864536,0.008829390961030465,0.008964829111173505,0.007085715063333218,854.8862134884051,1227.977511018927
0.12275650820412864,0.06260124754434727,0.004597933355186191,0.027403472121210824,0.021939935179682322,0.006734885096945806,847.1355130629312,1211.3277120131584
0.04126947465016457,0.035231444695461266,0.013237758718527783,0.008594245621390682,0.01012571475021711,0.0024575701829015906,897.7822626814058,1226.0079987831475
0.07628057410393554,0.038507007194683814,0.016126594604547125,0.03222243231460219,0.016507354585904962,0.003872171331771936,882.585812743333,1233.4194980525715
0.056546424407618825,0.04821321030946865,0.017423416898074896,0.02211810352547385,0.0026919059784923276,0.007125442759079866,936.8011561864676,1276.8619438730768
0.12832158949288455,0.06862070129062627,0.02375439567270982,0.02229598759388223,0.030355412927734755,0.005008159848659644,835.0636102077207,1183.3048729160794
0.11974857205458408,0.09212343703597656,0.013586518980726539,0.0048826259921263765,0.035308134004671414,0.017221325792722654,831.4301318026136,1205.0987954523102
0.05043424365619904,0.04098110598031487,0.05566909469104519,0.013928069533556436,0.025414659126435753,0.01553518031481344,866.0390790434674,1225.686834423334
0.15805897272775202,0.051906678171604895,0.023071435595878105,0.030907164650801743,0.03678852585869805,0.015074054909162488,810.4503329663727,1155.1494688271557
0.06432782546953718,0.019275915308460578,0.016555707509100077,0.025184707174766396,0.01723201827331501,0.0019409388972396195,786.6744231200374,1136.6579649159862
0.09183525811696933,0.10585632303294487,0.03109851465118923,0.020460762592085582,0.018840609489927034,0.001941183755045088,923.3519625207481,1278.3094344761844
0.12578251899060605,0.11462950413134375,0.031448635093409893,0.02050378057567164,0.025299520561492605,0.014549907214127236,869.681626743788,1227.7441002404057
0.078184294162648,0.0804283973217077,0.023916901406400088,0.027939395136852833,0.01810833435652071,0.0041867012167002265,817.3462838292608,1162.5248705566842
0.03878745224640353,0.03386090694340347,0.024136235817299047,0.024283819142923383,0.007114324461229302,-0.0005829549980799055,831.8141723405383,1173.8162877599275
0.08769164325977444,0.06652648921863587,0.021844791712661387,0.03237053393629803,0.03008800774085683,0.0048077050007312265,842.6413088328992,1188.4410702813661
0.048007520502220034,0.041839411799832985,0.026360823147920213,0.007628685807408418,0.017033326954937183,0.0017205639496382327,908.2790989050005,1279.7990484785
0.11410188824645703,0.019225537827382632,0.029753395397596118,0.01301296566538148,0.02152081950742917,0.008859302220744917,794.8090587942185,1128.0921085695918
0.06818147474182361,0.0870075173270721,0.018456307141770194,0.011295158753896497,0.030139746592860138,-0.013287600065864222,895.1708697000278,1266.9250582281159
0.03964089494764242,0.03952198280429826,0.036645603847206394,0.029531504333213606,0.016998404727925142,0.00911032051456986,855.527714784642,1213.5555693453634
0.03990807602957534,0.10168975180384397,0.019338286201517875,0.020898601512471544,0.010739049313277758,-0.0028873089329459907,893.8053940373845,1256.9873318119369
0.06466951323506963,0.01852251426966459,0.010696853502653416,0.023117677315053216,0.011854003644145709,0.014545833561691802,889.7357386580742,1228.461614690009
0.18705718504052252,0.09995805187892834,0.01280755677602769,0.0474256052884777,0.03987597879327084,0.013057089865300754,809.4212969671107,1164.6385293244848
0.023222908590705717,0.1023532941102538,0.03317526824813328,0.009264417914223222,0.008250243881355814,0.011279468126811366,733.5005431263533,1073.1358896614913
0.009859058176249245,0.09219528040321917,0.03498594370374756,0.030599770481756154,0.007541714293664956,0.011879214345438241,911.7612996744252,1261.7176366398483
0.23653336744905318,0.06207387645451991,0.05327844342936272,0.014221360755422985,0.04445907964065802,0.0008130840482507302,808.909601705447,1134.4430517598876
0.01971455913159142,0.05347644218461778,0.015696846389585056,0.01211469791829465,-0.002850666391370942,0.004439017793991633,929.8826221990967,1291.2799757651278
0.07749468973710862,0.07888421389535595,0.016451169213190123,0.025093081444196683,0.03294726353740372,0.0053521809733452445,907.0045540236126,1259.261202566415
0.03296417465092906,0.009747234874545378,0.016612923324451793,0.02898349800049571,0.00249354823449426,0.004440875562070587,847.0453369919749,1198.7870725116454
0.025916926712743486,0.09619613505560436,0.0040522881127796105,0.03912686250383214,0.004109407969856929,0.007307647313516871,858.2049552443623,1217.2806964042516
0.07202326458433106,0.07176287434491657,0.02042989100187208,0.02004869778013268,0.020681201828961923,0.001812032387685615,835.4996155073482,1191.147873651079
0.12552328221714276,0.004446527137964734,0.039170147653796186,0.019986936253549456,0.02819006425919187,0.0003344090402045356,881.6507059995569,1222.5408770520828
0.052004617078854454,0.07770105767375281,0.024740187968533445,0.033172765548422925,0.01433101295686693,0.008787713281823251,852.1561574485609,1191.777800235898
0.09926078381027377,0.08422958711130045,0.015314082611955663,0.0033824243335780534,0.025784003494609183,0.021577989936134936,916.3488697878255,1273.7502569434607
0.08806895407239138,0.030334650284816602,0.053231613796637246,0.012496815927614856,0.024219225886565533,0.005981776043245158,905.6314927114757,1257.0374590679996
0.07204449206563833,0.05078040942335257,0.02177470178351977,0.005407429338037402,0.018047193321972004,0.0005409180838039936,831.3780404741115,1185.124410474069
0.029218861396378276,0.07727166481720657,0.02234575129231637,0.010064971188242905,0.011329177755892171,0.0002626229901022117,932.897281390397,1265.3184904859627
0.042456145891668136,0.1051135825367148,0.013020304848066697,0.001530587591495399,0.012514321267151768,0.0198892432672088,859.2437960187447,1225.3544297293497
0.10796447661545559,0.08997299414697517,0.005929409694305645,0.02767506245317857,0.020526101989705503,0.009112546686746935,917.7713461727153,1274.8946014379046
0.0174197156146342,0.031034857549219273,0.04798408325368507,0.023681707375265676,0.00978115438116347,-0.0030733672639205625,847.6112995798181,1196.4154905800099
0.10089358610703318,0.1075784190314483,0.01178663898022165,0.02348978253778699,0.030663473197525416,0.006947822888728792,742.0609054601869,1075.6018067468115
0.042941263268129456,0.04545066513160934,0.0035679745302112653,0.017106018733298048,-0.0017213200242533352,0.008825338351353955,795.4969010237728,1135.0245208884194
0.04130402750767912,0.03594194413893121,0.02999237761860995,0.003880245190619763,0.021425568881096143,0.004663065700884489,802.7811975054929,1142.9027387465692
0.10857546267355002,0.12179520590288478,0.029487813596595344,0.013332944134350811,0.021558064149595924,0.011285061768826729,805.9706350183083,1151.0623883289181
0.052132282253619405,0.09394907966954419,0.03148638781227547,0.039683831482442575,0.010586803685182831,0.01353053448328774,966.2263617178032,1320.559401847281
0.047029550738837786,0.050681883627815665,0.01805606109595187,0.01778052161970189,0.0122267135223421,0.01099187458169139,852.1669559708743,1191.5124360950929
0.0388360247513744,0.024663643564281242,0.016486390679897208,0.01922257846252506,0.014250613303484082,0.014710440180385202,951.4590638957169,1283.30780094605
0.15350636986709498,0.04135981003668063,0.04514505768934375,0.025981038288833195,0.026747042449597,0.003230553751875215,853.982112608261,1220.902751262355
0.10529928397486979,0.08814324599867697,0.023564234666369747,0.012074342832739239,0.009777668785804817,0.005268039555129923,853.4079350144525,1185.6925982967439
0.07745501596373078,0.04574554068086372,0.015158210477818006,0.040812085023990446,0.016430484575376936,-0.0038580451995070195,845.5050705849659,1218.453892403699
0.08113736619066547,0.12215371946646134,0.02251603143321054,0.041128315559457986,0.028979325776601544,0.006184540914576675,817.7334771146566,1141.4429362779595
0.07315790642305176,0.02615532418818317,0.021566668042997592,0.005691044985859857,0.02902189505237366,0.029864037351546652,891.7084405235953,1239.219018683207
0.08626933162330651,0.0042243645712536715,0.03321578441607006,0.029553471230495783,0.05766491281739755,0.002034362222469296,786.8624972331628,1140.6570757198258
0.06450917940135889,0.027417151067420795,0.024306701951778736,0.016084671728101876,0.011346719253200426,0.010656514422844762,839.8713157933939,1174.6340082933948
0.12296123290856918,0.07897453650362855,0.06324251449404251,0.020570146784020617,0.025129561143023678,-0.003148919841130275,871.0960602910892,1223.8139137364508
0.11734920282288056,0.07378016371686491,0.018388328044958654,0.023498196616196787,0.035917822329708554,0.00637555287321976,906.7432222582213,1266.9072480280954
0.047668082377126206,0.03975786020404652,0.029405303374874688,0.043115241870140694,0.031973261149635945,0.016060363864125557,849.1210291782802,1221.4475699126326
0.1592713044111449,0.11738984652314602,0.019580508762467964,0.04340905043339916,0.03562318525327691,0.006241892958387292,750.0243200921979,1096.54762057027
0.055040584329814256,0.0371610182742091,0.034466406881561516,0.003798257233838373,0.008422007291419805,-0.008126507486160086,944.6055051691302,1295.835199628559
0.0985900252559289,0.19582051441089232,0.007873462029880911,0.03163261335370733,0.023092468705655216,0.019874007508345417,835.22704154383,1177.4026829282266
0.057960222980787936,0.040526607896993305,0.027220842733138757,0.0229372846313078,0.013114015881827713,0.003963068236361586,852.9248715512402,1211.1568249435625
0.03948124782096441,0.04361997197790445,0.022144620387614243,0.01309091486569228,0.011481168416470287,0.007386692579191404,879.1717746358742,1225.8283732610876
0.005726291566061538,0.043757756280528526,0.026335349799222554,0.020661231834063768,0.008942295980872102,-0.017726786703308562,823.5270561650937,1150.702877616504
0.07665623987910174,0.0567481186821792,0.03845508791036675,0.0304152991396751,0.031981669614356015,0.014423004992343792,828.2909374512104,1186.2064457843237
0.0889052797258616,0.06886345210619517,0.018024496080379586,0.03438237267259405,0.007484081540276598,-0.0169149278014903,874.1147573563887,1235.2167577057126
0.049774339171764936,0.09300273306878386,0.02881007439674098,0.0028574221950145146,0.020037264129151022,0.013853655689857997,868.7136625776931,1240.1678441074348
0.039648039911260015,0.07129790439823815,0.0463071377756801,0.021529985004147358,0.0012506136080195627,0.004684121079634904,925.823891054752,1309.894688784486
0.07719199759940708,0.020656672934684924,0.015470634225590335,0.012537960598607692,0.015358816526254248,0.0003920805414128501,970.6181351008008,1337.249311300168
0.0374483962206443,0.09621419040261459,0.0206740933447702,0.02900484576192256,0.006845948067292204,0.023972153748203245,942.245782006325,1285.0265394065434
0.09384112546019067,0.047724337825878316,0.01212806972379846,0.019497457617264187,0.019647092410572033,0.00186454196035941,822.3296924009993,1150.5379677530693
0.1450661876938327,0.06027323871237735,0.007284643823154636,0.0276079882540334,0.029836506824405386,0.013772592208777622,861.9228371186132,1197.0763539059897
0.17096335384027458,0.09081945318831956,0.02805002668342392,0.03194169220916249,0.03504165508794531,0.0004075396968097174,862.2064013872792,1206.0963147916095
0.09050365394563703,0.04720310629363558,0.03457965994081544,0.0079831080722272,0.01810982236718074,0.01238061636020499,869.4302006918838,1218.4232814180575
0.13268954487441623,0.04611838043355939,0.04545645577849813,0.031580402291061495,0.03257944925339568,0.00035189350843639296,813.4558557157902,1141.8435313155912
0.01640429993317389,0.11303525426887037,0.009886980231266928,0.023231473253750072,0.011622709770666354,0.011194607934690308,840.5432939280927,1201.2145957620146
0.045059144113802095,0.14156713449931652,0.022236439133879456,0.021288795569075467,0.021147999795216314,0.010308329773425358,872.7189542046475,1210.4017363180938
0.1229606698318358,0.07863058334765918,0.008837158892909076,0.02597201062385423,0.02358905957987698,0.0005638054361175747,808.2774006553449,1156.9979646206857
0.04250185964542383,0.03212293922148598,0.020620404923536808,0.009318885060565557,0.0056513837336016,0.0019982840169468384,938.2748028370547,1303.4492051820837
0.02617682930839743,0.06499204641055499,0.003087165079085718,0.0142144658941139,0.005655831650800748,0.013030445899767559,912.8340303523161,1302.9670026867514
0.0681992183864737,0.02802493748555919,0.004321668731015356,0.016562885527110063,0.024498056936493613,0.005467067838113548,915.6069845194543,1288.8317102023998
0.04723396486339026,0.03872982250969814,0.010101442103361025,0.027111483174660566,0.01801184779922632,0.004375367447684995,899.9839831041595,1243.8073231936528
0.13555119643402128,0.06306820409969685,0.012562232076826545,0.017242391056355593,0.021309463492203105,0.009910597648656132,830.1512733456302,1189.462661000369
0.07800523780045532,0.04784940867053311,0.018335287362042655,0.02723583947855983,0.027994235470617076,0.004779194938405721,931.2530240021231,1294.4935702378073
0.16090119718123266,0.020863975698185964,0.014590722686255626,0.058345538906679914,0.03884608922750306,-0.003319267015078448,828.8670205147848,1134.3246413340894
0.030955738623578193,0.0595105180086176,0.006486460995102668,0.015959715170231745,0.015115554041211163,-0.006455583175648558,861.1141425279546,1189.9077314661886
0.07945426067352447,0.06943708266906683,0.020069429054408106,0.009066583176298182,0.01913632185060861,0.008726590839560894,800.3220534509016,1149.4817489905492
0.08081951987600518,0.19113838311259485,0.026694894425452247,0.024440110326035297,0.022661826989993084,0.00818070769450085,789.8048124638835,1139.2299132215585
0.04445078725273075,0.05322312204077175,0.03464388722528921,0.030574564643557203,0.0038118075433335808,-0.0032147309973223934,894.8581323670551,1245.6403299455933
0.1301506366933708,0.07010037365713692,0.023359240598544703,0.04141650124322814,0.03452069102166348,0.013335296517861268,819.1174310773005,1158.5307631824467
0.021622714536892827,0.05608346763739364,0.032885069727474354,0.010027836907203802,0.009617654173231589,0.008696810202458919,882.7740406746407,1230.3916287202806
0.047529275734647845,0.0747537188422628,0.03693431898887364,0.025454365877592946,0.01654751042661302,0.018796764672557035,977.8554494322512,1326.2947369605172
0.12461888916010579,0.07366227402815731,0.024724402124961745,0.012630753405173598,0.025279764592176474,0.004333021773978283,825.3590113180447,1207.837359692367
0.09499686547905925,0.044267064741857876,0.0305801653249977,0.015980025793295608,0.02765050883767314,0.00653947821671125,861.5833386822344,1192.5149210892255
0.05878726490098601,0.027906195350190798,0.027476386519027216,0.03345243707410652,-0.0005949824557885853,-0.003075435336094291,914.3589146762832,1268.7976337858183
0.0419841308321708,0.04116930927531186,0.03335308170392715,0.02988633415167011,0.010597227411927264,0.0033049972099515597,880.74477717343,1246.799138653707
0.12343640847522243,0.0493136857138512,0.019876427498388603,0.023432260323484555,0.01807525310726497,0.01487040906066682,840.6948749227249,1185.1955505562498
0.09612052839200774,0.03963155140593927,0.027334226736509218,0.011010871325239589,0.020886778184207453,0.0060871251111134185,809.482035806956,1141.1534530681417
0.06520417467923885,0.12299208616670428,0.043185052588783926,0.02552104452457814,0.024557089304984625,0.009259996030842838,833.9076153738963,1165.1354662134295
0.03668196437637314,0.04934139838678049,0.034821690198237235,0.020714665314888237,0.015539369377101578,-0.0206161379806369,959.5954920894584,1313.9583070748959
0.06127701059447434,0.08733295569278565,0.02666421434872412,0.026820622211484277,0.01628481188900922,0.003228266588103243,859.3662669890739,1206.4141296825298
0.07094457313626633,0.0907033747104381,0.014258366362048537,0.030261228610290004,0.010074860817321934,0.009363524238143121,905.8059214987551,1217.2949383621785
0.069051280187983,0.129439432914958,0.03033503654729909,0.03576916620422048,0.02361020062207881,0.000902800015177528,863.716271022196,1234.8395083702367
0.13377981464829136,0.09332328730678151,0.04076726451661563,0.02125406975507505,0.03429553841299971,0.02023204283630831,943.0278762727185,1309.72303391065
0.03220166711650884,0.09895609221114576,0.009072315043444197,0.008440187413638896,0.00666451467410217,0.020353815360927157,876.994552831338,1223.6339311091735
0.055351771087058604,0.09396454539656438,0.021118714459110084,0.016766152618597614,0.008136160623091448,0.01328998407667673,941.8392080695337,1284.1910221211265
0.09024296904590083,0.09243532238255328,0.06274879309412718,0.034225927733843156,0.033131152208282916,0.008538936548354059,815.4340406209312,1171.5107059214865
0.10312285147723017,0.060208381842761574,0.016161938889353307,0.002477093477898717,0.027053181444060777,0.004651991780884603,844.8275440440264,1199.655560266685
0.030403595450318007,0.030731004653971286,0.034950428677239145,0.0022458729402827483,0.010492749401858818,0.002651166549812535,900.1957397121857,1255.9109416763695
0.1616983485314326,0.08211996635220012,0.006362890904836985,0.013250269429562351,0.03270894361397298,0.01025076480480412,914.3734948216825,1293.6705347020788
0.044997737592667036,0.026960475184784595,0.022249605465513092,0.007858765263834645,0.05112388860269715,0.00818185653665776,930.0346171292755,1281.512832083946
0.032584529900943515,0.03328912702565927,0.020312475628154678,0.013201888962506637,0.0051831538454697535,0.00590568159753329,925.5910363972436,1312.4814504985445
0.04783601824174424,0.020294063958563816,0.015483912092260613,0.022053057317444412,-0.0017881440384240823,0.0029489290503618127,947.9503776041895,1311.467386598447
0.12921982702177284,0.051852958385621775,0.019085036018534843,0.0419965917044075,0.02599136083081873,-0.002916212296599535,801.9759190687623,1151.4157254239842
0.05283739953846426,0.10483721090135441,0.035140410002408765,0.021448572875018796,0.009591954040978548,0.011354673503644011,837.4545813211657,1175.881914916969
0.10482738386323084,0.09583677687876886,0.013078369265613956,0.045242770874387356,0.016562193722740096,0.006485692374991558,905.9863548851665,1268.0681881290611
0.10508357688759404,0.11575937897361047,0.03525534640775185,0.04883665295440742,0.012141721419395856,0.013219474723993267,852.7984095030629,1204.3318496776965
0.10105730649764182,0.03657998658379495,0.02520320173969156,0.011383940209566491,0.019369497963229666,0.011117391764093015,894.0804397414141,1251.2950618766538
0.029236702166377738,0.07138880532601138,0.02879198932753399,0.04746667887977728,0.007069533150445506,0.004894482538220396,890.7131189404332,1251.2581645147943
0.01930021309363566,0.10310297404097118,0.00173415356478571,0.021008611297941026,0.008913531342409917,0.0027562675916058634,771.1528912744301,1126.2685681550156
0.05556765474780903,0.1055561758104094,0.04943867695863998,0.03213028518267892,0.08406837045247731,-0.0014316200929234554,790.3313358986063,1120.6449541828101
0.05139966368596784,0.04073898198055599,0.013319752994892022,0.009717532199488135,0.02791983134323002,-0.00035013108750413425,843.6935867721548,1199.6238671390513
0.017840489830248194,0.04348307131293066,0.04354196450777045,0.012130855487248356,-0.004333864800170542,0.005486853302975883,806.9383182036255,1136.7774653776667
0.07703184867566033,0.054935237124383814,0.0037583176276410964,0.01677555926444713,0.024243580110643558,0.005123598431843835,782.5604336077454,1141.5968755290442
0.04153660471178908,0.017622140301432873,0.02222840029200652,0.035303053383219804,0.010404296796926548,-0.006812724043917687,844.9202577080156,1191.1180529653998
0.03619359675719152,0.010263230835362623,0.02041838570941488,0.008591054793388989,0.01145590366141563,0.002469864785903312,813.4222809134525,1161.1420009942087
0.09626370215405135,0.07859595659002072,0.03370347990875706,0.012499485892447492,0.021688720666927626,0.016003986266198613,836.9798131393862,1177.1057934180333
0.0576352585316202,0.07001929132333601,0.031655793424255986,0.016323828082652883,0.006597129429100814,0.013150682693070351,872.8104484940537,1213.4047765275361
0.08578774886477018,0.0448230305700737,0.03196623558183075,0.015936463381163873,0.023986701851924804,-0.00045269328311216636,865.8244508683716,1222.4964046066264
0.13696278962917738,0.03425911469240868,0.01716532552680848,0.030962471725455437,0.023163066042850757,-0.0035629227594103914,904.5728198885867,1284.7302801639846
0.07916016366366686,0.08463671586574793,0.0167860591894071,0.0070108095205056314,0.02334850017334278,0.008429249566248681,777.2044398587436,1112.8691085106013
0.039348237409121724,0.09923534241860724,0.05318208927816307,0.014660956447525578,0.006198344040721716,0.0052748211828772245,817.9565965369341,1143.720743001235
0.09666938953217684,0.09527528921520474,0.025793177557244983,0.019559163877096573,0.02800881308170921,0.015012235444992805,814.884430558301,1153.1634109407287
0.021632015096309413,0.015982651541778945,0.016391822263867237,0.030916046875902055,0.009290558006088018,0.003740930740901955,915.3883053254955,1245.9975756983727
0.1045244952189287,0.07885653489198814,0.009576200871346927,0.006147955064403457,0.012301483574935395,0.002038945612611555,814.1879272566091,1167.9084534112035
0.047702557228275745,0.01863456125725739,0.01876047172183406,0.00604148250821152,0.024580400388805535,0.002708794427021782,869.3924809897895,1210.776830439919
0.042673752813624725,0.09775822641793974,0.010303917140205732,0.019833746971813677,0.007849528345614781,0.02300648962341599,966.7015808889613,1317.3918760341676
0.03231263093485233,0.10524010587006777,0.016881112782519827,0.01870089252062475,0.005206696814136579,0.008840325585834564,880.1138691659776,1244.7099035357455
0.06697598558487455,0.1438350205629277,0.03831606868536278,0.023633933290561012,0.02787742630875823,0.020971494067147316,831.1667053824075,1183.300088428762
0.09107869777091482,0.010498709574188188,0.01768666578847146,0.019554368782261276,0.03444977716531755,0.005104813517999151,853.5077499373969,1237.9104673081042
0.11399662204235445,0.08993612670659738,0.014608237182353247,0.03337761350442039,0.01690675594280997,0.003768405546468436,843.2520668292968,1185.2382750871393
0.07573827157521734,0.12018916523036074,0.0028505886945079813,0.01468671962745524,0.015682932466112492,0.005879784928036397,835.6920399858393,1167.9566454366648
0.03887924873147645,0.03878688783024146,0.014470592983310292,0.01998002803008183,0.013937881771452512,0.0012304981398657308,882.03301578119,1236.9382783269787
0.12560595454438797,0.09455516573794527,0.008312416286879558,0.035879190752534575,0.01752092903579318,0.00450242702268802,777.1835666373506,1113.4551571124532
0.05243699235649198,0.06026643918569742,0.03548677640409925,0.022477546124750936,0.022213253645246647,0.005902094208428609,976.808402009951,1327.6115673174158
0.05161637929611716,0.06403442841614068,0.03377022579177945,0.007466814422993197,0.006583219792152743,-0.003003890086815523,926.4614811645293,1308.2794590055912
0.1189557869940926,0.05100761852165298,0.009007121791169045,0.015543952691979302,0.026291261605313733,0.0073564176668201465,871.1381924344906,1251.9850786385907
0.03375545942749705,0.032274396539667086,0.018966872747828035,0.014395824378045128,0.020985286312480415,0.004185489577099072,817.5243763236607,1179.5196412777375
0.16574405943646495,0.0703014251804018,0.020491442038761742,0.03434113245781524,0.03828617194022649,0.0071097808015836645,851.0921408897954,1179.4370997970273
0.04414409874219053,0.06615992908417495,0.04155497925677661,0.009189658189875893,0.015466846778511987,0.006440272717630746,833.2228980868798,1203.2604268769855
0.05614096052475285,0.060916825370092124,0.018728032772471384,0.021740608755309063,0.014725636395160235,0.009036797255416696,897.1616191975297,1239.4531821725675
0.07381894469880562,0.06201238140732872,0.018477202653521867,0.02510653777550614,0.016007586983106042,0.002637493752443276,853.1155223236204,1229.9086490349719
0.027066700251609777,0.14661399580507534,0.011288809841611598,0.015108686168885924,0.014047461773185568,0.005067275737673091,882.4642873090158,1240.3841017973343
0.05014930189497547,0.10784132301699872,0.02422755277413863,0.015785373770487752,0.011234448676512772,0.008737991757589821,813.7283321471422,1143.7971195333332
0.06890510401975274,0.05038156560449363,0.0095776272655517,0.012413670862959776,0.015074189253519481,-0.0008146906810410373,972.0101052369516,1346.343222969867
0.012760103895500334,0.08446528565882547,0.012329545246516159,0.02579932469175074,0.0055602834677517445,0.007317228629701451,893.288377029353,1263.3005271545642
0.09037477627549224,0.06249240964016719,0.041956268057805834,0.02431673126246606,0.022102585713122135,0.0006659617681142986,918.2317618821176,1276.641130662597
0.09138775954631045,0.04598436367904028,0.02785696672969373,0.015176704003784196,0.02322365000068098,0.005100257577540744,824.5319320457805,1156.4506024125162
0.08144602156953637,0.016734504841666012,0.03189455447462049,0.01713764496825221,0.008011406712731041,0.0002640121988434252,868.8445473205136,1248.8952222668108
0.08204885406343797,0.14607132754531385,0.013392730853763657,0.025383401985897593,0.01573906779100906,-0.005263547930533792,894.875357515889,1226.5189227208161
0.07755890753497492,0.0970731240328748,0.013194488911396879,0.012772402852558113,0.02004022701818056,0.006570943322781213,847.6767462130391,1195.9212352969105
0.09075677114595931,0.021630448895082692,0.013188389813755324,0.015194454075652087,0.011833918881594666,0.00396871650472333,869.544951627391,1197.2770551150422
0.06850597255032573,0.189416667555294,0.04831745119506472,0.0316099947610619,0.009880881043993536,0.018927492389256177,949.2419971086374,1280.3241857092096
0.07057276353081633,0.0726200673761989,0.029069268855106016,0.020369931975631996,0.01392269491630623,0.007133670309008748,823.0933471112669,1163.8674203233827
0.06575419107520034,0.12272925221723445,0.03153207982486793,0.03528477344716421,0.014829268264234613,0.010222181841162787,843.1400752772879,1187.8785176711942
0.07645714701971627,0.04365149835598162,0.03547605006086109,0.0066729580985784975,0.01785904801324173,0.0025555240227513173,898.396056477321,1249.335711784542
0.11551962416309074,0.09762726573515328,0.011166695459923805,0.011688249719309386,0.03837170973975929,0.0014782165544032651,849.1451760248153,1166.4294267319776
0.12059634805625029,0.10113832452021988,0.006776549592682358,0.020806777368542514,0.03474969225476046,0.021399290229126452,773.7436541555087,1105.6057979063796
0.1277389611943411,0.010749053125871962,0.05656343707854688,0.004421842210194928,0.03261608578745858,-0.00576276026795464,784.5730138428443,1129.106407342086
0.06374228174583123,0.07322228877208649,0.009270141143572467,0.01094613977188294,0.012685564641383918,-0.00290291908565638,887.9961753194033,1261.5039903689085
0.09587045611905691,0.16230541450878044,0.023563422764969665,0.01684160545386523,0.020984496613970866,0.01626923044060664,900.4668186782886,1227.5441916199827
0.01604096706157374,0.04821228856784285,0.043025557767466124,0.029917660726144383,0.009971517118001871,-0.0020007469705988915,946.0521669452272,1294.2417989417904
0.049393413265341454,0.03751311264309382,0.026735010545717742,0.004046992533850971,0.013729269359705672,0.016040329195890882,908.2712015848267,1262.8501471107281
0.09840167566669351,0.03544205622840823,0.01142221393036508,0.0017908404342398265,0.021015440793179064,-0.010956818835506347,831.2607904876626,1178.0075884362827
0.08324830606255147,0.10533466677040718,0.02074275669032061,0.025889797445260807,0.01830698970451768,0.0049673990409471154,911.0994054253234,1287.5982594467473
0.052561919407930396,0.09139971130980902,0.007636903743037344,0.01449425239817664,0.008594647662209503,0.00871183841618907,943.6479797919818,1304.8955365489533
0.040358076488204525,0.056951455009039434,0.004261732134087922,0.04986021824898924,0.0007700677558779027,0.007061178080647676,861.6009858897082,1179.4420325383876
0.11138457036564564,0.06956268703109306,0.04852111950720509,0.027286467427661547,0.022069069804782043,0.004537757708109661,821.549351001001,1144.7895079126363
0.08323729517639855,0.1254909031888957,0.042118759938577124,0.027305069991875843,0.03686895197284402,0.01629327690584461,788.755630975626,1128.3783174487744
0.05394051799516067,0.01054902553514229,0.025369577146817875,0.019291924810346524,0.012588013309609108,0.001791049572368047,941.6990589259814,1324.1067905139607
0.11126679609919635,0.11785972444660624,0.031651860685049826,0.027879054976983623,0.031480255791943336,0.012983568920991935,919.1150054885227,1263.180178092517
0.0374092008787959,0.03505330503949087,0.0559180982074044,0.0213604741452471,0.025195458318718618,0.00040471911249891285,869.1114050488176,1203.1364578490407
0.12043077893721918,0.05180986181275683,0.020459211482057784,0.033734254938912515,0.012894119921355371,0.0036848523584742388,822.2892907013686,1150.8209455069805
0.05787691808128218,0.019787433047194183,0.01879232174089975,0.016096213038771703,0.028817980636286458,0.007029061966084783,811.7958312637029,1183.3500618110866
0.026595125630604295,0.07882300817509297,0.01432643256741649,0.015283540444014379,0.03393992233313138,0.011570957750045931,959.0232535578219,1304.4197667723279
0.07696185210678139,0.06820945027995011,0.02911772901698691,0.019517901352522363,0.013639784822123894,0.003031029971507863,779.7258458980843,1116.8350137660746
0.10965198681719722,0.0759716029959946,0.00404790740949526,0.03355352245166386,0.009945866501211079,0.010631143671348832,827.3774643371507,1140.3154171928743
0.11496639001376778,0.019801484084670744,0.054988084631085704,0.02749853124725204,0.033323617908537474,0.02894659311976983,798.2559314661917,1132.1589991702272
0.06257871098458284,0.015194249581848125,0.023780121907326247,0.025850217774921896,-0.0013796166440993903,0.009167597460714256,798.9005053526138,1133.327370945653
0.01976781558105852,0.07077960763313414,0.023881998637237282,0.03386098169802962,0.005866423875995532,0.006883536609008057,925.7545060744667,1288.5615989648854
0.04251557207265022,0.05730634144691604,0.012040041349539204,0.021107443526503976,0.008315674576587469,-0.0005325670982336564,846.6233399528777,1176.0511632247997
0.0674217552096837,0.042078990921228195,0.027688344888506026,0.02666110680277756,0.015263635881894827,0.004539994734471112,858.984098956942,1250.3484971636008
0.06718491082572262,0.11879168424407802,0.022708355415623837,0.023090694430468017,0.04363740942631913,0.00943523045860509,795.3691673010043,1123.475226154703
0.0722663421870178,0.0626586455867549,0.010135217556615169,0.019232816416938404,0.029625900005682736,0.003305375302466357,875.2348948325083,1221.8734642376116
0.04557972972825973,0.10460347023096653,0.02729220797493473,0.03504254434478823,0.025356521808556298,0.007295753760264486,815.9072639763277,1161.6839074072273
0.05231110375803728,0.08029107958161037,0.017836304433444233,0.024642875846708243,0.015513232175006627,0.005031740038256904,912.097808645771,1253.820091276845
0.034903492336433056,0.09815048073059547,0.05540149525478736,0.020757718899352795,0.007415861496343449,0.010609862793653186,863.6349512391973,1227.7252325870402
0.02070719198903686,0.04277599737879046,0.06259674914859817,0.0036090678885965176,0.013560863718197569,0.006095463627957991,759.3592161935776,1091.2905654616222
0.03208406531205245,0.025003047349512808,0.016201559782036818,0.020657011482994377,0.013214836204502697,-0.05079428497735269,905.0907192454041,1254.1548027929095
0.10209797395978694,0.06256205549457915,0.013879298181741214,0.02133017895140285,0.011794354102444256,0.0034295522317828336,903.7311315354546,1271.2288297200928
0.1540494020579402,0.07621349905947006,0.015047502439307745,0.031571814292085415,0.028613768338284225,0.0062761591267411765,807.2360680246869,1147.022434734704
0.12158599341953895,0.052540736870435006,0.015681542615206694,0.023256748757780454,0.0193614311675848,0.004252050832948599,846.0867493144359,1173.2140143006072
0.14302088301915986,0.09148503686794537,0.02040815006511686,0.026302659977781088,0.015470902197239811,0.0030837239021996366,745.8142752075379,1087.004509508752
0.10598979439399653,0.048278372830280775,0.028593123884991734,0.007509550883950112,0.0273240788959233,0.00981664934234571,817.0768093918042,1179.9747663552423
0.08827865331462491,0.0826731580281045,0.04051146452908629,0.024620313594127013,0.030221469492059824,0.0038091134495119275,900.2363187337826,1221.5524867160227
0.08099289940264216,0.04814006645821427,0.026371023695724843,0.011900375498580128,0.02349019897610785,0.0013676191099587845,855.8835705121812,1212.435781091227
0.07706414173102454,0.08429653881151862,0.02615420167761631,0.023336890698963463,0.0059773109717257316,0.004338181991239832,921.122167027525,1277.8013541081168
0.012802519461281492,0.14114550659103045,0.03371604007942935,0.004891238694218364,0.006821025105678251,0.017706624100401754,833.7513923115488,1187.9653177416096
0.10043995017652046,0.04636038969542188,0.023017117878968985,0.014193497166960813,0.03187692601896764,0.010504523930701549,849.4987615586044,1158.9173527357714
0.1369935409630062,0.029999166871940496,0.01930220610606963,0.03363337681725291,0.030556595110079205,0.002473829744565699,851.4142870176773,1232.1083141809195
0.05951307270071146,0.04734791706928506,0.02154665876531865,0.018050080037322388,0.03214045812483334,0.0004601711126554599,915.5935601449642,1283.424414494052
0.14986101245399927,0.04040915370221083,0.05418258110243779,0.025196009945761044,0.03236042563742993,0.015884799363027943,812.3499800657943,1138.7542767419584
0.05808739798904506,0.056779990272100414,0.031137327488238047,0.03451006754314348,0.024321607550430308,0.013808301787840947,946.6291080386584,1301.2068788246645
0.07908048403295755,0.0489999248935692,0.034775037149247685,0.02664139104641535,0.02630192239132621,0.00418981660768465,933.4747335948382,1292.040058319931
0.10066029092935819,0.08305689587181521,0.020328519056854472,0.01391729220113912,0.025773694101117836,0.016542664563300266,886.3497202465336,1255.1145488292793
0.08207007873342426,0.04658679748850666,0.025543206665813105,0.04287362490718216,0.01135031037484175,0.0014451234620260563,845.8467132625387,1198.2375753675883
0.08430673698847678,0.03551170784363013,0.03596938262581579,0.014163024230652969,0.026112431246924236,-0.017531740419721113,887.8936982217378,1247.6528387369383
0.05235274895219732,0.0774882021846846,0.024326551566686342,0.03232840935034083,0.013619749697291527,-0.007137497870963421,826.8326540531591,1181.9487208276328
0.09491480516480073,0.12170385872796743,0.024572194428251277,0.008538815241645379,0.02240578719476646,0.0061169596167888205,821.9032505437001,1161.2821736886576
0.08145066923838443,0.022380021414289308,0.017338980290635752,0.0039016898314937183,0.025077922089281987,0.005151421285765636,931.9874145777477,1275.0282671456184
0.08927968663604947,0.10918612816104985,0.007491344473128213,0.01466307928763521,0.01722855973652695,0.005201427109699843,830.5178048597242,1180.7164389074533
0.12570481845815049,0.050231002042588194,0.02373892832744391,0.004737475875842132,0.01779925123119662,0.0067094510703941184,872.9117538248006,1207.2436774619912
0.04588321876453134,0.10915306487466063,0.05405860488167703,0.023215269750109933,0.008104432080396587,0.007730235180268969,925.4387366114418,1280.843499659479
0.13172185629429095,0.11924219293669319,0.020389206677512216,0.013728737177644817,0.041142881513449206,0.0070116451290882925,792.0610906132516,1142.6373841598936
0.07990799361736918,0.04265404076869584,0.01674759304950748,0.026500932808063687,0.026612619544758142,0.015461814235237212,854.2791824107529,1190.4220427347473
0.14295855760927592,0.07275953176536105,0.012351506883886601,0.038356358459062,0.02492975616219759,0.005781098339356406,816.4243843138078,1148.1934186654535
0.04608269778407943,0.09332974473775629,0.015784532297823527,0.029326340841794692,0.02044046213062189,0.011449902637944811,928.4694549614039,1278.5252791008459
0.06318925813975854,0.03809900261543077,0.019826028349402183,0.007380117328640571,0.004632375083765304,0.0003135051577212363,805.8785442779915,1147.2516459796925
0.18646199693495435,0.047152763569555695,0.01685241533858781,0.01724083495218668,0.03319501746569262,0.0011055518755173905,856.1416422322286,1180.8916976589007
0.060015582392688775,0.10892876668833443,0.019822345364866184,0.015472618627542732,0.016299329324412002,0.0025014968171005463,893.9637451546748,1269.3003952118834
0.01214026531559689,0.01301547219691237,0.018570068310523023,0.011506239525536621,0.004838509338817377,0.0016472034985124664,905.9000540582114,1273.2525920019016
0.08759203158499725,0.029060017883617582,0.018460186238422955,0.024673279984456842,0.024487401738978745,-0.005588882141553158,884.5014472573492,1254.4135674772328
0.09933825608859599,0.07558037512583904,0.008632963007363234,0.006155851316275106,0.018781498019877208,0.007940451968939978,851.2816837899671,1174.4597397133537
0.07102386631022214,0.026483599760300902,0.027584347647525334,0.03524651088348867,0.025935692712755608,0.013043085441067808,894.1907801490244,1252.6123281143807
0.12041920580913165,0.07997444265082801,0.028696935440267635,0.011979813195139492,0.016757926040282582,0.0026798151298948283,844.4705488982625,1194.9173296660563
0.04939048569761591,0.0654020742018851,0.03141630559688037,0.016048291861243347,0.001187972150605593,-0.004836570954036315,829.6692360366656,1155.5389028690743
0.07513258675672374,0.06203875310453794,0.02523909959859694,0.03497606991792387,0.014375984993358518,0.009507051149840554,956.8965741263388,1309.4710716708714
0.06423204965834736,0.06264376478190678,0.010460219474532788,0.02740312823833404,0.010116435255532822,0.005994467559658954,830.978863878192,1197.3854129262834
0.09842973687272483,0.06045751361593742,0.03177951721470497,0.032002202161918035,0.02447920111455247,0.012268935260853707,785.5153239068183,1120.6040224663186
0.04632416340529174,0.047751847561763684,0.02823684472529502,0.03991543373675335,0.02103513036860957,0.007020693415335889,920.4404906670833,1288.7024831822205
0.0592656249599423,0.06273499622859476,0.03324782347648459,0.012414317286542988,-0.0036806775605900165,0.005287586477453073,953.4807611425937,1285.5665042365533
0.061819560158199595,0.06425945565767786,0.04101910779415754,0.02043734033468514,0.03486464468981953,0.006613499096208932,855.4690437713912,1215.175475518456
0.024925807595954173,0.03873711995888706,0.0395420867369959,0.020122509862938665,0.00377919526500506,0.0018639460897026863,910.862279379771,1265.1244629383627
0.10321235302585903,0.06329604807206562,0.02420807284770841,0.008325144121571789,0.005079192254285384,-0.003927061600728181,825.7517433170655,1166.7155752268275
0.10289102193907439,0.0914928132359632,0.03417589945438018,0.032516272129568334,0.01820152308292004,0.003337493931718243,800.7342244436727,1138.5663991289478
0.11125957911328768,0.025456708513128413,0.03614976998636747,0.014701999893029533,0.02770982829996509,0.002471276015559027,875.3738901764837,1238.9512573887307
0.054492215671305154,0.06776451925573874,0.02340851907044052,0.014684752426491391,0.024261014326369953,0.0032455589083927997,881.1168616685719,1236.2023917389863
0.029009805013388085,0.16526731469903883,0.030412933595061625,0.029892594051360702,0.003042905812860852,0.009797006545997699,935.2319687988714,1319.9134575663313
0.07210316936500716,0.0680118235059708,0.06542509788500658,0.02119289351629826,0.022549941542546227,0.010307634262356688,845.3281290920337,1184.1525203775711
0.056684405433628314,0.129231382951834,0.041193007252873934,0.007657062679628104,0.01423297187432673,0.007196315257431585,955.6089390045654,1338.8625995425807
0.11198667109210962,0.02978283818910719,0.01826521793562904,0.02558753251709425,0.0194202382389469,0.0018454712897110859,838.5823485363118,1212.323995393394
0.05400265252401281,0.035440986788547686,0.006728646292243872,0.0304463318464673,0.017384964032631286,0.008089339242869639,865.4212250948408,1226.2859091599066
0.07442230647277376,0.0360469997108223,0.03419183322547348,0.034565113137792605,0.012814605715958088,0.003005551378409662,849.0894661473229,1179.8463624231488
0.1766501655343876,0.10137859494686174,0.04560718657975724,0.00906274197618481,0.04636061512843583,0.004553262318034021,797.4817572610916,1116.3735641328037
0.042527368798527546,0.02769077676088107,0.04379014363427308,0.018300131635381876,0.012618378944363157,0.006937745134658727,873.2800936523013,1205.4311331173394
0.08173838600107787,0.043094475651846556,0.024055675528337837,0.04641804920984972,0.02227463035040773,-0.0013899668521205786,880.0158066923316,1208.126282676051
0.11552400025245711,0.09328680086934817,0.005051730133598719,0.02613319127693859,0.022344917044414554,0.0027816497782978664,856.6668910869852,1201.4235336129943
0.10536852738888532,0.030312762426487363,0.0071202415338363426,0.03029605120582658,0.01748709144383255,0.0033805136807780567,823.7533351651733,1184.2982369982005
0.07611922790952855,0.12510789045279316,0.029456816394228817,0.030892520741823207,0.02180167389583229,0.015056532410569905,873.4430452252102,1205.9486643446517
0.02840203097496177,0.02798151475588654,0.04899754825613641,0.01017414178817563,0.022595360373806373,0.0015897934465311885,851.8122099330775,1170.1891808008809
0.06193517738212438,0.05521151021750072,0.03311348943722039,0.011548723016193965,0.0141384105085959,-0.0036748263800345333,779.4903443767153,1080.7696254796374
0.0733374174271128,0.11101545222260016,0.02525167875692372,0.013931104388593263,-0.0007428619467907002,0.01029261213215867,844.0566104552166,1194.8092070521284
0.0940290635459269,0.06664205600111031,0.050377548944390484,0.029826684393252402,0.029930717144630192,0.009691029857072271,847.3389528872074,1171.3971558480791
0.09513926343192253,0.08255234218234934,0.006773365744796495,0.025280966364482658,0.01187771235567831,0.01171197465608677,840.9809042314916,1193.5045613112034
0.042252354738845886,0.10456363123129091,0.04394550929951596,0.01209326120277552,0.02290248373899885,0.02029862531318593,834.3987968165306,1172.15892961817
0.044846545484807106,0.0769238008397765,0.011819744697459845,0.018146445691189245,0.0047330432036557695,0.012821473388459605,912.9644265182973,1285.2863546816075
0.0821008086553439,0.03516274699225056,0.024982099738783865,0.014498744388626321,0.019311034926725364,0.005561678170079393,877.8043143045716,1227.0534602907103
0.05884472006204281,0.014753696698526667,0.0339416568390762,0.014817217816063908,0.013730852799472186,0.0016698037317413959,899.2882855198881,1286.091543845433
0.13617326733158622,0.07623038408295342,0.028740388594718985,0.017740626646332136,0.012904208168192544,0.005270346523670285,831.850952067293,1155.7153201150527
0.102388328404815,0.07586238734999103,0.012305673688055031,0.02118354211033251,0.026135673148809293,0.002671402640456682,867.282843317581,1238.9618681257793
0.11185873321289318,0.08194493621334832,0.020886999220668733,0.006729374059582325,0.027113421566065735,0.004899972681589055,785.735003357482,1126.6736677753772
0.045877072368433414,0.14545578915292443,0.036248808268088545,0.01461309541965581,0.13805975330416498,0.008600205228288724,822.4332109131702,1186.1660725536974
0.0099080120478692,0.02764211791442133,0.00952421248940166,0.012416013339349512,0.025876785554601454,0.011546167869937602,894.7786689834633,1250.2086918159666
0.020130390832643064,0.04573107482730087,0.019768857343738403,0.008939245586856149,0.001101583405460288,-0.002134965824739907,889.9267393649875,1243.6657402215924
0.013485086107079287,0.030601048776529777,0.02822190764138941,0.013986611335347275,0.020682712501867442,-0.008392587550147186,907.068542275174,1278.9039963158023
0.12939332605069706,0.06750215160808305,0.026701888817924055,0.02454013887828075,0.02388867837646731,0.00957680903766141,896.4366168065068,1272.253030964199
0.027376383167325994,0.047111240408126094,0.021844109478359942,0.019846158520806883,0.020064837202486734,0.004766621743507847,842.265701114788,1196.8518964591563
0.009231150084498848,0.0063477832934281195,0.0023309809619901168,0.025305624023311272,0.0061504110009260255,-0.002655523074264407,874.8658706189968,1214.8508692207133
0.13681567450653373,0.060053463046501776,0.042962154080298694,0.014400749038341328,0.017805541335135556,0.003910720591751324,885.1956700194731,1243.6043590949052
0.04641615596570065,0.14258976846677213,0.034882828256439645,0.028773061879801283,0.0200029456740179,0.017023958923859626,939.6200354449518,1290.0236174277763
0.06491344438421165,0.12629935710080908,0.01498234913673112,0.008506133605789959,0.009881224126202976,0.016815503976098867,798.9067606385353,1145.8740671634082
0.009681813668207457,0.1370792630704357,0.011238763722466287,0.027537369094692392,0.004485725131308533,0.007424856348403469,899.5862101443917,1287.6088363615052
0.10496032792897761,0.026804681023031643,0.0027353294674181904,0.010178253003932821,0.01716429925448483,0.012880580737084733,876.615496456061,1220.9145882426212
0.0762060115810891,0.07580097455074254,0.03925517630706615,0.011302929781360981,0.02447930961580042,0.008541092162601847,750.2029552210363,1097.9892073173162
0.049738595761108804,0.11345312219584984,0.0072520301111135416,0.01880480180431709,0.016054838690220664,0.020562875506219037,970.9463843358404,1352.7197764653565
0.07384297077588842,0.07630143674031861,0.00950891739916914,0.013229994958301697,0.027885814616031145,0.005684390761356649,930.1434751706445,1268.3485456773474
0.041119886708416424,0.04099819610022559,0.008440153437852298,0.05645831004140061,0.009275665818258805,-0.003631689463292316,883.0162132441192,1260.5736838948321
0.1418951983762517,0.0689582064041884,0.030861510951096495,0.023516129453651818,0.01315624584718512,-0.0006250473265799257,803.5932522969458,1132.746722533101
0.03210619797981317,0.08938421095811866,0.006655438676685026,0.024768109305013577,0.005753034878339875,0.007288136922478436,827.6957998182501,1165.6855102307009
0.10889944811222921,0.10601776957427744,0.0022504812788895355,0.02717250050434207,0.03059787918206371,0.002504035074671431,895.5144331473294,1242.286080803115
0.09682763706879312,0.07893717015281611,0.025159982877666433,0.013716086616182042,0.02229452022018472,0.0028874522069029652,842.320076441015,1155.618421424768
0.1505024454700553,0.030519273991067002,0.002974858718858839,0.04243698690362383,0.036120892488262064,0.006569876872483239,876.6726594583363,1234.802294009486
0.03533251397595914,0.08001633591113065,0.022471447797274335,0.03680175715523177,0.010155185372502339,0.006608852073559923,920.0470413822707,1271.3867532192883
0.06326328887036442,0.06037694621682663,0.040430361009875834,0.01454835263091991,0.014006376962989864,0.007255483534973018,875.8679411874475,1219.8334648474656
0.04739097467925539,0.027904879730671697,0.04275936034083928,0.011779369458763221,0.02013306432221496,0.0018478683871021575,806.2446468199108,1152.773942397735


==> anc/Figure_11_2030.txt <==
#$\epsilon_2$,$\epsilon_3$,$v_2^{IC}$,$v_3^{IC}$,$v_2$,$v_3$,$\langle p_T^{IC} \rangle$,$\langle p_T \rangle $
0.2519145701313868,0.1575878617360919,0.037603422047281045,0.03667133498676557,0.06451346751853226,0.006983580392810629,383.62549873945443,518.0199866857506
0.08431718881272074,0.21806210830316144,0.0689363827581095,0.04169431146800986,0.005713612860136257,0.01499170935149555,373.6848447281216,492.74870087315185
0.2354018481263137,0.30471148375164103,0.058228351012711295,0.00826964027501775,0.06047734263661973,0.017932137976188985,401.13808508651016,496.32510242935643
0.29669706943098256,0.03953114949329413,0.03321182127464097,0.03490754729633016,0.07887987503937216,0.01004555795262365,414.86904938710177,536.9796803174622
0.11108684708456258,0.12622845084276704,0.028548522802511345,0.013697571992140289,0.04784450314010593,0.005679975627518179,392.0595114745046,502.1505081261872
0.04071393800801907,0.2497214055568031,0.022679248354138253,0.02008616859591745,0.028244371100675788,-5.088976479468044e-06,455.4843391927178,569.6906137402723
0.24567868901439083,0.09319841512514462,0.006678181734685132,0.03924262817445512,0.057413961067672846,0.0077490174240766084,359.2736540024579,467.66964380449093
0.13251106598221898,0.018932998809030512,0.033823962987209785,0.02268112282388965,0.04936419712916794,0.004301993335115771,368.5253746000403,478.4089414788241
0.1037371825832043,0.12061519102248904,0.033939311582963136,0.023021159153799386,0.016098226872760156,0.006822272062612933,465.5459960787329,571.6809333947672
0.11481645151945807,0.12098665011448712,0.038369854982914724,0.03885085513711981,0.04345805193739549,0.023154549181515955,384.6830842689774,518.9584345459044
0.19899310643032359,0.11753695018743554,0.03979609729321541,0.05486269519206181,0.08452845972050366,0.018675560589913674,393.36454531350614,497.59510705460934
0.1805024279437912,0.15832388529331182,0.02714689365776413,0.048576031929172515,0.029755133585019453,0.009534659116803795,452.10743436597556,565.1525331879889
0.34347981878612,0.1794529811757573,0.020704743477575314,0.06659612424932987,0.08132302348199588,0.006075447082198999,315.4069063828692,406.05122303472234
0.2234606784138129,0.05590931196874121,0.033836509896510096,0.07312182248587501,0.07785981633167519,0.009144556152450021,348.11600807919035,444.9284002086051
0.21265198219667214,0.18415384069327972,0.0054140594438173255,0.04859204466648778,0.05842339856121558,0.01064728299613768,518.758868003693,648.8524881169502
0.2458991866975004,0.2580561302851435,0.03841253442361178,0.028138161662677075,0.09109200320079501,0.027690849324181286,383.630777525544,504.7734028650868
0.31194710712602036,0.08571744171498936,0.05031330930676153,0.02577473063353624,0.07419939489555472,0.01737961173449361,424.3581612871892,551.6803432060545
0.052180754166991236,0.1607437517649875,0.024634578037099623,0.056703802511193696,0.01668199696153063,0.03444224851166912,482.7311519454011,624.9854888384302
0.15289711355589675,0.12556107807673855,0.06286987652365517,0.01688957371424241,0.05687048998549412,0.016298794020170586,353.14541040177033,451.08704501119496
0.18757644846212007,0.10397428576906238,0.02350178834771934,0.02086302514602417,0.05200695913905025,0.01097034001707072,355.9585322430196,469.09366900414904
0.30178458108819445,0.1341015693593211,0.016053974079451326,0.04870726711896966,0.07483534288638452,0.0324050261307705,355.76464792431767,452.9314606823725
0.1447606887579208,0.05599059750775236,0.07632750533296796,0.024835310450580052,0.01685723060905503,-0.046866960704770026,392.67354086453224,502.7533373434812
0.09769177154790015,0.10433634471686906,0.028356291303001786,0.026160551237414745,0.02441723191803401,0.027287819334303073,430.9219379316403,560.2920263202396
0.19511234044281603,0.06879387013947584,0.008970803872819944,0.05578540337846648,0.06080096020304068,0.0032771363053067763,349.0079890630399,461.59889174625647
0.3329482548041904,0.06697595537935097,0.03177420994177303,0.02236599526938532,0.09269112050455532,0.0061383577047303935,474.76230794121483,585.2040738322482
0.1526601079176223,0.17056887206815194,0.012233889690570312,0.05621582861080205,0.06460709069110812,0.01096888454822809,361.1410772960903,467.68089945091
0.27187956198382984,0.1449953683962482,0.08029478046301045,0.019551318880782535,0.059641186237360685,0.038394631099470326,369.80773538169103,494.4218414071334
0.21817978772796204,0.03063119933683649,0.057120518740581806,0.0252338940827758,0.04138011500512429,0.023072905353758263,384.1653283739073,491.8178446093103
0.14511869165629426,0.1257942710932749,0.05735944648599889,0.006068971413139857,0.04011724892913704,0.0021698423988924737,465.44658365736876,582.3467447527731
0.3408963255171586,0.03135491059729353,0.02519818187938535,0.04180508230490934,0.08654328492312326,0.014943782087631275,472.1575408367947,589.2023476072408
0.19427292033190166,0.017006524613171325,0.027349982119632108,0.03571423750371114,0.06825800623765071,0.00722085685513051,422.21685490479535,526.2621688951205
0.20392343698953433,0.09775793114865626,0.03404570533047228,0.018191314626069627,0.02660475271236636,0.008970382757228943,397.09967475728604,505.43368549853085
0.33447047997802065,0.14829508689387036,0.03206856491195801,0.011385949341804551,0.07050088405677586,0.006722512867688754,423.18017938143197,548.3007707286037
0.1251818996452476,0.13483286142421658,0.04432380350641538,0.023435808784381933,0.047424739497206624,0.03622424640424186,411.72406069000857,540.6109050793208
0.3028986125177378,0.09697856874673151,0.015232746372421375,0.04820611482582118,0.0680304639988156,0.02171211307954107,474.2251585015074,567.6069707193544
0.3162758393406858,0.11787995580174657,0.05146495949822657,0.04744607964836086,0.07710480879165225,-0.010228003112699441,426.03307593594354,530.8080840480079
0.24439514391077993,0.07566391200599766,0.050214452232321814,0.06541619171842733,0.06683674721649409,0.013708556319462776,385.3116653865876,490.5106133786868
0.3752448306440859,0.10144606780050351,0.017086696426907483,0.04206366072432421,0.10141643443153045,-0.04329413849288124,361.6829992332132,467.92863604738966
0.16208794265066942,0.12632324114250887,0.007908632309934879,0.02924854181143549,0.023811583616519267,-0.029563458695125035,379.37006192536035,493.69397684022437
0.04714563109143192,0.12234689709192932,0.025744336309839713,0.03685186124447891,0.06333083124262302,0.029528325799278898,499.52269202075536,488.3073740603974
0.051438383110850715,0.14427635580923132,0.05539919705342794,0.03626873792069305,0.057700544762678004,0.00822453884650132,408.5815253519058,549.5271866063756
0.24540419930963425,0.14527663714693462,0.026903911604036747,0.004534474754432357,0.08699510986758593,0.036676772474421915,361.76638555530104,478.53985629847216
0.212574178645726,0.05294475906628681,0.012627982823002612,0.04727008276894976,0.05965173329404132,0.01765520343511031,511.0218754524635,635.4617614483859
0.30239460206524305,0.1530296202589245,0.03142351113129427,0.05374920929790953,0.05175139881934449,0.00020239681274112584,347.70150418538185,443.9995091284534
0.17248490774847597,0.11097230298305903,0.04895067273831216,0.018494817728281557,0.06965580707878855,0.007292104376580969,410.42597215521096,519.578489569246
0.2556953644270023,0.09631324787178915,0.0434262043347312,0.02657277488684068,0.07922171084354554,0.01234755106927636,356.08754321636235,459.9480568654478
0.14045453921260065,0.15902725238337076,0.029146989062956465,0.0496572290878359,0.039374278431619864,0.021731069857786632,348.1541825705761,461.65604800368635
0.218151630480102,0.01016977242743447,0.03855720814010211,0.039415920699643135,0.047906563813829,-0.01871898919964613,433.69248642685545,569.0548169828168
0.27399013160531493,0.20319594799745633,0.05640856558971837,0.027525040286106823,0.09994740497124896,0.009641898370725089,406.7490229334433,537.1120942265513
0.26055440281691933,0.2416527070131562,0.013075218025094182,0.032455915154782154,0.07441233101911279,0.01330793335269239,333.2261099306716,413.17193910966864
0.2193544871227308,0.059926350809840254,0.02866393740404399,0.06945800723290949,0.0314181722826305,0.029128174202200124,343.2162812517853,465.73726886911044
0.29814892721929415,0.09536348266450126,0.02224745789723799,0.029468703492848577,0.0932571836059988,0.012135139034713983,373.14304477980465,478.9289742792036
0.2065784602825247,0.11384180768448836,0.0255242628210038,0.05390239232697371,0.03623832328552966,0.03123469659749975,399.37661075330925,508.4253760968309
0.17399857221277748,0.11761948798437004,0.03589437631549422,0.04156925212960873,0.03666706054945546,0.03410761955872158,427.6795743978061,552.2968680628506
0.30647260869509646,0.016412857403469733,0.028071329619185466,0.04632303881222299,0.0823676524270605,0.023051158665198787,353.9935294612822,460.72277923317506
0.16325401239595214,0.1298746151951063,0.024169456528596492,0.014425099167237065,0.059794929534279,-0.0030013528862833966,354.26647616598706,455.1994066644373
0.2508555191501026,0.15094864700191826,0.01057918163408993,0.011576197480626205,0.06290589078188448,0.020841493505345622,491.17191074696944,610.4624414028228
0.28228177739952304,0.1246470847276073,0.0671859044674126,0.026268206176938324,0.0567809961628898,0.009193078309148808,392.43849182269497,507.4383662261627
0.34952291899731047,0.18532029064847175,0.03100962146530906,0.02370658693077834,0.08140626149063329,0.03688184856911003,354.2612522378385,484.2029808014199
0.22526388395326366,0.15891858825341215,0.028371987574443258,0.012589769366919664,0.07379016486332379,0.014417854407026842,422.7420365378322,551.2367736855275
0.11988155719528382,0.10311024323046296,0.026668679173609978,0.014247383877986398,-0.009887220084731266,0.013056702652351843,342.91411447139114,462.3519740605045
0.10746875153272242,0.15868506355351786,0.04033221709580873,0.03341438097073997,0.05996529384035608,0.011950583132328408,369.24012837892184,482.608499267663
0.4598295457761371,0.04497542576562179,0.021698830499176217,0.060956246104986296,0.13246038837976581,-0.009750810147899436,362.80483839247535,470.9178883395595
0.2138107652418577,0.11137583808415474,0.028053919803379564,0.03651709536035748,0.060748028466881626,0.020345127833352194,412.05388280209945,521.0717627869552
0.14797007826375358,0.09024442197236919,0.007670220970714236,0.020729665109572398,0.024584729528892926,0.022421865351932985,441.7682356357695,551.1652624176777
0.1358092747713302,0.07990668283554765,0.028870817028389298,0.031417658154306416,0.044251068789743345,0.015563990130908395,451.02594943349226,569.7214311648258
0.14362982264166885,0.05966564190526669,0.010787680420707657,0.030945979404449105,0.04566002026784529,0.006506808356288495,316.2843596627619,408.22534725522706
0.3641688343731823,0.11813607056842534,0.05114504187936947,0.019739771652034076,0.09666602563245019,0.0070854156557821416,319.2036296446808,419.94884633735074
0.3186888295147539,0.01880188959457099,0.017396558819274176,0.010892904585105216,0.046747910959677494,0.017923712000453184,355.7018757761727,451.90970073147906
0.2686659617507153,0.0689155070273131,0.012900788283939542,0.025466630446936343,0.051830119278012975,0.01528865183924273,330.8833268541539,424.72821275271525
0.1653630784202301,0.1150535858679047,0.03467888659230205,0.014413207238159469,0.041917257787422425,-0.0007102611175202483,430.96376458058506,544.1988445345747
0.3525096223273548,0.07360562354046801,0.07009014263837694,0.028644181299264212,0.10606749101444368,0.027256512255921458,448.1301330556919,568.045133210486
0.3627501207086786,0.08602250988890742,0.08066537794491171,0.0742682436136404,0.10515941495643422,0.025589327320091622,371.48540208875363,465.0419514175124
0.2880343879274585,0.19043553313335979,0.03133863403813675,0.023499969362373682,0.06215912971490382,0.02813949006257028,343.02549982737827,454.5646698128052
0.2570981461213678,0.1414876154108521,0.055564930464997046,0.046901396970914375,0.06097605027099502,0.005449089790119152,463.6382431627649,590.2776629567089
0.3969672430049686,0.08354096088531636,0.05585431347470385,0.03934115721494986,0.06116552042221684,0.01289726588695697,323.2616096064911,432.0131069072546
0.4107088249481076,0.09325460118020648,0.007682500639689483,0.05645048552754239,0.10795650401795732,0.0017895127296901768,396.92146857460335,511.0440413742056
0.19043387335105635,0.08192245763436225,0.02463889235132529,0.023739128996677454,0.03377715980981979,0.05385704350422818,419.0707172542292,526.0496824343562
0.42184847186374164,0.08271804315432649,0.05964718205889981,0.010986403467262153,0.10005150020798217,0.015640959186235998,347.9198032882938,449.84122870565756
0.11123347664085104,0.05105741592718223,0.02815859667686548,0.007607999188964945,0.02759081595499023,0.014063085931359881,393.7733790772725,501.07231720403445
0.3049026989063777,0.07447499830100261,0.023037282436199676,0.023065488058273485,0.06923566089065261,0.008436498043389315,422.0463957088267,545.4016630443066
0.3280320733357602,0.22023437306777602,0.0059924729740710595,0.005778068942084439,0.07442944391803732,0.019115640713758684,375.0170616547064,478.129632424252
0.2760990405572303,0.1386420011555108,0.059157568359761555,0.04746563266018317,0.06266752996655071,0.007304601190779799,323.9368936778546,419.4946424611495
0.272194327508021,0.09755866791757117,0.027229187811534394,0.02198471409642729,0.06383510867413285,0.02448851478424687,440.1471003942291,570.044672572102
0.14565226921400373,0.0473219294618284,0.06207734990791526,0.02556040239712086,0.0364842845106856,0.14134806658627552,418.48831862201286,543.9523501100529
0.25727185931073726,0.08241339820767037,0.027081812471557318,0.015812170044138645,0.06009104510721336,0.007592458493405574,374.5517364698745,474.22897089242343
0.20796578766601853,0.11005824410646546,0.02146349204093007,0.060693424577109994,0.042095019057316045,0.03474397349997854,432.59920889956294,558.1717168680357
0.32687123494183473,0.06911547310484806,0.03875443121306934,0.02375966544578358,0.07674171387619594,0.017851149498590787,413.0695507538169,522.7905966042426
0.26758775642071553,0.2012098274605984,0.06505661453179544,0.08084631603814656,0.05445007947586033,0.007488795461748577,290.7886008319317,385.48199114389087
0.2895853921490337,0.04730900578835241,0.021601929686872887,0.02151192412643432,0.0649656823076501,0.002832642057084548,373.0997558850371,484.65059007553816
0.06656854432501141,0.051551678634661285,0.04276994661787173,0.04899887381185385,0.01670605591531233,0.013630918795433326,403.994895227978,522.7380864306023
0.26304822718179655,0.07314102571141845,0.06065583532749368,0.02599517651053302,0.05462841785377164,0.011194396825990749,443.93797587634157,559.231961558476
0.4377435681407433,0.07300189678055774,0.05427175179928222,0.026866310083589466,0.0878963109298874,0.008859278261494215,381.49080647258626,470.4825647169986
0.07744896527327175,0.08848110942739057,0.06882443508499272,0.03739769067804758,0.0008690136491998474,0.007479637444441623,402.9937658083645,506.95128927367546
0.0559760533139899,0.11815939525628208,0.03963953112134129,0.025081122761326517,0.040480462108182784,0.01367063984377237,480.7401448160035,605.561551983893
0.2799294763321375,0.20572227536817617,0.004863380727083327,0.05279528411449684,0.09688748723873242,0.03580533153831629,400.93548961695575,514.5951422408018
0.09660421637207856,0.15820719186378926,0.029790805108759446,0.026501115281104652,0.017647068584991994,0.027124265893738456,409.32887057907385,503.2160720506621
0.09639046259547591,0.025728577749178305,0.027103556890291085,0.01935641990415536,0.039125910177589145,-0.005228091739877155,408.26708536707855,512.0814882504797
0.24472926904010883,0.1300831198851328,0.026792474235091034,0.012034154857477391,0.07291922234831111,0.022107208890754855,453.7161947646568,582.0026763156519
0.26175638618881497,0.07101646588774373,0.0425600281845793,0.014618965359753135,0.07129958120622526,0.008156053178732237,508.59850436927695,606.2622588090078
0.25947803169051026,0.04680208501705191,0.031210995159395356,0.015366185212767898,0.06444126412593659,0.022799020275641978,476.5873493109967,587.1396664631056
0.10050696757047907,0.05034379082539268,0.046162482614186706,0.054053094085666345,0.026292195013660032,0.013656117217812229,405.33005925724996,523.1119574452069
0.301976686222449,0.08194745297149567,0.019844657781594686,0.01427751808701054,0.07602064981207388,0.025182979654993186,376.1625269222108,473.52751820877415
0.17502015318241707,0.04360339567298122,0.02574160299668905,0.02384928579052216,0.03590468319043577,0.014961699465015566,442.96028830902566,574.0349904259152
0.30867202630170704,0.07294005528179202,0.035058324504002765,0.06266061985071708,0.07936331913576342,-0.0014083289085390464,340.9083615217252,434.07290605511685
0.23340246808643456,0.08446993045400247,0.04675293233694352,0.03006312440727354,0.07233447417861905,0.010273094172412322,450.1464469715641,577.622207614377
0.2806543469730263,0.22205179772494094,0.030521216154650758,0.01747658041160893,0.08086330122987365,0.011939836367210166,358.68791213995434,471.39870927228225
0.20871541178014952,0.21514095324458155,0.07121589503112283,0.04912455730261611,0.04978488904632408,-0.02725703346501784,439.01496542389,576.0445233856695
0.37659227529508527,0.34715938025029397,0.029317051945460307,0.04326522418503504,0.08420510461634033,0.00874855891705383,320.86752322253113,416.52558648922417
0.2853298626212489,0.2062942877957587,0.02692895138398755,0.053619178521013576,0.07504346057803289,0.028877223760448024,398.4550628208033,500.4452892657551
0.0920532402792318,0.12293481591484275,0.013257741107938183,0.023882267267942254,0.023907573129728833,0.020648736312272657,435.38192113371866,562.9370182460274
0.2999459404093956,0.023031852279571153,0.006757819470482889,0.03814765098356154,0.08736787718133042,-0.004988433578452633,413.4360050493339,520.1068286550474
0.1950184183152871,0.05175293589725748,0.008050920688879895,0.02301751688938953,0.06138794964377397,0.017212023364446036,380.5335040283021,498.1095170134457
0.153288620943257,0.14435090846849252,0.021931434447455135,0.07903753431841494,0.045477097262683175,0.022762923832811137,378.47808000185614,488.51434828800217
0.22878707389196365,0.10721203995182958,0.0038738403504387365,0.03823035695616279,0.03420513543776771,0.0150122508547583,377.7923227906362,506.45738495902486
0.04302883473851722,0.1838790988899302,0.057138170577207346,0.008664187251781865,0.0126406429195883,0.025067775986666756,503.90957917029624,627.297730261142
0.26474421401169657,0.04685065947504846,0.02314447212499483,0.012238224573954782,0.08330344195725993,0.006644341901858988,359.6978420384551,458.57333978009103
0.22667242230708093,0.06192097635535615,0.03790497114060162,0.07484387503988135,0.035194640598106,0.011056325271078849,463.1621720832996,576.1819861239368
0.19681278544522435,0.07651421471231387,0.009275806220006665,0.026093644950527666,0.0607354090407922,0.0007360509048498113,373.3430135598697,483.62018058633845
0.14908720338080225,0.10639405338517624,0.02945341086360097,0.05703652274922172,0.0634380729814481,0.0009436860978187689,421.56881667059577,539.2991539657856
0.15662955324524896,0.12706332121148511,0.06997467778897573,0.00818633359365238,0.03645021348153817,0.017508525173491333,396.4974209858762,523.8073089382144
0.2735308639604411,0.2509959328208068,0.050533248466700716,0.029979146662079948,0.062133051582525356,0.00811063640304061,351.2509507448746,453.30929409696523
0.11800582324842775,0.05415263326359168,0.05278914225731574,0.052428225410230414,0.0653879956341405,0.01506220283612018,524.6692245443664,637.9192809302184
0.16534639175270954,0.08947890382226736,0.019117965177467847,0.02333247409557839,0.039311297464196975,0.01626969289004437,367.46440631975713,489.3708604235122
0.28188254904120597,0.025039310837757088,0.08426267281219539,0.005758267533651803,0.0935225834272406,0.010988848528612023,392.6243955028493,493.77701657019213
0.236371335604761,0.015302915068743898,0.02626151914756173,0.015866618362538755,0.08440296223442678,0.010047818386186054,405.70857867309144,518.5168490524461
0.30630578135796427,0.13451121344998385,0.03785547903914507,0.022063022094878305,0.045604202645243536,0.009632811409732095,403.85089210498387,519.9704246479813
0.18639607725034457,0.20406899186063499,0.05100164298563758,0.029341324433079994,0.0647402589160928,0.031035443297677146,424.0721365280213,544.1972774993156
0.21770814395550414,0.13833486065590056,0.014797491648539867,0.01478239910550065,0.06556730945954951,0.014398213264834658,417.4881924424951,528.428108158552
0.11884103390653562,0.02535328959507622,0.03550778424744689,0.028745841262675285,0.019405644657489764,0.00433305296170048,472.34826789912466,602.1382168284368
0.1441006248773653,0.04080233441198111,0.012667721930678973,0.04232763548352693,0.03828955264782904,0.02403857533046936,353.80731150006824,457.8299803290438
0.05574606881828296,0.05312092100517176,0.05350671985902395,0.09528416471548287,0.03088420480734476,0.03601629981215131,401.33419964175704,529.8940897881664
0.2619143907387309,0.21935896191129245,0.03271436925191735,0.005669237023597346,0.0676679674428019,0.029227276742325933,403.95624501631187,505.9890375494648
0.1656221503056148,0.20667191280259273,0.024196207437039076,0.02777669824930896,0.0563916378882856,0.03457698136774964,445.9071863365921,576.31435022369
0.1826986898385308,0.06348493278573084,0.04467126377128257,0.01994396649672708,0.055784103836744175,-0.04015572312173369,311.1983689858898,406.3724966171618
0.27956647869416457,0.14948417309980222,0.06499609618539692,0.027686614567551383,0.10171668633853617,0.030600152180820673,413.72270031025937,538.8301334716226
0.33995697300094246,0.13256160145633614,0.02705498207181008,0.02599049510996425,0.06675433840664163,0.029836308952711978,372.06806363584593,481.6107479504989
0.15447079446602,0.10661376622135404,0.04029794616509967,0.008200391546367224,0.046529793120343985,0.02329783638110338,399.54047485432926,506.8577733562986
0.3080478299078014,0.12370851180909061,0.026992601792817202,0.03479278400004043,0.08788062011043114,0.01037400628980437,420.8103351345832,532.1223923894773
0.21446228470785375,0.1855740782724564,0.0032306718079616117,0.04320543499239997,0.042430223901162176,0.018808811359498953,365.0084543430791,480.43906533657633
0.22256590683625652,0.19461439053245883,0.024893642527960377,0.004368377097576922,0.03024453623785846,0.016483301467268185,331.87510545833135,440.5060555693436
0.2490321275745858,0.07670166773088158,0.054917916872314614,0.021908847703347577,0.08131204928785965,0.020323146062013166,446.65444908744985,566.4574043914461
0.14504326083975252,0.09611727076494975,0.031851361521679875,0.026803975010969983,0.033697593767225656,0.016568884293802554,450.7434877418039,567.9814790255808
0.25391585686857043,0.11103202771292044,0.03584436233205165,0.006231709917121147,0.09644547284158633,0.003230025716775252,432.7505374497249,541.9166365799822
0.2423439733396379,0.08451308688074156,0.037653529137525205,0.05207877548202902,0.06448424706329918,0.006955499004514591,356.59121311369756,477.0316085741893
0.3179192763445612,0.15158600708752198,0.026267482053508453,0.03710697406748988,0.08877084715615147,0.009631734708171538,305.67917028764504,402.226510866023
0.13580688201441085,0.2669300667678709,0.06611041876275237,0.060395896846636495,0.03754683413893988,0.01744141329862667,353.6873004830363,483.1296240279066
0.17857589451427883,0.043269106928140594,0.017132076566299444,0.0493159977999857,0.0317131608890078,0.0075859589498708845,457.90515253563063,588.4988122974536
0.24652349824935785,0.04677730148071359,0.04204965539666615,0.04882182350699597,0.06965117122128688,0.023353593000126592,347.4349456315748,449.8121356706821
0.1390139192927932,0.19879241483377127,0.022379634675946683,0.03453936893149368,0.03893437772271285,0.01831539221674577,341.508206709942,458.73748658219995
0.2656229337654973,0.02360410354761362,0.04068806473975019,0.05655725329212261,0.0723798333891242,0.021225096607819485,390.3254905688118,494.35944665579547
0.29158678451308695,0.15600145325315207,0.015267658630389199,0.017454501489553156,0.07141444112299544,0.010823109989538563,363.3885930485235,470.6644110559324
0.12246351624682687,0.13549134225527873,0.0386932256537294,0.042652325397272005,0.06256624503983815,0.012602937910913313,500.3844926390317,629.8334646671054
0.15295259005772566,0.2080265208968438,0.07148565907002861,0.0037518703152407762,0.040467374787688005,0.02211739589315048,409.2353493137133,510.97333891633303
0.10294470948904598,0.08816128216326825,0.03324748713029611,0.010218272497606377,0.023339926003828997,-0.0016147541773702475,395.5219998238516,510.63852217754595
0.14006085030621154,0.14687330935271886,0.020179716025692407,0.01782803753608406,0.04621832071131117,0.02327315188693476,481.27129340571275,618.6542186843278
0.3068168089743233,0.08615923496660617,0.04622072304414202,0.014703235638023561,0.0876258305894665,0.016571317866154203,369.3605294238673,476.8429850859316
0.28090656863322916,0.15670998996506047,0.06181827173474286,0.022704146900564836,0.08929095649623942,0.00680098577151304,347.48969845566995,450.05806957145256
0.09522782986408262,0.14898996901368647,0.011690840432932328,0.02309055284871875,0.030035096386932112,0.00835835363161154,369.22398516612463,477.31891495229377
0.19939024397566862,0.054744933678940684,0.034290761431346316,0.029515932248718176,0.05337164389533518,0.034751430971161,372.94149147445756,485.93687452532834
0.26265402171912905,0.10970966984334056,0.04264321549951523,0.02840855529374679,0.07633520875579801,0.025215266879375867,398.93469789205614,527.2285682099523
0.34361396973985703,0.12465493319792852,0.07305621091600811,0.04212733739309108,0.07117649931494582,0.02583054891396421,330.84221372447155,449.49803037701025
0.09851971065301741,0.1775154022840258,0.007251633751873707,0.009489393170984066,0.06824566572255725,0.02402965781881402,375.0833195647106,465.9006998139455
0.18875482746281017,0.03663119044625561,0.0184691430163439,0.03948484619964321,0.05764824187142845,0.01096776647032321,466.85171293549985,584.0143076929954
0.23112976956662704,0.06422950036501444,0.031513931322310236,0.07173760722376343,0.054585410327815546,-0.002441220407384355,395.6573904224214,505.16034837027615
0.2925123917852543,0.052985316888238126,0.030309623910900797,0.012219388451051437,0.09259958723099533,0.0035964211549703927,454.640876028541,564.6408194835275
0.4260004406904067,0.07651692426517642,0.04762384091914629,0.012736415908674295,0.10951399229908203,0.016879121479209197,360.6218488096521,457.0154071393507
0.22641577685449765,0.18509034561295507,0.0313813533283458,0.023022342238883296,0.09516848662146131,0.03748686042579513,423.83182441717213,535.0395148439244
0.19252304351530436,0.1444270617844269,0.0035408473782002963,0.055732910254642415,0.04818877374768594,0.017067278545734588,384.5010354845422,477.0877774130824
0.13275155385376214,0.15947692282162998,0.04257482606856327,0.01775292189517386,0.04085367355056603,0.0011568978313909887,341.02091670487897,469.36101492654814
0.12135684576528279,0.10046026378817269,0.05036344719387908,0.04697528382449722,0.06806578597022411,-0.00536947241525556,462.88033049247986,588.7060630441335
0.20344927944997787,0.13206341325292384,0.04113257000358446,0.0068191586100779,0.052984340699383584,-1.2231135282557495e-05,467.46932801875016,570.862861696386
0.17079724399411017,0.08320415914935392,0.059569524901986706,0.01245214295531096,0.051530795162351165,-0.0075561739200528,449.8022414240676,552.1741209640958
0.18185378362276614,0.06999678010459984,0.04312368239392451,0.04021325481345316,0.033454780566702605,0.008534473123595841,450.95993693879615,577.9932984467343
0.18380920163884024,0.0849466080176026,0.01934920915732453,0.027903288891703466,0.06708562490122161,0.015906503437688787,371.68692190473405,469.70741133893665
0.1979434042190947,0.07040921592083542,0.046263265325264875,0.04940257544012188,0.05781178382011556,0.007966914678885426,419.83507727187634,556.358174979035
0.274199856983966,0.08836490374253411,0.019302947909668747,0.022582900889040823,0.05419371501773968,0.010633245760852877,434.54467281227903,549.0154327867069
0.3039381630241013,0.14052934514909154,0.04094267637051749,0.015927924072313505,0.08246453097028765,0.00910736531495631,382.7589610069585,484.93841916461474
0.09217765171948164,0.1846864288012886,0.02151633948379699,0.033821321743725305,0.03472173591246938,0.014346007771634025,409.7138556522053,523.1078329200794
0.24168871150930682,0.1774073287571748,0.05908974795933928,0.030563102705012595,0.08217384600041926,0.014184524231728458,359.49245846327307,456.2932144938412
0.22459204239122152,0.1560109639459661,0.04121516878546137,0.0035301727431900267,0.08202921447138378,0.039073500306343135,451.386353193318,580.8703183166751
0.2654345538154397,0.10573776816164789,0.04213090751227027,0.015363919260035025,0.060076048973314734,-0.003084499757284218,363.2601233202432,478.79003336628864
0.3203530557058564,0.18178976582524595,0.008945980599773385,0.021976783586438287,0.08744977767143554,0.014752532541246609,460.3094472228169,558.2615834334401
0.22767030257951337,0.16252627021226174,0.013692665396388984,0.012616790476638363,0.05361098797103895,0.02600321624030824,404.8246831555015,502.57481522854926
0.18230247107548506,0.2259189279370715,0.05314422719753012,0.009065884775332862,0.045960284520384,0.017707007632355054,391.39499597455057,499.2723825327451
0.2546545390925138,0.07985312345472237,0.03162613766289145,0.030870591214944385,0.0615107115025964,0.02110841556713186,426.56000936527414,546.4980103156475
0.23952849138302573,0.04113213408760933,0.038033561340626305,0.041040077951165245,0.07347356818414706,0.010335411311398694,445.26954007059396,562.6610865756714
0.1531400988871735,0.05071931214784733,0.05014783797083613,0.02204661331888041,0.050763622493934846,0.003557588077254816,424.575968564461,540.7400682753037
0.18366862541549842,0.03645346400090006,0.01666261398575295,0.03449664879151282,0.05585617486795645,0.008319320009556248,468.17095441009116,586.5573707071609
0.10505463272538956,0.10209650168501222,0.052364025718041315,0.027997399366521868,0.09123501047629377,0.01972093075122245,394.4361273034906,487.86188864905546
0.26414564225389486,0.055168394623777116,0.028143180748982446,0.03750706376354563,0.05393990958265865,0.009100547579381562,461.5197797237083,585.6460259883953
0.25859485203859295,0.13280308427232815,0.029836008107652027,0.028297932070724653,0.0470699400004711,0.026558892059208805,398.03337586703327,503.1338377229663
0.2815537438027191,0.10908735420101964,0.027412842935760674,0.005732958382387895,0.04775583210697634,0.01626097023457924,417.6035737028141,531.7368611308377
0.07679716562649028,0.17536392041979434,0.04167348589629287,0.01624698770047377,0.03710914751816009,0.017803026257135958,318.5755057306343,423.42202752642896
0.3340419544059752,0.17119372637061941,0.04174621139134461,0.03196982983511728,0.0922580289528848,0.00975654167666062,344.3223152461558,445.5337210654622
0.20409325227171066,0.03375280654002246,0.03377449427735682,0.03202119185860693,0.06656406218235589,0.023036694977033076,370.1481631396579,485.91613345745037
0.20774423829837094,0.08570508386081674,0.052130669011476824,0.017538880334137544,0.07007902652141251,0.030761768293665996,481.05046789841253,600.3249555154622
0.3893831348215821,0.1475332526860642,0.03333305514784911,0.04730266396519668,0.10806950147688493,0.006228759668953268,424.06275813701996,526.8475676195678
0.2717778782804835,0.10674437702554251,0.04100034604592407,0.004087365887074279,0.06927233067420706,0.017220649564024318,494.3555369716404,621.5525040858923
0.35186207124752633,0.24128937726506572,0.029536088536715552,0.048744596575056975,0.08939309308304016,0.019540367899894197,476.51228846022553,591.9735521727083
0.21549311060270426,0.23240513702431329,0.04658900718984829,0.006608560251793156,0.06999667358756047,0.01805229514430977,383.5976444827809,499.5909962374781
0.15699193147629492,0.06219583378582883,0.004079286015775703,0.027028374459645982,0.055836309986835406,0.0010480335392180336,414.4731839637153,543.4641912283829
0.3040922013133594,0.09580554735870755,0.052633151380245526,0.04837486731379427,0.06346166058158408,0.005607378149855821,381.09090725385335,488.70294536152875
0.21262538433571826,0.14232182553785278,0.023991292952407428,0.03219232695954756,0.057779158792734764,0.014605904127335582,344.45807396108694,454.66141603545407
0.19659292270344733,0.09996308549353732,0.0194085848370788,0.02313080936193977,0.026253249972316716,0.004610131054483592,368.40917771874234,471.1177318350024
0.08729134128217901,0.08770509154322441,0.021010160339369862,0.04006019559470653,0.01816328944211583,-0.02639319151848353,458.443845847776,572.5404869606724
0.27146512378604776,0.06643780479515173,0.025288619933959765,0.016453526652596515,0.05400474961357046,0.010710366179944697,379.1646048538782,501.5050648020108
0.37243631459806875,0.019359581613659502,0.02816437972240656,0.05061102457113154,0.08100615954262377,-0.020028436187068892,329.21657995100577,444.3352275636873
0.14941075554457411,0.009137320391683919,0.0525297149107932,0.014667979354196987,0.027773680716584297,-0.02928412173810864,321.24818171957384,426.33245860316504
0.07125246510198212,0.14066338907160814,0.015386607161994793,0.03474402161668113,0.006483050013722061,0.009045269696837813,395.2119862115,503.1465516435821
0.265193106210305,0.10574089249627323,0.025029982392350086,0.02812164814773083,0.0720352037068599,0.02994408777249826,414.51148437595657,539.0813932349806
0.25291578040328505,0.05219357753977917,0.03249586581561202,0.055109688394580095,0.07215131871646133,0.007525124791533406,362.66066099922756,452.96721347446726
0.22463633420700369,0.23811045093651328,0.018148469767543765,0.04343267519755037,0.05710375099610426,0.05115004032850565,330.29322772264555,426.44693538414117
0.15915289744828354,0.1740901683479316,0.02567371104376122,0.023949706547165665,0.04662776151279873,0.03093881679053348,520.9840106142799,647.7727077191847
0.3681108421335124,0.10615059089365599,0.04587370351734651,0.054343477292188115,0.0853401049355011,0.010993592944740827,410.7504539515546,509.65822694566106
0.16958927029334303,0.06581444608291956,0.035696611877934104,0.018880702903062086,0.05851266218519188,0.0014582372185751276,352.9233027418699,471.2394815840204
0.3120107511999275,0.08347782521592512,0.024823539105733757,0.035240447012023036,0.09652514859152612,-0.0006265635297195733,441.91163778130704,568.9436100574158
0.2978609974167074,0.07487995487839061,0.00902225395291288,0.05047840841442438,0.07230426753485736,0.01194866882001237,413.4622810195045,530.0568302210256
0.2061171736612186,0.07684006936769662,0.042861577080437835,0.04766719074107525,0.07980977669050082,0.030729617223329807,414.44391562283795,537.9912564050413
0.2997296222661982,0.09943153899927644,0.0338478804467363,0.057586965198031186,0.09668836617760784,0.005110370504034666,455.3877277333865,559.6149085635678
0.26167237567027146,0.0817161840578576,0.0662698562095524,0.01808959299025062,0.06039419582541869,0.015505365465063781,441.9439131086653,568.1705504519739
0.3714537046501554,0.1776050798891995,0.01466932314947926,0.020637552416973008,0.0977180523509677,0.03176030819836764,362.7776816874244,467.73976392545717
0.27791698815414023,0.23075274597312254,0.0659850523155535,0.028461726857568818,0.04992461415020548,0.011389090837426036,382.19087568500026,497.18181572493
0.15007533723839867,0.07820621296276892,0.019225288647442326,0.03381096772959413,0.05684583678802988,0.018025623574284326,420.9728758333507,547.5781217382306
0.07956355330693439,0.2523376055884237,0.04825426723967192,0.03935623310232615,0.03257112425694645,0.0352234540818139,414.81152030072604,548.5301379944278
0.31421475983884356,0.0286636666701541,0.02234861049657837,0.01779834334182797,0.06487076565033024,0.000889269816420452,424.0047092861252,524.9753700717561
0.11431772552945615,0.09511509827079193,0.059149562186585077,0.03754018331261069,0.0239978769955358,0.023242619540975853,374.07883622845276,506.0243620269099
0.21802912862265575,0.03620929869870294,0.036862332049017024,0.03522303914627399,0.03938377196504172,0.010092789192666705,444.197996536948,582.3008384172325
0.3281484824226527,0.05133478664274845,0.05676294180070275,0.024243260672160566,0.08041359745642124,0.005771869634910547,399.26040861432915,516.8763899721096
0.24136842504636416,0.04140013545788481,0.07227712893855803,0.024341822995829914,0.08529595013126692,0.018891370002717775,371.41180312010846,492.0689164085884
0.2506749780984691,0.051415352480221395,0.02585481360940306,0.01923848417570904,0.08349112467712606,0.023216588091809584,402.0732295322853,500.5092945853857
0.21608544021920617,0.17643104804112628,0.03571739929432579,0.03261123236229646,0.03801456739365463,0.015138649888080571,337.6531124785366,433.7043588267348
0.1409798269646487,0.10171048790572768,0.04043524318787041,0.04827796348184869,0.019276260979597785,0.021716075252040015,490.2990538818038,626.2061544742812
0.2679265538038451,0.08791089967095325,0.06975552547252103,0.033427934479382033,0.06700014755033704,0.0012481095657279986,397.6491908060495,540.7599299337603
0.20756655343188637,0.08660135435529061,0.016639384133687943,0.02266704188115226,0.043370573932787225,0.027362285737334145,456.96925422337637,591.0695782018864
0.14594633643793478,0.1476016609667782,0.013422864028763812,0.06608126941041091,0.0481969295488477,0.01559262872693683,381.7240212168838,493.30187985745005
0.38685943464462474,0.16605366285322465,0.0074690178159085895,0.03790365423168607,0.09073933046366986,0.022947138305851957,341.36234511282555,435.85560016872284
0.04243681253838009,0.09580428547563981,0.008747840878442836,0.03293156909788224,0.042055350528743554,0.014265400141142555,446.8406272693797,602.5882101859929
0.2697496666518174,0.11571374247957533,0.003749015489368632,0.014172742446490035,0.06213884389076553,0.003744880792257186,384.1058311564862,454.4069875641884
0.22900559102993048,0.06899799423649265,0.05049189266460751,0.043847271746641776,0.05776511699493446,0.006919354132959549,394.8746410104699,512.0838310998762
0.3498658790553916,0.05378130746194365,0.03578420972807378,0.02166572628617353,0.07771183815544393,0.005165503764383697,429.2821868787526,559.5115763685415
0.21288396250925856,0.13867099173581057,0.031247136431448608,0.031272866485479056,0.05858126451011476,0.0030810993219862527,475.46553044337486,618.7065188127278
0.15147615251729898,0.012496296258402519,0.03016201776348306,0.05180414208047522,0.04049389316243408,0.012691187808083239,415.6091155481001,539.0830863102218
0.34915918734492285,0.03849607412286215,0.04826031789865695,0.021143542159731903,0.08495420923147784,0.0091013246862287,423.41759820106523,528.7896015107233
0.20930347352243722,0.006493233981422163,0.037285499140197596,0.06939535008030048,0.047670440110388325,0.0008553807901212609,409.95490120656245,522.630119019191
0.3278755654079582,0.19252124290745262,0.0013814872052582273,0.02864118027193674,0.06897958371102135,0.039541476523374725,417.88661105189436,514.6301088619749
0.1849629086298642,0.02490314300095497,0.01163228165382173,0.018621472291629186,0.07409979171371231,0.005544713914141582,417.02410415483064,542.9045675422733
0.2725238515760657,0.2400979410917119,0.06571255848263188,0.03744450692857893,0.06924634525712878,-0.0019661323707009567,388.33111430207134,506.89815977455396
0.1498376460101079,0.03965338335033014,0.019925558186509366,0.04021615820249983,0.06559489422742376,-8.37384714236244e-05,358.1403854773606,461.03587087579325
0.3066695061800524,0.04858068874243807,0.028214802479073323,0.02405371509738725,0.07089575328352905,0.010992302665769246,449.3658628200764,573.3911891784396
0.21937106980590024,0.09121489101498063,0.02514004654231585,0.0326961460991009,0.053940251963560164,0.004695675224261556,419.2107499861095,617.0789069342123
0.2886414135984591,0.05250269887000986,0.015242111737714914,0.031143555510414624,0.05077823220839363,0.00529214654568556,461.83952692769066,659.711281678395
0.09198817847096903,0.004283172659351647,0.041153271580272224,0.013635504705324493,0.015437743849620196,0.02192870247021294,413.18670772906756,608.3619795840735
0.014661498460305589,0.022123365623351765,0.04465800200367864,0.02441308816918782,0.0037754039544723376,0.0028297273075330444,345.9035417339378,540.240503664497
0.20908247274492844,0.06173015187312773,0.0688105756801933,0.037234450020248507,0.04137556477439312,-8.212136192367454e-05,441.60055982075335,665.9445686490653
0.29662128100310914,0.07470796273025021,0.024440080235573085,0.008263286537286337,0.04359276640024017,0.004724789811386798,469.14163884105113,702.9615793561127
0.3201512428648219,0.03424761542742491,0.005961125582273191,0.02371072953593517,0.05288172961414106,0.004890515442434489,405.74677984845204,588.610112054811
0.21712649581565907,0.14057617318608986,0.03340897495719827,0.027921414270866755,0.05254609911815779,0.0031865901176111404,389.2285838198595,591.4049032491347
0.17246744594681232,0.07604086836195337,0.05493635094250628,0.04237255994993566,0.0517399213221385,0.005339577886327284,446.1064742393562,638.0524525487251
0.350193083292843,0.1549334179183385,0.03330463612654923,0.020681323245900163,0.05764034196409707,0.008310813384040435,432.35414179460537,614.7410987856623
0.09741017691205532,0.14583903168300266,0.06284530272304611,0.025498821517211834,0.02830474129785486,-0.07492574903116875,436.8210038989226,626.6099224139471
0.23569121518115407,0.11037588609588089,0.04015625395676276,0.020330586855616447,0.05241296585070444,0.009262713401407198,415.8014315800151,624.2733722441734
0.21992925006592184,0.044945030507141194,0.009176614123742037,0.01387877877554569,0.04369945506849472,0.003310203488712689,428.24708314507006,638.4701117974573
0.14262495555485125,0.1262714676862919,0.06172351826261047,0.036134606717906824,0.037215332081225315,0.01030605638305832,387.44901325053644,558.6733830391854
0.1594208094958372,0.056973092926588566,0.0743668047958078,0.015037884602280447,0.04024507469756973,0.027527130432547363,433.9655172649169,654.5574511538005
0.24412095878068807,0.17913857721048881,0.04442691494689335,0.022702017120129748,0.051219832755106894,0.006665078411203193,335.41642847354007,498.73068886614953
0.2917999684903613,0.09832930479086419,0.022637224791280167,0.024496205296726477,0.04194187548803908,0.002593365033921353,353.80084402174225,523.055552913835
0.23296960008261078,0.07643331280917051,0.036975135746708965,0.012104943042846985,0.04432668535631595,0.003296914081261752,424.82417453981833,644.3814364329957
0.43111496205051675,0.11359883019523313,0.030178250925549266,0.04645644191203306,0.08182501515565825,0.005196768837616,331.9323445886884,503.0484009974187
0.3409075759624202,0.10903390675817652,0.08143789350182086,0.03214964154471049,0.048612863692288746,0.00471773898434738,455.6976283687193,676.4311591974613
0.3113954751216585,0.18396487882080287,0.04858508208383405,0.04066549631402632,0.04892662966672279,0.006777461503483847,398.402799484806,570.3490878075784
0.07920536250627498,0.026996257467455306,0.003182563488122389,0.032345009640738255,0.02491073025367475,-0.00619582604620406,445.81628691745107,678.1413183933068
0.25088303502874004,0.1419366617478193,0.06264604715993435,0.024432819762885423,0.058588031978782124,0.007969548524734704,443.2085088996249,645.2093521116464
0.21028191608475158,0.1389481082800443,0.02187170619064935,0.04868483297550225,0.0512026579839056,0.007888835808103992,441.77238888565125,640.1703115549961
0.36073406418726295,0.03677205729202016,0.03766890308324674,0.03160508082611956,0.06726797637284668,0.013859108016105407,377.5193731511783,558.6901820430135
0.2348720352374681,0.0824913291717388,0.03702179143047407,0.034279071286014075,0.05387985367694871,0.004163105338895915,405.67583125263496,606.6131389945521
0.2053286987329861,0.12450111022622083,0.033080996351948194,0.04834942629988276,0.028640348572534804,0.012096821036189231,384.8497155912642,575.581881692985
0.34027665870215845,0.22432457338319303,0.03225705177149432,0.014871415412126806,0.06575542330091949,-0.0002194863157161566,380.7631114556139,562.0789311687084
0.2637624137188186,0.17569189453832484,0.05106389555482421,0.02178120694285355,0.04450135145236265,0.01648308074406137,401.3026858728664,573.4525654606011
0.16065212782345364,0.06788078825301992,0.046847381852978966,0.02295589331490665,0.03955628316540083,-0.009855522276537514,399.4302740812775,599.9042868631409
0.30023602679856104,0.07584056505530536,0.016184758903213532,0.023226441475463166,0.06127812889264607,0.0013861553824852254,475.583074186527,708.5262241310813
0.24551683312487846,0.05453660990209578,0.04482630736398892,0.03355638002817227,0.04346682468459516,-0.012623851346893039,438.67662607065756,660.300901324809
0.3434397694666742,0.1288658353101135,0.07946843056998598,0.025620753966291217,0.06336207105406033,0.01971323878249438,358.7157903800494,510.40990053327226
0.19959925871293469,0.11365672162726878,0.0650404654505427,0.005148607504354961,0.03757039958243623,0.009632219329182226,520.4954988051446,748.9249843879164
0.2411378332998068,0.2186674360873422,0.030104815947399395,0.051688576421358066,0.05081228610240445,0.017560376006027032,476.1200499883913,710.6121837866433
0.24047044964767134,0.14014431830790064,0.0190946380298435,0.00816793308810768,0.04705173290095609,0.024601207366233415,464.1312772503573,671.1969600263246
0.2385399392786331,0.18304771393886715,0.03624634099770224,0.05162680204589423,0.04096751073174966,0.006468229300169776,353.6088420772102,534.6692562825577
0.341177883334828,0.08811086990837473,0.0343910754399077,0.023613926675300774,0.054098952128129374,0.0006410735496800833,405.92648489032064,630.9663908341332
0.21060666123056818,0.10218876139173275,0.023956815756205424,0.02504763083036335,0.050679735625799846,0.007624768301770349,469.157540971784,680.8724809294074
0.26006665804490786,0.06855753791463753,0.038448704617622065,0.031124823607915228,0.049089460543100503,0.0036461153393999753,347.40020107478466,528.4901087438748
0.331288252711876,0.08773839137387895,0.024780322610862167,0.03823412631979745,0.07216246679164381,0.004159511544715584,455.746263720591,709.3411393164037
0.33559392629887175,0.12537737406258018,0.03252891189647748,0.046307569436053145,0.05979637427171499,0.009686158206513563,359.0877443369077,528.2635753454814
0.2329800002761209,0.10647381187599965,0.03138878307645538,0.01792240164537558,0.052051314829054424,0.015140391320911531,468.7962986892779,708.9897969236782
0.16011403722828013,0.1491935791524828,0.029004193608220024,0.013790647182381897,0.042042765272140695,0.00010625030749905413,504.6184948303804,721.0834316534375
0.24737325606279248,0.14266786142915316,0.031129754022744108,0.036042187493934126,0.04617656553207279,0.02440693177484496,491.5952368039985,721.4931143465694
0.17190254303411484,0.08172843523956698,0.034499108775363815,0.018002534100383525,0.01209169841887432,0.0032246824508619073,446.96021259838994,658.9462489751204
0.2682551616907544,0.14562448792866045,0.021174466004095727,0.044520402713465156,0.04134462345619886,0.003442492209241063,309.2276809719252,485.0222640793124
0.1462508321274864,0.08894617780432196,0.043042323727981155,0.014420331620543451,0.03807713160739231,0.007644166215804092,422.5539555803524,626.4141831673085
0.23500943403515176,0.181746877292644,0.06553035803350238,0.043570207762745804,0.043757628067153505,-0.034006216144905246,398.15027653276053,604.1953269259849
0.1673769919948469,0.019781776067324827,0.04654044969268648,0.010145953064431104,0.0399329965737917,0.0036022251414473383,492.23982588635846,738.8041248889297
0.19229943673428546,0.12280162524860105,0.05863758307640051,0.016223859285604537,0.0514180060283601,0.0007107602824857406,465.87229351492755,686.4714124968341
0.14075488543238612,0.06080875229297949,0.007658422179352728,0.02017439215410824,0.02778380945382667,-0.027072787102126933,464.78031601101816,679.8191274122867
0.24262991790088076,0.14270523353676845,0.04801247675713699,0.01254224397698875,0.042072083981098525,-0.004509377024113529,406.5625919034311,614.8747947704052
0.28363892235216853,0.15018066569755353,0.01668312392989963,0.06496710061065297,0.043317274957411236,0.008857645754567748,437.694908275557,646.2443004827957
0.27635985088094217,0.18829313602227382,0.03588337077902754,0.022820975490958614,0.05058918544105947,0.00887960612168338,379.4589592481006,540.3490923610407
0.37239188241629473,0.09667193758759922,0.0706319843829297,0.013200713178387457,0.04770492424957334,0.00501267101370991,412.5381081976831,613.4081011240813
0.3334107093974181,0.1709196584968435,0.03522641193969673,0.0069250393808534885,0.058236740028621226,0.00899699664170115,371.17480832110573,565.6415650178154
0.21889261248241818,0.06832283026081581,0.022982453531886986,0.04585525129176521,0.03878446747808547,-0.0004511634582298278,434.9008985525924,636.7779741099945
0.3688342698457716,0.1921596696495641,0.10074021739471986,0.06293745509709094,0.07187317904904632,0.007124365608296982,367.5363068635491,543.1421070623147
0.3256381412662095,0.11737488682784282,0.014032383703539384,0.020536347752545148,0.05685157195378125,0.007055978970766427,374.26801358957624,541.5333328373056
0.315022191945441,0.09184023066030651,0.046606255554190866,0.004336153301635433,0.05562928591417228,0.006854100232540937,377.99629582508163,571.9772349314784
0.2489738106809783,0.13443961375130548,0.0424687947471834,0.038334274314519315,0.03442131354063931,-0.010928346394525428,367.97048968642315,540.4891115161344
0.30098912248023985,0.20517868170954426,0.050672004265126816,0.024788109610621403,0.047501042896513725,0.024095791201713523,340.7450002969245,486.2110176797106
0.2953831718882925,0.05237802941940394,0.053378309447262046,0.014925783183127875,0.06326721321902336,0.004095697075183119,420.9826441767325,649.4360157106875
0.3126756171314539,0.1287930402994308,0.07251422658718139,0.029812415709364857,0.06234940393449249,0.010782636318311745,355.4390788289524,532.3074053922697
0.1397309949392385,0.05548710311038274,0.05727093971204428,0.047183338109337926,0.047202353868701995,0.006899286747650648,444.69523041300636,656.9239754825275
0.26330398737395505,0.15854974346649264,0.041102383719126744,0.03536526413667196,0.06634990301241406,0.005547315582254722,400.88848027320853,599.923607724671
0.18562717710032178,0.02250367977551752,0.02295464019647033,0.009415443202246968,0.03459413694305838,0.0030331621020061985,526.615521352277,752.3279639757054
0.33825110231948924,0.1227334061421722,0.018844754158160098,0.03779843025760306,0.05081911642911965,0.0046920861022512,407.36212825775965,599.7768652529875
0.24426827286842975,0.057938873566442284,0.07146313439257865,0.0034985654794576675,0.019850427559462633,-0.044723502280789744,338.08653852785574,537.9898708695064
0.35626813696518955,0.21505613434663298,0.06972641693444985,0.0052999772953497256,0.05860832872336128,0.009205715024413677,384.2427164945063,570.179908778981
0.15845350891321383,0.03196705058624401,0.03561816240586261,0.07275057383337302,0.021378922341419214,0.0008464966370875527,335.2357028070498,503.59170034115755
0.3010582800177351,0.09891395556962838,0.01788527427295348,0.05781745143604786,0.05056451340618947,-0.002775975502734578,358.1658135009507,523.1716213524774
0.24852224445844714,0.2178444233049259,0.032171785547527434,0.030541593942951414,0.04603803561914612,0.01850797538425088,503.7431617332096,735.0860156137559
0.17725408369537723,0.12666787004888783,0.031134742920199313,0.015941087758423993,0.028550609305929477,-0.009290438951131907,369.1449466133542,564.8774460588262
0.15670748106655805,0.14677063132487697,0.030704287065608935,0.03410429841789019,0.013566032037112681,0.007240908523617896,369.33160427966277,562.8719794996808
0.23783175094065856,0.046743102819707213,0.0518096966045472,0.04640185340798647,0.04153472580952889,0.006118335180812391,445.77182041244384,660.3687188200685
0.1936193625802148,0.062356735735253334,0.038632859341751126,0.02398999459443329,0.050083007056301636,0.004532208459161098,437.7191306647003,627.4805216737832
0.192176850377965,0.08788473021782732,0.03796295686540874,0.04469673805931235,0.03421359533292448,0.0010122595906777363,389.20551242661514,593.1939027306121
0.29066973700176646,0.08053177379542768,0.04076250126887219,0.0480774746791707,0.05147369438238211,0.008028115850966952,371.3328752459348,528.3561608055112
0.23615009884723542,0.14270351058572503,0.016382358515084627,0.038689728151207206,0.03707253808109745,0.010087342187089503,381.0838894281205,566.096488507734
0.22835209763618386,0.14754897096772365,0.025116320321674608,0.028695486580895758,0.05321067661452045,0.007235055997324302,482.421570446987,705.5923563577497
0.2981012556358419,0.13923800739163356,0.06414107252882358,0.022341341044999966,0.06258999433037082,0.01428665667039836,406.1453646700851,585.1557290236528
0.2397028191531306,0.12286385884765753,0.024255707371024234,0.04562826151908169,0.04149101191851977,0.059687633390573945,356.08283371411414,562.2317088934257
0.15973361021878082,0.04722076224715537,0.08509560601945104,0.05394244790168702,0.03921363255925539,0.006812477186166976,352.26923069159955,516.8826242517468
0.12762750499429484,0.18605878792110422,0.044130662145662906,0.033474089329848036,0.0321611537853674,0.006235364623184084,455.80364610685575,667.1359591704226
0.3232089176596942,0.09017186066054746,0.01302060070711193,0.035111342774675196,0.06840895858369685,-0.016112081758736223,406.55748792496024,616.1552336215046
0.19693356811295903,0.08189065445372516,0.01553698587565309,0.02437200228068706,0.033316416161927924,0.017190019050613053,379.66626910133357,558.122555121844
0.19705899225706963,0.10897753880195733,0.041010561008962255,0.020425419563632436,0.0358956047256534,0.0032116688742019157,385.82757445250655,562.6631931573445
0.32893699894144557,0.1350330666934491,0.006170499297956475,0.005659835648408026,0.0585600186235436,0.003412188423033536,358.4059310398586,536.089583601214
0.03136154392602464,0.08265013018583016,0.002811973288941015,0.007057678054915735,0.012904981377773768,-0.0016604461707437326,455.2432015158468,643.7820456669314
0.2057408788183004,0.06941485446670828,0.04758743333701605,0.020762466193791913,0.02564003624462314,-0.02891478481231423,395.8261472024647,587.4598619237187
0.24267846933818457,0.08033105979610547,0.049219752695087306,0.03238821916372757,0.03651986007416859,-0.02412990995545266,350.013386910575,508.79154040338545
0.22784009788965576,0.16494861983237433,0.04415056511007733,0.03903472968829482,0.039700544636129126,0.018628719789823965,387.3136141703648,543.6891590045752
0.24030328432457695,0.10872259474804184,0.0357491321783329,0.008602679500954561,0.04822476345013358,0.0031720083172813995,469.0736265427488,688.8723888499165
0.21810277933652647,0.025231601456087067,0.02690286458449171,0.01670652087658304,0.039524397864881246,-0.00653512077016975,443.15076708244914,631.7945346622574
0.2119668307202913,0.08728636120137777,0.08606526850742313,0.03610765625266845,0.03415883645134631,0.03372728568881949,403.905442863983,589.1145145977944
0.2448094969211346,0.1697629140620424,0.042856089977203346,0.007815800037927808,0.04430309271617939,-0.0006096259806551985,401.9572426227267,595.2392310464968
0.29723200589280474,0.04934685280578059,0.021586506433381645,0.03307002938105039,0.054102711227654504,0.005588932444239031,429.85074095096036,643.8329287984528
0.2946409514240257,0.07787815232820754,0.002868565239940814,0.03316182828187377,0.04483067143042672,0.003400961350807868,338.27216746974614,511.6602126165078
0.19953694440309278,0.1228489100683689,0.04022715448824687,0.060223600252561744,0.036414164190242924,0.0034401532679013435,368.8416245014515,540.1933020115488
0.2322259221174875,0.03835574313186199,0.016156202839385344,0.04906723047799072,0.05178689834379937,0.004232329737614125,442.88050098429227,643.9122352504687
0.1360160365169944,0.10906461488369604,0.01538006224868356,0.03978192238929307,0.04804378378763592,0.006397422338767183,429.1146526854824,668.5194740998197
0.14478164243780134,0.07694370591582211,0.04276455980436148,0.04697228679890385,0.028526425032575797,0.019223542802846622,445.8117783568955,636.3953598002097
0.14582261375562988,0.11041352326164502,0.05124943874830911,0.0235699987021983,0.021384973144519297,0.005162851758425047,501.8829216133142,725.9937974596315
0.20406771282238279,0.04802129784860816,0.016248032656369468,0.04320507550937916,0.02968746724366617,0.0034668484777981372,449.26480730087,659.774633567263
0.22359955317585792,0.09552973083637742,0.04723034172944214,0.051523507841651044,0.034672842475416896,-0.009576506471634374,438.22459615105697,651.5639409123561
0.09555817485826963,0.05665894656981979,0.039565843149186354,0.02389727329183224,0.033216605647701666,-0.02059440598511306,430.50204677735917,636.8141654200904
0.22056695304525883,0.08006563288810943,0.04032842767856987,0.041363836782687305,0.03839035314294178,-0.004081038679069289,471.84496125076896,723.1373562455921
0.25148608574771053,0.11441521728648231,0.01105662022557175,0.018354544422791892,0.04079216622335715,0.02221711333484551,330.13760765654877,493.684137616811
0.25225107989932044,0.039226119539013934,0.041505733466313664,0.043948520231719086,0.04817087715371888,-0.002861644971834853,379.06032399617163,541.479582993389
0.3694490073552043,0.06766912155385019,0.037067483088923395,0.02510986467352566,0.06541707971183883,-0.034818062451597506,391.58513609600726,567.0277225387458
0.39639684578358225,0.05228961572616081,0.028599239827040587,0.05877256099441396,0.0547991510018796,0.0037795843573068164,356.9752559799427,527.496482490454
0.13688711487871583,0.044463562753553856,0.019941938572707377,0.02956114123956334,0.032547106962246525,0.011961796977154266,437.0853730194186,645.4647788362606
0.1307208231056679,0.22321457825839147,0.01913900951591006,0.056706422283484464,0.012092833112391996,0.02168912013716199,392.6685326539385,583.2207164576923
0.10948041899557029,0.15315080258831512,0.06239452859979572,0.014600792264643893,0.038938908581016674,0.021334456896350495,345.71480022144937,513.3009013056811
0.018428780808973023,0.25370169467597115,0.017181259076894856,0.0720499016938102,0.018408587791145976,0.005550504269893477,451.13941515333863,696.3168355175089
0.06593708243202338,0.04957181018089454,0.024446302941546465,0.05456235966499455,0.029475832009878713,0.007881495382332225,508.8038472413721,720.1780351126762
0.3274798800272415,0.03498355353953655,0.04773587417836548,0.04501129301858416,0.07011211696202642,0.007284949259835085,316.08714749673595,489.65909594112304
0.13116786365878183,0.1353596789100445,0.05981791424803258,0.03543964790601975,0.025558501980302253,-0.008676544271548575,428.22553718419374,648.1144787851555
0.13668530431843157,0.0866398048478556,0.018809690972296646,0.02541271575714031,0.03637778571797658,-0.0006412165675570317,391.2700725922391,603.5504657698568
0.1009886599921465,0.13272596957204624,0.01991562464805902,0.031931123453959,0.00775385193166628,0.01199024824962198,465.259430661829,696.9422733404414
0.251205719916213,0.17512997821567958,0.019083821243578557,0.060549542289337066,0.033763679017846986,0.02115061487914065,370.95673863271617,556.3655741165696
0.20023952730526962,0.147861604393091,0.023774575846360706,0.0019731643053976272,0.03440757852404239,0.013396912943763847,469.62690619361535,679.9235407710589
0.3266263412091019,0.13305878344350494,0.03935161886247514,0.032494219126356895,0.06530457035001323,0.0033378973404701263,392.86156158205654,551.6099849986551
0.2990353947498142,0.09122414609670933,0.015604328597256854,0.022988517072929048,0.06005733248827348,0.0007599623303780391,462.43350102850275,649.9856788672881
0.3423972486126764,0.05291118380670662,0.050613387326844235,0.0915636601542986,0.05676881472386721,-0.012836445255470133,360.0547282107136,504.7142956572476
0.20525087366881556,0.22265857257705768,0.025777062521984816,0.07195813146487277,0.04821047206580268,-0.0006422969478981736,434.842265888935,644.9503613075432
0.1393813541838195,0.22826122866366497,0.01644615965621485,0.035338122817644105,0.04440842588207609,0.010004494200365801,399.14024219657387,618.7284336778754
0.16608853017871364,0.023428280574134864,0.02877630407203601,0.0628352336365391,0.03858065214252776,0.00805471981993947,471.84281349469614,698.5782754567676
0.17125511510348906,0.07729630920015454,0.044999234044640665,0.040012960007864626,0.016786704013282663,0.0016156481659180607,315.8957655344289,495.82959372216226
0.04033394179899056,0.1597140278265786,0.015118596216871694,0.03712621544361314,0.01926742173184394,0.016680506456192415,462.5434081014363,697.1467740195267
0.10288586396501527,0.23183675682220067,0.024891392821170453,0.03430895125116223,0.029049311451820412,0.000503223122156104,341.0290501214631,511.4763045187505
0.27887326119108014,0.023633158065081275,0.04156269129658229,0.010515636262541152,0.0677290143609616,0.0017348495219035025,462.0281511879198,660.2335762371812
0.11814944551305197,0.13039367123785042,0.024023624003759375,0.030933277586266024,0.03723880599673321,0.027523404532181012,455.35743380186267,680.9718682898928
0.29010504152806893,0.05520373421565146,0.01378471209505242,0.06237497389537637,0.048666900185169504,0.0059977749430105455,485.5109359446463,710.9211011340884
0.3278009207470022,0.15472904793405767,0.06122186383701366,0.029065734394101865,0.06749613517475841,0.010237399924076268,375.7232315325242,554.6274367353047
0.18606487042006264,0.08865403963836012,0.04134946725643758,0.031641752047849046,0.040620820396036546,0.004794431717882699,386.66384341287613,584.6764949327112
0.25541896574320566,0.08514361341796944,0.036949182769802476,0.011618910651633002,0.05693569120282546,0.0065533891716316,493.48452617870555,715.8056129504931
0.306342755213161,0.07606372843849467,0.03233156583487859,0.04589599057792057,0.04941412454209618,0.01640355476009741,392.5568589976979,600.7333834319763
0.30739682983688627,0.057671596102722426,0.030053721399308748,0.05693305160945148,0.047568025555400066,0.007153000618821366,457.76210873349856,647.7447414751148
0.08963891538160401,0.13334247848075076,0.008712324742323942,0.03512274353294917,0.020879489018170373,0.033178178386409234,448.1803612588681,668.3432646270664
0.3299688133411452,0.21321351313937445,0.02955098260938483,0.00621818745818783,0.05240028265351739,0.010857699121584356,427.2320997324307,629.4079619404569
0.3787239781753616,0.1290063925776887,0.029519655576115494,0.06222500252452357,0.055136547867216154,0.00743179042568098,357.5495854949217,532.6015668807818
0.28711571275038067,0.1288968047863386,0.025756688587395656,0.05912011088071511,0.05526301179099604,0.0035321916143153395,418.086167240531,628.4962850900212
0.30910478873022096,0.06283589562953394,0.02460936476499328,0.033315993455102194,0.05802181376930424,0.004542385611141186,469.92501368805705,729.8807293121932
0.26305774533986725,0.055775443534179694,0.08452198299491769,0.04602901578239984,0.03510050472098228,0.004280105260720857,361.45255622256894,533.5017189167722
0.3042306000825728,0.08610861216251572,0.03177873700714519,0.054852908206742684,0.04628115294519851,0.020096372139925118,370.3151024803417,552.0694219326693
0.3246950280936269,0.030668971040972614,0.027844374484587705,0.01854598533144052,0.0721232809142733,0.01124756382443145,383.82727371033377,544.7836864717888
0.22870831551192028,0.19278811128967863,0.035243456421669254,0.08430900007179987,0.03275943170668327,0.00688142142787619,312.8621348457433,467.02969634224553
0.297918242562949,0.10483329858547906,0.03941019576144904,0.07379420980926585,0.04644325920282568,-0.03705346403987949,422.8329440519175,600.8947782833706
0.2980470996661539,0.10872897403019988,0.03366066643369645,0.04408386942583253,0.04282300595095011,0.00581920152481719,410.89154750315504,593.6475696407199
0.05586419435691196,0.12174640654598345,0.010436127029284752,0.07258328078238463,0.012269686688812577,0.015441694180228139,392.00892040452385,583.9689766366671
0.29023371282559957,0.04383385915988501,0.04752671033132155,0.018149064852217924,0.056138041965944685,0.007116037940003164,435.0463104774077,636.9164469857927
0.2228935045792039,0.2256234031697083,0.05261336063022674,0.033149473429472505,0.04585677929493776,-0.015648510191250242,408.6545148388008,587.8177534829101
0.2652100613883946,0.14096086520077472,0.025047633289605766,0.049404614421609185,0.049902013874002615,0.0008950036680229151,436.8684842525137,653.1349727465396
0.1317518435556582,0.15993144939370624,0.011996550119613498,0.020955366954311872,0.025516251155407423,0.00554809779984433,422.3846195611565,618.1981931043144
0.30593152697380865,0.07427715561938347,0.0036685077491322303,0.009648195974127218,0.05036331277491667,-0.04025880274443725,386.78280042885797,555.0938606055861
0.29566992630484346,0.13046039546018504,0.035337359754706636,0.018197924287937775,0.06201755003649574,-0.005199436702885101,380.48080984886167,561.5871831375296
0.27714997582298767,0.11652929129711893,0.016742541896429857,0.06085242848545215,0.055573039749798964,-0.00994318106830506,478.7983252403089,705.1441785129188
0.20176443170942074,0.19044198265872486,0.025236890715289048,0.033451741697564534,0.05474514341206634,0.009797792155471087,389.95932492631505,582.4364898788212
0.18633086303333185,0.08333961211362481,0.07341186519336704,0.01956846070579712,0.031701570504858646,0.004357572754458465,341.28373784259304,503.6817144183094
0.19401908504674875,0.07956412005352473,0.031165607618608916,0.050880449092811864,0.05508876936641092,0.0037981515223097246,396.6977436586683,584.043129112843
0.35023293754704105,0.05724718798049376,0.05347749972994186,0.016555375351593474,0.07100139902608016,0.0038727013466132534,425.7979584601853,631.039887013418
0.17203988970241998,0.09521258960644274,0.036694822310110856,0.0205632988748145,0.03488635195348755,-0.0009010740002301945,475.3436374488674,704.0673888350628
0.1690216901248077,0.1933118133790485,0.018365044356942785,0.02531489351553566,0.026794410931356177,-0.016190664933861412,421.85390131969734,608.486078731959
0.30692294844460694,0.1172119384571869,0.05777821290922601,0.03512416092298615,0.06253880703301794,0.006797600054819462,480.1973257865289,693.1919264477699
0.2723548541825632,0.06525627420590396,0.019397473170094628,0.01573020370981252,0.04655082906270779,0.006321838237316408,421.2184057885908,609.4048835656065
0.2529207880547141,0.18280356566800893,0.07576309489161492,0.04703696539516957,0.0430719690846444,-0.01415643316347658,428.0524324035119,629.1758174264635
0.24324570718557764,0.10308109286672693,0.040861943184007515,0.025249082714552503,0.05472945753165046,-0.005068425494967087,503.02880560507094,710.2477114519926
0.22051853314333864,0.15075397957324074,0.02092416991508337,0.03338972721879464,0.04631497700399284,-0.0009335453538714363,484.93916726187916,721.1617712925923
0.42930788843887835,0.0974894545351032,0.04233721898374963,0.009693525577696472,0.067880572856657,0.008153694244545769,334.22339342934595,490.0532342325594
0.12044513490209557,0.11213514920631035,0.02724169987941847,0.04390642407524277,0.011181750658740764,0.00809305589328966,491.52514631383934,721.0781789825298
0.09950559049245293,0.1308739055626651,0.03399698152624983,0.04175285387399537,0.038666093086142724,0.003550874625303376,466.48564372748547,706.8731044936511
0.04053595473708667,0.08639540670828727,0.03878580522792563,0.02552000610068415,0.024038175926658148,-0.01414552488127221,402.1500483348196,633.9212301833926
0.22039191808238479,0.11928276040831304,0.05188416095907973,0.06710073651487039,0.02747854447366071,0.00291295746223261,412.0579637085934,617.3351711898149
0.24396267111793,0.18676855630745073,0.04035702905707754,0.0320321515112048,0.057573023947696096,0.004701937848263054,462.58304567420777,677.7970112286184
0.25264917810362814,0.13490743480216677,0.0424096244318975,0.09199296284895117,0.06171511217689268,-0.012207757845556956,364.0206579413533,521.6802051657377
0.18587139954428059,0.06979689388317405,0.04210074604929234,0.038617130616395434,0.036611687688089804,0.003498128743197473,461.0136826672023,643.335406746756
0.09443799606829834,0.06200526669503434,0.019254266028746126,0.023532202156554032,0.018094390641397434,0.006091307052338407,490.38742782036155,724.5741555580375
0.2679926763625395,0.055825682831528375,0.06346980375471446,0.024003971010739398,0.04651023822374013,0.00965372723153721,432.3080528115183,634.9551471097519
0.3122697425512241,0.145058960086972,0.023039717996939466,0.024500482833898222,0.04547441800621203,0.019171863874756088,429.2941832277714,611.1288581984021
0.14135350725739507,0.20124387701975596,0.07837532097687942,0.01559836115968163,0.021274088698402912,0.0008836031785333927,368.2365263796745,561.0093783396135
0.1636169882031135,0.09735777364546085,0.035696729872118506,0.02256758886455235,0.03988737413967004,-0.013175133406157065,434.04548936933503,638.9939541556939
0.3459888703684026,0.2710900297853713,0.06456752166837512,0.029429627791336097,0.07594442376992667,-0.0031512336239369336,345.24890199186234,489.2017884971666
0.2240765235609561,0.07999756709155025,0.015267025338873298,0.04003021293918109,0.041232143784413915,0.005203701571928089,423.624103280329,633.1430031293735
0.2685469488990193,0.13866561156226961,0.014886781761257984,0.03271233751216879,0.05450888964790739,0.01768748552245999,485.3774776955499,706.7571638910399
0.34429883342476264,0.06163396374974778,0.03390564442858483,0.027432048371881297,0.06118826720609839,0.001640639735721333,475.00119135703665,695.4801801334976
0.22561454353328259,0.11001415683172856,0.03302651183821412,0.027434763879091533,0.037242154378440265,0.01468749332867629,431.4064828666308,634.9287658138769
0.2281743426873131,0.1570367232658771,0.030008524453573833,0.029567020250676118,0.04431238625344475,0.004070494491262086,366.2392610049687,557.861741485955
0.40169522649103434,0.1474617528620651,0.0030931361043089133,0.015738235505529028,0.047712618482657954,0.001861129731106265,360.17783846811545,543.5442033772357
0.3078238933950613,0.05007375345282087,0.011873169082228326,0.044252605814358845,0.04937212137753861,0.007131942520090143,431.0205102965482,627.2251241711728
0.2595263738456975,0.04113111566083825,0.03413635265575179,0.03156678564314367,0.0504994637536519,0.0016628200716228816,358.33049765454086,549.7266377480718
0.323449828464426,0.1921346679316848,0.04474698853106095,0.04274374523240764,0.049380030960641655,0.00357900385125206,310.8045913752355,491.9248166086224
0.20887427462228705,0.07555580669707848,0.018388464040819556,0.024439680122240164,0.04596193014711533,-0.007927353383572783,365.9393361803949,546.6195139452948
0.2378461043859813,0.13958314269176728,0.04836116378727374,0.061321315705714884,0.021644998724101108,0.016766598564815518,384.55188981050617,590.5635503533924
0.18115438002886786,0.18715287827332924,0.049553446203889524,0.025839503921468075,0.047230083843485815,0.012432547636990001,400.3268046065024,629.47206268466
0.21621545639891937,0.10331636041652993,0.02160343697562586,0.026896027643981423,0.049904107501745704,0.008233528417439536,422.9829543674769,633.2133651415551
0.09235740129994452,0.018747516026464302,0.04810636216744572,0.01612282513728862,0.02246760507442089,-0.029475555347956036,470.2034062687619,695.3766946393946
0.35351938196017296,0.09507251574153054,0.030496613470679994,0.039528026731508084,0.06239390484659049,-0.002988386161451671,390.6842094509013,579.0736253641336
0.2663836553475649,0.07311339674795161,0.07890833744037395,0.04527115649107332,0.04707286419574877,-0.004691608509992945,399.11656749718725,608.8048588416922
0.25881812089764616,0.10965598697224291,0.02529307728456706,0.03763434104635634,0.043026446967234344,0.005401517013416986,452.83300292060375,670.7292087504985
0.1498161499639463,0.12484906674237155,0.01807361868696127,0.035146215531845534,0.0298629845318828,0.0067446231302618845,387.9312164290049,573.1930321256465
0.1903191104606112,0.0851398068151043,0.03459902698113631,0.029405246740205587,0.047650069348079194,0.03235033217138394,430.06272727378735,632.809110413757
0.265198074357935,0.1085003609314317,0.03645428369523678,0.01713234739383868,0.060441146968337446,0.00700682507758516,414.3476754115204,594.6611563906741
0.22339531158575954,0.11050677383836159,0.033118684509627135,0.01897751057790575,0.05097106704617499,0.011387338015200421,419.8483968623086,646.83148869848
0.32923283787730234,0.08971978420714144,0.048149384163298406,0.024749013856928948,0.05895617011685732,0.0024467750663755786,427.36178739753024,647.9728513488724
0.2202394983910789,0.0432671438554827,0.01383376781053644,0.024393370851407692,0.03609605187969755,0.04156675046989939,439.92538283768164,650.8413084986393
0.25806429186353586,0.05835998499364681,0.04016852420365196,0.011836182177706525,0.06022079568506978,-0.0001890536750835979,433.1125576604413,620.5547665512025
0.23745418224242704,0.10495269664741097,0.04472025991711581,0.008965771274537945,0.05142613091636327,0.019930647784068032,413.60449005302974,631.6125747254903
0.2580666454076572,0.06799048523226449,0.04126034725240602,0.004500279741405626,0.047541039996991497,0.00588718994962102,430.41293583789377,652.9688270923017
0.16678931155131752,0.07596981848177292,0.012004503965741823,0.022835930246911555,0.02667507580643492,0.017919086369815363,495.212455476456,708.4374398595061
0.14465857388343908,0.03191536549580471,0.03357516856567408,0.022412777084950777,0.04066531537312877,0.007382005721498101,508.37688177429686,754.0476191797092
0.03562635526053077,0.04746716662519704,0.048571886125785724,0.04508066531608719,0.0655356673659226,-1.3640276549822735e-05,397.28803053760106,593.6181443447691
0.25371606038414546,0.14426345173134134,0.024213834418446708,0.03117034369081927,0.04373128089851599,0.006533863496342076,322.0691971708143,472.1821661271789
0.22293569091576154,0.08775416868758096,0.06751399721697654,0.024718984314542558,0.051547055214006716,0.002789790568945055,340.9111348917083,503.2073516941667
0.04978292415178383,0.13865403975162588,0.05423096255022383,0.014406034773370912,0.01970995673706414,0.07095926899668571,419.3549142209126,620.9099592071294
0.022868861463689886,0.009342913717406436,0.03481775750416749,0.0031771648761146263,0.02161706429257253,-0.004619063679358757,476.4961830130942,700.0115426088619
0.27785429288096897,0.149025404402637,0.033223937486614,0.023039868399996746,0.05207458648283399,0.008135853484278095,367.31124160057124,549.2274961059875
0.24543391576415424,0.20961959153222517,0.056652205450055636,0.03348646802578066,0.04440729045151393,0.0017052526151629223,390.0346929379244,574.5358231396801
0.19699004802898626,0.18533499652732277,0.03178914580444073,0.02054968747236301,0.053701848397252644,0.0113310309221335,418.9212292916956,636.0628358879944
0.23329724176812627,0.017282009287279652,0.03321102029605311,0.009487479767577203,0.03459270053065941,0.002012973668316274,393.9466556347803,602.5280518025035
0.2406780255094824,0.06652294493049642,0.07399857841727932,0.05493490698573725,0.06196980834865908,0.004036091093738545,380.5483310007742,559.4345887580843
0.18572339583102748,0.09309604947369317,0.04384858972756659,0.009563430533892768,0.03796010122959771,0.009895798819870622,336.2880698911454,514.128090782657
0.2750904011134251,0.04608631776951029,0.039864816560101615,0.03197019211302405,0.038022465462731886,0.0021302549717235274,303.4315488567418,483.34231785352773
0.2169375688214594,0.06420626708303544,0.024296208765665062,0.0279481005119325,0.05217231714157446,0.019354077998031422,469.58519246896446,683.6500532426479
0.18935033721151592,0.06647416948729136,0.022948733295642374,0.041512323519726876,0.03720983667055962,0.0073642850127031674,487.8357081888088,742.796358170029
0.2335573975884193,0.171566457974439,0.022266421126261413,0.01989796313754462,0.04494223688276066,0.004354063514256391,369.89454303415914,550.6116556076605
0.1973494355831422,0.1851645970863744,0.013389206420566879,0.010621667211445987,0.05764623031480011,0.009191122726693248,466.9181201175037,697.2601232912303
0.2370270217670476,0.20500770888304207,0.04541129472010292,0.03072094075354752,0.04012349846189474,0.01985965631044169,417.4198681809294,607.7132817384515
0.2854530524270687,0.10350652027444031,0.05745076805878151,0.03115063750738996,0.04320257525863457,0.011634394027091283,455.20115102594815,682.104160227547
0.285443509318829,0.14264147947101732,0.03643407385195754,0.0337750243497505,0.03988062212194325,0.006552606354167505,423.761697344978,622.0983796422134
0.2933883077727926,0.0992551077055169,0.03727514073032547,0.007941907736744394,0.0588554794961875,0.01163812416092913,411.5199935143234,616.3139613246716
0.29265201030276794,0.17865021859823205,0.024308354043429355,0.016958928347950188,0.05752286034866094,0.004949189280352961,392.15713279110224,594.5194033685045
0.2306872881521459,0.11508618620837781,0.052285165173095255,0.03885958665416469,0.031183028640924263,0.009474662071969422,356.65662046480963,526.9832577928418
0.2748661332121442,0.05441311821748975,0.023495651635025257,0.03406747014926253,0.05572361888446124,0.0051726957831158505,420.43276305913525,612.7768682537762
0.23399794536944227,0.09525516280250336,0.07301979245249796,0.03586218446344076,0.04706728284974576,0.029964931994597672,354.7455788567775,548.8841841945313
0.2555932783364434,0.09752766051551852,0.09238881402735773,0.01968579977955797,0.06342688808123972,0.004165826070205343,386.7033912947242,571.7673085931038
0.21545702004345132,0.14253951359640935,0.04293333452276935,0.02610363874003424,0.03697098843092576,0.005683964041784998,438.4567005085762,664.8669825076983
0.08684478806567184,0.11743875060538789,0.042480529311064746,0.003947763532047298,0.016614496279445598,0.0029679526824410106,403.27765554099693,596.1802263247619
0.2704571952804563,0.03716427174829377,0.020238353350553222,0.02802740929200293,0.04304421168263683,0.0019232620069417172,340.4131813920962,505.1356196666998
0.28282674120855034,0.028958958340093672,0.03544018560841143,0.022175500911510736,0.041390352162322175,0.02541405774916695,452.58149247490456,674.2395017191355
0.3226094464017683,0.21651495469885026,0.029328038286754298,0.0373745092767111,0.0507072119620903,0.008196478446500679,400.87247434283603,584.5311859439055
0.2644371578568197,0.13227297495883036,0.02288669069800397,0.010251529343125697,0.05502479754552122,0.004125871862576907,488.58063245938587,694.6413635994905
0.3100538259948567,0.055607449416724165,0.052647036071249494,0.047203276140711,0.06389956200709064,0.003117010373689111,422.3021964677288,638.9605981329078
0.24244657374480919,0.08038998031100253,0.018789262536584406,0.016853273641543258,0.04198473397642961,0.011810499197990354,450.0437926987748,650.5916948624424
0.3066958607654207,0.16397999569330213,0.021355266427398257,0.04122304463024616,0.03247221895187851,-0.006441928853913141,330.1037291263761,512.669509143477
0.20399156329323856,0.18710637821487655,0.05851209542464911,0.04724140396053189,0.04282228543401098,-0.0025199452967984027,358.36421739294747,527.4113436478052
0.309454361566834,0.044732418024371265,0.0037810936936433395,0.03102105885681531,0.06798007992293319,0.006448600234134459,363.6280172294184,528.3518469648828
0.1807863839197698,0.06395165058850637,0.03961102165558011,0.0256843657893734,0.03970743943951144,0.008382489359514595,371.149160570678,555.4022220339872
0.11273294978923397,0.13743093968253772,0.0542359199066723,0.059534951275838036,0.022458613483026205,0.0029553181811074023,434.19316027060347,645.9717501048206
0.2785770559460485,0.025896209836249604,0.048457111638791864,0.020537454762341575,0.05360515394794567,0.006434961803022376,331.3263593222994,492.6102769233875
0.16208048090223742,0.05336396873773382,0.04350681042954269,0.029343054458510313,0.03567478498663144,5.531541427717435e-05,419.9038059169126,634.527195974634
0.31645806948085764,0.05334616751119028,0.056101846267547,0.018107406571121042,0.05562482849851754,0.02110144171498186,453.6098988190919,650.3020339742496
0.2462432393897521,0.19453300193759807,0.012666124590191128,0.04640187309528102,0.04477980178283624,0.01163102284156371,360.4666706329648,549.3055774696696
0.17145804963300298,0.05204982325789863,0.0008015204512634401,0.038334562035557025,0.0346496318577384,0.004658309497521323,478.9742783242348,697.689687221616
0.11165672254026188,0.14893901690844277,0.07819205443888101,0.05082683831649272,0.03248444977225475,0.008520534777481806,499.5994320969443,739.1852923838135
0.319463251583388,0.11864411292803576,0.029086875960518017,0.08721586359865835,0.049255828342381715,-0.009613934276239718,354.5641322747247,509.6104669248338
0.2684835091127684,0.05627373280830239,0.019337108621220803,0.0392136277424818,0.06441118979371493,0.001701068089279272,399.87825083461576,590.8349055854737
0.25702766076364925,0.08897237678145943,0.043333876019305356,0.05613386482457393,0.030033531010496675,0.0007661047004138737,338.62384492966345,505.17251013333333
0.20869516908257285,0.08792044623141562,0.04761601709343711,0.026285321711805438,0.06181910086954348,0.014611372353879918,460.98268390000436,675.1999139645828
0.20985176664524124,0.2643841386036083,0.020654057043616992,0.01412910166158074,0.048012889613095626,-0.008368359119410166,353.14437425277606,546.018284822376
0.2851045082146253,0.10869691568264944,0.035871928038597484,0.011966099008226483,0.0488627855454978,0.003092820155397663,410.33501073427186,620.827201130541
0.2617033068862917,0.09253611276201021,0.02133634046638772,0.02107460174077299,0.05409067534001732,-2.2219860741683236e-05,435.49939473999274,647.0380561293664
0.26752116858909847,0.25875770541205595,0.058300531153205326,0.024183539571475877,0.056217472932646215,0.005224344923169832,441.6172185455807,635.9397776700052
0.35959516688175697,0.06397564254442224,0.004129426261791499,0.025837023495052708,0.07157741510154755,0.011279076854363074,375.63323919107796,563.7408510497421
0.18910377316066013,0.12559638343800436,0.03595159101278304,0.022596927920871056,0.040525137502923324,-0.004678776226675473,375.66666491727597,555.6802839260437
0.21749746502293602,0.13174964222334626,0.036197998180235946,0.03178506999159108,0.036725432886483104,0.006648726398581369,375.52016666464993,565.510065888557
0.1769468113667829,0.24497113437067983,0.05317284836814512,0.02056914265616311,0.02164794371340235,0.0019107034837263085,372.12199795836295,566.351719719233
0.23107670367803287,0.034928932319039,0.04679281864779145,0.022271501977306794,0.05190119343769154,0.0014999824480928213,454.01341814511454,671.1539027721595
0.32890391863547885,0.06631114709888124,0.06649322710964646,0.059913903276391685,0.05156323883839547,-0.014333709936045644,334.36301265165326,511.51440956336063
0.23892448733903224,0.11643737569563199,0.018031086627404568,0.018914302357056594,0.038994991998971565,0.003218870403288995,370.7458999920329,548.9193711637128
0.22906472358686925,0.019147107488637512,0.0510385714909398,0.03558549658150315,0.039114512181036,0.003409189903743825,453.39854866309514,653.3816417366141
0.19019219058388565,0.05186899723229935,0.049675301696127716,0.025925542468724763,0.055782612943897435,0.004014093841563344,375.8182952962788,548.1666875757137
0.204152955686243,0.07087500679485426,0.04421532945632103,0.030387392227964487,0.02859477249662284,0.004242397935025377,469.4202456493853,693.5942814429244
0.18347334940859955,0.07400847936529352,0.018089365737709747,0.035200815989542174,0.02989893903358797,0.01419314918909004,368.1018629384574,534.6595760060235
0.2587484485010952,0.12154432347655554,0.023701805953275566,0.03115001876904681,0.05443877577638001,-7.177811750970207e-05,413.9631186659825,639.8866097163283
0.29241207482870174,0.12805656189978115,0.020439639393584303,0.01714497347705748,0.05223377525786924,-0.008846136533971111,464.63588137084,690.7026801333618
0.16099493243600133,0.10889501524704606,0.07307592366573423,0.012424674157387494,0.04342506814650992,-0.005912912774562833,390.84685310851086,592.7520873409087
0.22320740929425473,0.1064137815265507,0.08900152379399325,0.031583327217193695,0.03878866502389121,-0.00497442968183091,436.60869069464394,655.3122611303456
0.07406325767796858,0.18003075648866382,0.026719717356102384,0.017290006139596942,0.023577392540288147,0.0187422647661467,352.21519635737235,556.2074928326202
0.2613031259694981,0.21307960613842564,0.06138175191041677,0.04440600050232626,0.037604722682093535,0.008220517231078328,353.02005026268307,515.5188314025818
0.04100909863345375,0.05393582170360771,0.011028718086562759,0.004822305581953838,0.012031398000077366,0.007752451485082956,498.3780437259062,723.6583086310711
0.21504482977284578,0.11083888720480897,0.023377971657298303,0.03349948842639739,0.03480079788487561,-0.001286227415825145,437.66755764251593,631.4745164838376
0.2241795798965127,0.10356358822715044,0.011057764318294121,0.01619893127935973,0.056321499410798975,0.015497438984748342,429.05964927698096,644.3526573169758
0.30532623306498835,0.08672455295386582,0.06038144235170265,0.015316528960050948,0.049636168231418795,0.007103398890078298,393.7018895026497,551.294461246162
0.32729712195141397,0.06269742073262859,0.02707371983319288,0.035120786109234976,0.06690808300177652,0.00252060538708393,347.307475614624,522.3107560266631
0.3500537501519258,0.056532753682492685,0.016557910849832914,0.02373900455703566,0.06383572425699163,0.011430833142701033,398.47253654519585,599.2887822480529
0.26568053865205526,0.10155996908036624,0.013353937266664822,0.040628816244155305,0.05000707390556228,7.001504315419102e-05,466.88631333043503,672.7407164118467
0.1863628992677146,0.09475633352502945,0.025097378994186365,0.0363258120372025,0.040342295949957835,0.007861195414187764,453.3679015051371,660.4005305889168
0.17362458697490085,0.2030844818837777,0.05460241597950371,0.04613854295956016,0.03716491330891616,-0.004698245591699309,360.39990180299435,531.625318637034
0.19765694907055453,0.18596285568431226,0.02776555336305872,0.045879743465303824,0.040357857485659634,0.006306669827302026,374.41445948498443,568.3336819154225
0.17557798917329026,0.21248867628983498,0.01271048717639853,0.023505367083500105,0.029285438841047295,0.009333997479383226,390.81363393783425,564.6821098904485
0.26008195748885815,0.20041941305711974,0.035621299442005955,0.044868158476572655,0.051399040300097995,0.015561886546407165,428.10337454365515,634.6687086257546
0.287036144064525,0.07351626465207735,0.028599342029467355,0.021557737138405118,0.05707927094594338,0.014167201689124446,476.7843907168055,689.3877981993461
0.10475758647266036,0.16180180753383233,0.04313374399037415,0.04252306698804412,0.01621813215039487,0.005084995201844801,447.7549333439619,664.6365239246296
0.3677157771550281,0.04759010347574944,0.011169727801983134,0.03938077000461236,0.07693532036765995,0.02751389639313269,390.5697997109224,575.4790213929549
0.17964420134757628,0.15161467388671324,0.03831192135284573,0.01930487093456213,0.02759019459936538,-0.07514403794602494,378.1525257183367,547.8158614263452
0.27991808562289866,0.07860376699629262,0.01950851764390225,0.0473686702388265,0.04188099266444767,0.0030547935483772382,342.0714993708015,513.8864726860583
0.2847919266375004,0.05250821787817781,0.04625198351201217,0.015797681060886238,0.05263807662256873,0.012980265389173372,462.1517847761426,691.5809266580997
0.0938109875921168,0.15456697690942414,0.03577988223275361,0.058697541989033035,0.029692940905790922,0.016303118870087487,365.7436628239326,559.8664816797759
0.15626890646063535,0.16025069685579776,0.01912016749689383,0.061457731937643666,0.033360119991276756,0.013405895352254739,484.9331730955146,722.971670407914
0.3259799209636562,0.01265341710465106,0.05448924892297787,0.08131363237583965,0.06210774667988108,-0.01522424334993769,342.23635508532647,512.3333110179182
0.1184438180280399,0.021708841275408616,0.006985785238941737,0.054625945635897365,0.03385243129101171,-0.0807802457762769,419.82607941142686,618.7150314011392
0.2511658274735969,0.09319521592589763,0.0041328679669237625,0.046614918090171945,0.04994521545139405,0.006137864841929519,497.47191975906543,722.9102138059245
0.24117948013229756,0.09021358776178681,0.03666240779184297,0.05249414780550212,0.045417286991685846,0.010197998443503333,421.5003086793089,628.7719826926617
0.200448615762562,0.10320193042002936,0.021164221613751033,0.036714963903459095,0.023684764119879083,0.0053808995137102356,400.54219426362187,575.1308326310688
0.2936216040390239,0.1416510429392328,0.03589844268844521,0.06370813910152726,0.04803165763091901,0.02056890680065537,403.4682070798375,606.8962171226874
0.36898023049996886,0.06797105539675785,0.07735758568858934,0.013844353232630752,0.05969809474516047,0.05293868824858117,364.6916014004661,546.7913734930121
0.42164190295901943,0.024218489029025708,0.01729182575774654,0.02075870708362142,0.07294028873985713,-0.0004146518332944158,357.42448602057794,526.776275841309
0.17105649431535322,0.08607333130789083,0.05132092676663141,0.046396898128185454,0.04236873820382993,0.004704149543714651,398.29096818049277,580.5646160753531
0.276629017779102,0.017293239856112815,0.0517361280732971,0.018208228834792825,0.06185214813910867,0.01657434399910513,376.2095847333072,555.4308448749131
0.3976818352273535,0.1555651801121311,0.02084575102208031,0.01946096332473807,0.07385828115942313,-0.003988412028391764,380.66265709382924,551.4255674462304
0.3807003314558663,0.025504257264099103,0.004422221333356818,0.022310964382744384,0.07284601588533682,-0.006102598053564316,367.9578407497932,547.0218983285883
0.178115166197391,0.09730939596646425,0.0011223649162461144,0.051029711443160375,0.03686054713362412,0.0033566359106978224,352.76513903461745,527.3714024131651
0.16792976888682998,0.21633575454343593,0.025356781235345977,0.01816248410855633,0.043072598651766825,0.0002261157604912358,426.07517819982473,661.0047126835499
0.11018082939503858,0.050648155186526156,0.017200603609302118,0.011432225196243815,0.02827237263216738,0.0031001661912137693,413.1999604558106,615.198289367869
0.2159217705715781,0.09323240347586455,0.023809106407024057,0.0555909465884913,0.0322273706923441,0.1953466924986298,402.06523420130486,613.7522655390615
0.31701312008323485,0.02055305656140371,0.02888592028257346,0.04738305737605186,0.05689821996231434,0.003045691260755573,392.5848227357466,577.2721053834968
0.05450177167885739,0.11386726815982375,0.026007444531775323,0.0271267300049718,0.0283317609816414,0.003952538818067835,457.3711169620375,680.7924017038955
0.30432777607442524,0.10452991529089141,0.014517479850674812,0.026401774696505623,0.056146217192794716,-0.006577004797197468,435.2737789502247,640.4650856581584
0.31899936655972605,0.11363301395433179,0.019583576064559873,0.04346634202802705,0.056096437084217445,0.007372865798675535,470.9757553599528,711.4861217576827
0.08205421361192289,0.0569249645598022,0.04462032335548005,0.06403106006000332,0.03266156355623137,0.0009921279538185814,382.6306964572575,572.2246431478025
0.18276462791081977,0.12531246962021855,0.04077604413794096,0.03734875661919252,0.02653854110818348,0.02675884632990328,311.1398703530758,473.4660290881283
0.2621731713590947,0.01777312172873898,0.039602028881717606,0.021642659861503325,0.06268572765544779,0.0020160617254930246,385.88981224005903,562.9647498207637
0.23619587432744843,0.08693175266975783,0.03749790504789622,0.0350080865308187,0.05326177984822854,-0.01573788897349273,421.36041825466,622.5411216049788
0.182149425494311,0.054432024935092325,0.03766563383505293,0.051228388889465855,0.039411930740444356,0.020776868958222755,471.3871852412287,670.7744189432073
0.2568879603382988,0.18670282563838186,0.03643882080329607,0.026992802718246254,0.05284759522951316,0.02798107801845912,379.90050580775863,558.486654808843
0.22101217763576572,0.07072126467249434,0.011318108312252037,0.08006264750285892,0.05190297475668604,-0.011485753118719742,374.87387581181815,538.9959121384912
0.37931112029078323,0.11182706876628958,0.03445871950210296,0.03434407764041609,0.06790577954875653,0.004990619483353284,403.84820847274295,600.6770919854694
0.2213580900388522,0.04923530197830112,0.005615609746946632,0.025520179336556016,0.04936177882541847,0.01627407226133622,423.8913677274665,630.2623946048786
0.23730422619782357,0.10124785499968697,0.04382274642794203,0.046869114282878,0.0384899144590985,0.014869126655401757,420.1157415363016,646.5404520688227
0.3233525649865909,0.12607403127160027,0.003340030362169639,0.010902741674377553,0.05050647986282522,0.010408362095265196,420.53673701997093,615.2707778834841
0.26163050506334834,0.17612681424753193,0.025911672805848853,0.01270526020322587,0.04549420545309915,0.015136123835095067,433.4381858919057,627.5293176126994
0.24767758318567068,0.08577853410776369,0.038427823702352586,0.01440461954207887,0.05020664512331106,0.022690433687094284,354.86645424920295,531.973941710697
0.2565749977265173,0.12073741220478534,0.023823263515493368,0.056647864180118766,0.04555945969894426,0.002223137533344019,444.2796972109344,654.4691219658564
0.1892013869876079,0.07091366941475435,0.014614103265535574,0.021689308235527765,0.024958595721113922,-0.024242939404348417,387.0889290421509,573.248246483387
0.08352057455387904,0.2198835291989371,0.054545982883279893,0.006488865511443403,0.03862040471502672,0.006243753363467867,504.3382067075266,728.6343374784946
0.1803179812694108,0.12325435389250355,0.034628320432479286,0.050512731012192294,0.044341300522577745,0.029781921464582257,423.0325055134032,641.9559990732249
0.16074979369676687,0.10731145137333906,0.03382606484909109,0.054207996050820245,0.02840199923399231,0.008704953031995791,386.0073729986751,559.0826866596271
0.26078922543088146,0.10619832094602003,0.04136970196792853,0.035411318109011374,0.04864215328352635,0.0028159475363933556,373.22917219082603,529.5583177518879
0.28609080182312696,0.13073978686695534,0.05016814715408857,0.03119098656440007,0.038355840890362695,0.010766465260185813,479.65017853291175,689.1651359615321
0.16290852126743735,0.10236400313555896,0.04478980786088141,0.026402613902328974,0.03948164473971913,0.002909218509393439,442.9692966973867,665.8646129614601
0.19036704259186396,0.09100527316295316,0.0378720917825375,0.00887339197887482,0.02978401133170915,0.006378771746842766,377.59741631152787,555.4693145259473
0.30071572154203097,0.14912818089682622,0.010611501832015835,0.007359663447370527,0.055941484164151525,0.012252119356881438,459.38371806396594,687.8535424895442
0.24711651293126688,0.1428643300692101,0.05296716783676877,0.04286661214953948,0.04470586232060744,0.013981322972747649,375.830396589531,573.7669044691607
0.22884136031629587,0.0800218938330259,0.06906594307371511,0.04542767515374967,0.034909737332175575,0.005757774390507923,367.8965140146409,534.7060396253949
0.23154355637692597,0.07228102178078626,0.037274421445959646,0.02663135346268068,0.04761913104072894,0.006379401718822356,404.071318711443,601.6798437594539
0.21635488918239934,0.050032974847332976,0.031036205324094526,0.07751912007498368,0.04442634504599511,0.0058259965934746956,402.4833477945416,566.3984685270933
0.20659517983634765,0.05332747650538517,0.005766129229217471,0.0432227151598458,0.03624540750610112,0.003199669083437144,357.94124077049787,520.7221197419617
0.30854926576656416,0.10728753257954454,0.03933004347221377,0.06346599214989511,0.053766136263562796,0.011522644273105944,349.0437782033528,498.7398390180534
0.28144908019198694,0.08387364359606736,0.03212233600576438,0.022057553481443157,0.0517306700055133,0.0023127946846888646,357.93534206831094,529.7381957476241
0.31394935164530124,0.09258339155333664,0.06055156338491188,0.015039611069229264,0.05160980799757344,0.00639578373750325,389.2261055485489,585.8528125734654
0.2071605778374486,0.06036397812713036,0.041769701255432806,0.019676481118846578,0.03797942685668328,0.005365252084756286,424.34829798995383,642.6270685617804
0.11732798174376004,0.0861271987883143,0.00933326245101359,0.06466169671669829,0.03579565572152892,0.0019131746658034069,445.3889858133711,679.6819087693717
0.2724067615932114,0.09421202754851286,0.04332130560089666,0.029340055283347228,0.06954050132382683,0.004616335790952374,489.41727899932715,708.0584328972135
0.24061250377206345,0.2503577565288827,0.018216086609526158,0.018000837001255703,0.05533593162294318,0.010007808103239837,376.91539330193945,539.7934534811351
0.0935311360327223,0.16579021540419497,0.061835642533116394,0.018420589816857624,0.018539634168618833,0.0035801259103047153,348.5919104129069,512.8388202558411
0.21349593354952476,0.12181563437079097,0.03657269951663364,0.009593822896096844,0.036267357800844224,0.01461590740347773,360.2057114779274,534.6998126173258
0.1711444620819327,0.0907637495070966,0.02649500361159348,0.026689185558956482,0.0253077970677104,0.00610348529472995,435.4383559852636,655.6209167217911
0.3098696969543296,0.08713027687610052,0.027172818020147985,0.01878511897065798,0.06288123916889528,-0.0016906443419536616,491.3458526803051,701.8943152480545
0.22690314095364683,0.037995424372056615,0.04799690351243175,0.05456963451777251,0.037582607063582796,-0.004122889098802754,395.87369171841056,570.754242436963
0.1028185234044588,0.16125010370312212,0.021252345121805266,0.016523717389707773,0.04425471151078749,0.010100500803187484,473.9906592103692,698.1740539351892
0.28275903461476914,0.14062915882228935,0.02133208341180866,0.02422778955501485,0.0402437027510574,0.00233060669680012,313.43648111170705,458.40536151505154
0.16428693577827885,0.05979161557952592,0.03989204629239173,0.04940885888191812,0.04045896387065714,0.0013254266694361385,526.6279306719513,760.4663320952548
0.15426095849249885,0.2289339925158094,0.035058768765459075,0.0351083661427194,0.038549674230861745,0.013502793861459274,364.47923536977567,547.7562594032356
0.24169608069161513,0.15387576027245842,0.03916301635651474,0.010750001431270464,0.04612717222987728,0.004684039832781153,380.97415377757875,569.9432127580342
0.39838053818950053,0.16369863398869916,0.006706348325388246,0.04144580983137397,0.07330923810427664,0.05691357771136942,407.5828297666656,598.2951183503177
0.2259400687359757,0.019293956546044353,0.024585007852134074,0.05463203469574206,0.0477673418635817,0.0031002184788191276,391.02552196656234,564.5332675422742
0.15135818351213587,0.13584695824658347,0.008727018244873293,0.022626467148971475,0.03364891547190698,0.0048406467033999395,462.43161931784954,677.3232637476622
0.27685651515264964,0.09362034046173265,0.020475320970097216,0.05773947639308615,0.04435923066160336,0.002651475343225077,413.42538925662205,600.8836974914935
0.14628502329255696,0.1621003129319684,0.010152172520288008,0.028813673468315756,0.025044537123107592,0.0030707981371360525,493.7907970391703,709.8906391781964
0.018470095988051865,0.10296350770891206,0.014207100918436303,0.050653844595195896,0.008429990526539696,0.012131850811992353,473.45948257153754,701.3851074624655
0.25137165819081403,0.15920314689819942,0.03602019138675104,0.004880314683475412,0.05282666541372359,0.011568050919383545,475.941175543286,706.7934607894006
0.17006029425580335,0.05382118865249581,0.032711333792645264,0.039958925967303514,0.03844175466596551,0.007358786645744331,432.4702821310118,651.6418666127565
0.3786845804053937,0.09831694298009386,0.01905268502096943,0.03437095186196929,0.07851049981429334,0.004424523715316651,351.14454802534027,532.2285591859379
0.18230479562007257,0.14301005207816736,0.04430700410687858,0.05681328889085554,0.039674399434216884,0.0024783922453003463,415.44916709667336,605.7539225848776
0.09824786396775426,0.10120855205122312,0.04458703510650338,0.009211465001614981,0.041434942377388526,0.004837789159545939,455.7733776757856,651.0879283118702
0.4536912245831157,0.038246084665657924,0.03011781938764132,0.07302943725346034,0.08603457523048502,0.004503649952700386,412.9613413315763,599.355667781926
0.22514756742265693,0.1759180112313536,0.03745263466535738,0.01793458201228283,0.04671572727402889,0.02057708045953567,352.12288675351726,536.0775249365013
0.24428667945455856,0.29570882118986486,0.005749569522772843,0.07928407506190925,0.035850450733312,0.007108691812764449,359.7543816860625,537.0002940906195
0.3007424060229312,0.016619271332361,0.020439116908528364,0.017348875404486114,0.052675379208427214,-0.0030919826849120364,445.8035810507705,631.3912971114569
0.3977002831906513,0.13686198594873586,0.05755321811905253,0.01708668469466426,0.07181903187026256,0.012633840219738736,466.9229183615423,659.2063323848062
0.26329231491936955,0.06090781129021512,0.041372507431621894,0.026773329355353225,0.04510244331959639,0.0019603557547545896,438.6323505046139,648.6674737654059
0.3174725076313415,0.27314175517480543,0.030881734369408182,0.05913743914886079,0.05643768117678904,0.012377644853679766,381.09665024412664,572.7937918530872
0.25369529757287596,0.23925863979583092,0.045340683254715304,0.03828793870483332,0.012900454684410806,0.0005095074767958658,358.5417136214816,526.7504910309243
0.2874006449579275,0.08704673430334553,0.019426569863836604,0.018841086613004807,0.06041875371171509,0.0045879016518856,376.4490459059214,568.8571225430743
0.337003796861098,0.06841748316512182,0.054980198452176714,0.012636723221111219,0.06602020553187103,0.001401683507408342,366.7188288335226,539.5866244112631
0.05487335602929942,0.02800051244679526,0.027608986520736314,0.03195334305991502,0.01966136657798582,0.0017694314920265323,410.62887152898503,646.4695858070606
0.30260135893792495,0.03946120736091551,0.04724636220452282,0.02320080210521297,0.06347740033814733,-0.0011622715818556625,408.1306558534516,593.4141422888503
0.14535404570102217,0.28122313992689985,0.03291281638834037,0.031019750135372264,0.04728215550328751,0.010548502981903518,366.9275512193981,559.3634421234626
0.04641515176300853,0.07031144992752744,0.03136739688604909,0.023539161890532907,0.017531975974922977,0.012506138453055348,362.5929305322405,558.1659253927783
0.24394898639002663,0.16629922797362268,0.05921254893905047,0.02455182771590701,0.03185738058952258,0.008255009392225272,362.893052139013,539.1131027867565
0.26352244018140203,0.025770752020277402,0.022067450454060993,0.04385068060331842,0.05457491374529043,0.015368311611579337,370.4581749738799,561.7784537082315
0.25894136309450877,0.06655684954915203,0.0644720420815969,0.03318151472790399,0.0553750136297421,0.006877309326180908,432.1480301606575,657.9052607273973
0.290068382791738,0.09647296175460335,0.025897609330943296,0.06549530007293852,0.05467165472549385,0.005900210673175551,422.63119163735547,628.393159030914
0.20800359880448585,0.11090137134722002,0.04381480142427402,0.028228432891981084,0.04735471408148652,-0.006445112122947086,411.32837306057945,602.5088420447422
0.21991458187974772,0.08632766090075526,0.08432028283889263,0.023392070342114785,0.053884024878831045,0.016466483801028584,458.6398219767708,674.3674799792392
0.28593618870073884,0.06967145356815453,0.045953842473169235,0.02492405497169777,0.05678056532941286,0.004370128250113469,455.4136529383462,678.2932936837003
0.2140894108651976,0.2209328607413693,0.03742419096063404,0.04092502909088822,0.061283520053288014,0.007558309609045274,379.99669139903136,550.9458138599581
0.26761066370486253,0.19732753266677977,0.04729036634947552,0.030396194856604344,0.028077632109792677,0.0047630339221764835,354.00682913054226,525.9366767560638
0.3716411406871376,0.17248700154656973,0.035036976921118936,0.048000022526434365,0.07203597450324353,-0.004067226989121776,401.2432814411769,603.056625348704
0.07180320174275133,0.1721987510510482,0.04964679271285492,0.013640669313831143,0.038158775224118334,0.003688670338500533,377.9246588333764,576.752974359108
0.24877669917105963,0.112864781912062,0.007143364854455751,0.041801785761617395,0.05063590796262822,0.004599022973298741,400.5124357590031,585.6331679161583
0.17381806450201223,0.15313137920374162,0.011876928274600147,0.028697788921311803,0.042610833393769025,0.00848244265979676,427.9006281032013,646.9639524685543
0.14953426132745232,0.17244309195630325,0.045533271708329534,0.02747912038012144,0.02444195379467713,0.00498218335073134,419.9813629822,623.4718362384376
0.3203076834070912,0.08265719002918115,0.03244851155301314,0.041084739352150644,0.061777131144088296,0.007388172159869467,385.5440451291869,573.3650965148242
0.175244553882783,0.042496530125093565,0.04716546883371082,0.018938746701521708,0.04243921721417047,0.0011556819484787482,379.917146946331,558.6410591311067
0.22126332711568628,0.05567077966342298,0.03935370389974763,0.018436727599313578,0.04947046208349573,0.004040979672310571,464.45309911409515,698.8750208289151
0.3286388355413927,0.06601236969393531,0.02279138267977775,0.02960097828224222,0.07555043575774112,0.001920033910874463,368.7258085884472,559.2076969674279
0.2612206928000284,0.10896193363087855,0.07767618797830271,0.023414250640070487,0.054704981355937876,-0.001356800878491309,366.92016878392224,543.3788258912936
0.16269942208389326,0.1107896684303678,0.04738135750901226,0.037775788858259884,0.05163741956874306,-0.007728906538041021,412.8240452357906,605.8530180142075
0.22909875706912586,0.12088540455125459,0.053688180774789616,0.04937508640362962,0.04562522318279302,0.022598667810083878,423.36192724042996,637.2817535606334
0.20082716903409947,0.14233398668152766,0.014257949080293921,0.02136432109651189,0.03568837234758787,0.00024250126232668666,377.4647671152372,560.542157406503
0.372841179331096,0.09378475707591871,0.052947208776015345,0.04809656001253071,0.06429553775621273,0.0038248607150273804,331.59090417526903,512.6479914768724
0.30108561289476177,0.17022302692847469,0.009173027735786037,0.006703609106525665,0.05910451570107879,0.005361686722565287,367.5641942939505,544.95605763291
0.07517026557422664,0.10215865827591009,0.031237243670469893,0.0023166878985078315,0.03331877983914343,0.0009548992986508713,437.6445427547414,648.719773913125
0.16406630997289537,0.11075200805535272,0.026041903587374723,0.040364901370765954,0.0366829145263717,0.009562140818605517,454.75560357492844,693.4272667301657
0.23373085782786787,0.060601235586919044,0.04849133489611384,0.03003754078803993,0.04745726759536275,0.004369905147153017,383.3155147262927,575.9952291657787
0.26267547883323983,0.12149529869846859,0.07312595663677332,0.027561566619363615,0.03933113424539661,0.0028294075216300897,410.9970155887664,588.4470248665476
0.3466082317180215,0.016507407694343893,0.013717425946152084,0.06213954069600956,0.05424711699738514,0.022176463595139445,325.75954822789083,473.05988223325147
0.19617865037545193,0.05044915428659955,0.034188352294360694,0.024231388379370354,0.02978584694662191,0.010261145848857501,362.0313291844783,531.181596359208
0.20897180867356374,0.17828022017937586,0.013440548562790621,0.023801342475912368,0.03575184892148475,0.008262358240388217,382.504542684791,598.6882642816404
0.17885283455794126,0.05380417901457568,0.06616883154624374,0.035088312248050285,0.042113979804159346,0.0012599818569468458,407.29800047117885,581.226614721601
0.17664514723603403,0.14306970291244428,0.03398438812735772,0.021531275423754888,0.03891634219277572,0.009269757210521094,376.23441461322494,555.3104900370722
0.3660166162703556,0.1968904278721869,0.05229265829480727,0.029343016680192905,0.06448019667995947,0.00713242339395062,339.0080573334982,496.95104770113
0.2317765109205765,0.074580504437299,0.015395496128459179,0.0342981950499162,0.057629663332010785,0.007986662669902212,432.8150208869169,622.6492718813681
0.2820121579960542,0.1360198984821518,0.006893172930184779,0.05647501766688216,0.06268516835005689,-0.0028992703703775253,368.3210887739159,549.2230032750466
0.40231187466462864,0.12725949131991848,0.01997028357291431,0.04885510988993221,0.08294971550808533,0.005166254269154297,365.49360129138,531.1452010639632
0.23444898432339856,0.11542464790436827,0.05792768657254899,0.009097865321016618,0.03846887038563916,0.0022285026883168005,471.4034095898167,674.2145717307085
0.2641079934025073,0.0852272868336024,0.018969345234845864,0.022489710252226045,0.04391296354541007,-0.049815878321203856,396.4506231617968,590.6586627980683
0.3024953766333721,0.08321421061204753,0.03598949580256715,0.06313557268108236,0.06378792029627901,0.01110022745084171,407.91207905944714,605.8016790505186
0.09056391994471877,0.10709966648894725,0.06416380872025271,0.043400464777938665,0.015171621471851677,0.009315844390633812,400.2413710064596,602.2648693603531
0.16383032918377594,0.12720064775219414,0.04909757254169888,0.033414031007108595,0.03273622575963485,-0.0381142081711874,413.6839168697021,612.9977937888011
0.33712026356447417,0.06695312319415822,0.027405301701566877,0.017658007652471358,0.05653213856368207,-0.028743560332892517,457.9145923887984,671.2850981547978
0.2605962393854828,0.07133505053479387,0.025265025282108076,0.00712273995614754,0.04670843046197311,0.019780825972071377,339.78875627939965,523.2265976550367
0.17271345421217418,0.4077078738893474,0.013497530496865333,0.0475773025758674,0.045317268096925836,0.017470665251412408,448.59792340050717,651.9800926514725
0.11990465554142118,0.05094019953748489,0.023633765908508672,0.04007144588319385,0.040488505407225685,-0.009318664902411226,447.4666580319987,659.0289142186969
0.15642933213154384,0.027631748245644246,0.029733810291356213,0.020163508676311788,0.032351047972653334,0.0017208697519673147,456.60984138361107,654.2457201830192
0.16138795999430666,0.12950100320681904,0.01953398314831117,0.022366412675409342,0.04441946502187075,-0.023968304558908766,453.6262191044595,680.4581977061246
0.26204003850263174,0.11573594235551975,0.020778254787389816,0.06445301648270448,0.029062228236596793,0.004645649831816704,309.2394667038318,460.8162024275641
0.22256264198375367,0.059027997104962704,0.046865616469220356,0.06358685920718037,0.044085404958914554,0.0013444996256174254,366.75725869024996,543.5443653502259
0.07167725193671047,0.05330284334569745,0.03977511970592672,0.021423510024350455,0.02958329108913478,-0.0009614985180517754,344.61720650488513,527.147682818803
0.19767715026349517,0.04951605854057185,0.058897410367767404,0.011238581794351998,0.03483734903238124,0.007591928326100462,369.4890030014277,539.8841665972228
0.13892959673101163,0.03911312302327662,0.0457685135253469,0.027309336227256772,0.04042435439604383,0.0012120859719621938,439.9120773707772,672.798824355916
0.25535821721096374,0.12034407893897162,0.03360193569362089,0.031997536360578525,0.05333824607199428,-0.058394390853070244,424.7321896407015,616.5657275094811
0.2810609723515914,0.04977218620870725,0.026476478226081863,0.06804397963833982,0.05176920204918572,0.001669291472366042,463.57272264293204,691.5678183168494
0.3483236790327544,0.06513474536780722,0.018410598429797594,0.03512580541919371,0.05304732035416378,0.019869705169463358,371.3114214492187,546.1453997279671
0.30839261229048637,0.25265842874831795,0.023465273560413107,0.04972704300793434,0.0564480763362717,0.002936678005052901,430.64862538685327,617.6050178998728
0.26750147458167367,0.12219116583254631,0.028141239028381136,0.06406634094601234,0.0651997983860774,0.0009811852390297887,366.950000611907,545.5080277539738
0.1803066390670572,0.0626646539800762,0.04136090715640975,0.04886974968352033,0.04545600545796301,0.003068946397414701,309.8454515058625,471.18345470105123
0.18115810539779756,0.02940980260488997,0.021341170496618257,0.029152245217880506,0.03501640064033734,0.016654276091938477,456.6144174044979,667.9612643363085
0.22499003315142047,0.09796044134496243,0.03270755051567004,0.052600693653039356,0.04550837873511433,0.027563297131453862,464.43328806031036,697.1896134365969
0.19424061661349828,0.026881497847338946,0.05540098660968507,0.025532383186046077,0.03649935363159661,0.006748015607671922,381.00459622638965,580.4774217522784
0.19436933229345277,0.12354318017383874,0.03807313321149649,0.024754702293841763,0.04193737666539972,0.008366634945762822,338.5038514181877,518.8681873038789
0.18681428689598695,0.11973525535567826,0.02112287035252788,0.0329701637764957,0.03660961905081686,0.006364871906243437,428.352365629534,643.8756220727319
0.1768128743180821,0.07887520534373212,0.026161562180879606,0.022695960545394283,0.05265482579828825,-0.008060199934305777,440.20498527998006,666.023086821036
0.19866127510838397,0.13671023951477523,0.03114071774221568,0.03418098618369465,0.04501851429602116,-0.0021667614252375436,416.77287229310497,646.917169647528
0.24097048146819536,0.07519278339302926,0.059329277381353386,0.02723639019556857,0.029697976724642458,0.010089323646530125,361.407820232825,559.6743506930006
0.13751584994957108,0.1491994541452085,0.03533518475856297,0.054894953027897785,0.03144309154997523,0.013341857247814545,437.87679599031793,651.750386552092
0.3907326378367533,0.06472866796568384,0.024082759170395082,0.013822165131727557,0.051276063991083025,0.003607537438845309,343.6779719559728,507.67588478757494
0.2979995116688867,0.03166873821802147,0.07097043699164493,0.05158604027396869,0.06417356334834488,0.0033712124340392964,473.35152627316944,688.1221187276052
0.21882734442850255,0.12169010329039771,0.052953352821783206,0.039635124208226166,0.05333850137196577,0.009203846107600883,339.52714191192365,518.8144889993262
0.3405367377800507,0.12911057891845812,0.04171321787852386,0.04349118365254596,0.05909489179202646,-0.0014185136138877134,391.1300339506169,592.2249371885373
0.33788994893169055,0.11928381729456305,0.05669725026700947,0.008989126034407673,0.06344112773320108,0.006848588678248983,469.0722631487295,666.0188167791334
0.1707699480577063,0.13474678220070269,0.07504326866254628,0.014387249212035474,0.02952459567522213,0.006919709798277811,335.90118511096836,510.10800136705825
0.14020475275842634,0.13140203039509885,0.049519566710107446,0.044766922686741796,0.024201600428187184,0.01672871902897226,453.5663355275214,683.7437939519481
0.2116801469951216,0.13769934042368084,0.04591729039566814,0.03381683210336194,0.038550005920468415,0.008115345755671821,360.3599687092473,533.4484146797163
0.11344320043868375,0.2148132416410954,0.015212822870071177,0.028690073929814087,0.01228594257231896,0.0008732010474661369,402.0666771642103,606.1831266437393
0.2062397498294863,0.029770388476215718,0.01236629142556491,0.014666189935070446,0.027594135643534363,0.007898199969646654,400.22875091205856,602.0403285588043
0.18663736812072662,0.03674198725353832,0.03890707252864234,0.03666290027681067,0.03457819626306363,0.0022891306014063313,413.7952355887467,611.2289100169762
0.12656625749930525,0.12577350752835484,0.03242359045123977,0.02580565566296332,0.04736084229425822,0.002547556897203146,467.6656418197117,676.7050403233462
0.2310238536904315,0.12311267668393518,0.019763173757586787,0.017028789107246065,0.047538675191581066,0.006715874712170926,442.6444732976408,633.8500481463471
0.2061696667336851,0.09507239406093662,0.0436681716238537,0.027483386714623435,0.046128293741474216,0.001502152675139245,356.3118567350535,551.6403197675389
0.14488077120674023,0.07562705686103538,0.05184881928125613,0.04652881461195627,0.025803319846519644,0.011392622662245068,389.97884618836986,569.6274286213509
0.4259367909420298,0.04947533491273176,0.04203575450533189,0.017241037198104537,0.07729999424048017,0.013086780209354264,416.8251070794823,611.6246302371418
0.13951495290987326,0.026848184282548457,0.04114002381485621,0.03741619005126356,0.030110570322486003,0.006867032598491673,375.1258820954832,559.336632723692
0.1701067857565497,0.06530596138541093,0.030342649199452402,0.029963438921807174,0.031819727852626545,0.009302176572182028,455.09683595545795,662.6787970087736
0.15796154314889715,0.09711880602198418,0.052182027041033266,0.06416231575428424,0.025136708699035414,0.009476471342907699,358.73758663746804,520.6040669971685
0.14497881575986196,0.04749838112082893,0.04864052531858883,0.02637023417592349,0.04350563990348503,0.0014591911876363239,481.5086357329217,700.5095272170704
0.23981175970432983,0.08685456071832842,0.015396267120384109,0.025696733431753754,0.04925432823836066,0.008106368381757373,380.34742868497506,548.3191468884456
0.24490244915178577,0.17704750775127373,0.03345226748454624,0.0063663527939734075,0.05239597217440463,0.00598268828581229,332.7636092416363,493.06170512709605
0.16901717073677286,0.0905549928435735,0.03106654649775142,0.03011653811045742,0.027451384844502866,-0.04347273743494863,467.5270341736386,693.569018152628
0.2558815622078512,0.08668681711444096,0.025342533101002356,0.052378153334776585,0.04851771814617944,0.0008033237670997948,365.06673491199956,533.9224494630719
0.20008389641262328,0.03460215912993598,0.055579881883992446,0.030325287396387773,0.038162276739700136,-0.01674821172327344,390.33100268764946,566.6531954771339
0.2969677438303793,0.13671863435001821,0.04027398380560796,0.03184544726019871,0.04067257806440691,4.9741229210297325e-05,374.9964011219697,570.5463865606274
0.10379942727444946,0.07447834545608353,0.015311130510004795,0.011096372096583134,0.02898633255228549,-0.01590464508267956,440.4311240523759,660.4391968974109
0.21026384110761354,0.16061203953104453,0.026917305549854803,0.037382889313850955,0.04457844844298778,0.005370280787211536,355.38619798150336,519.562452224069
0.15429869227468224,0.09315678966415684,0.01138454778831552,0.014012453457502613,0.022000190054710326,0.008826518543059143,441.41693926692074,691.1205666218902
0.32137152189537677,0.16456313591842778,0.02118289843826911,0.008930142442183658,0.051963575349922284,0.009373984295141828,419.521588294548,620.5072505679661
0.23080838364634051,0.17419155758007304,0.0527660825378405,0.024341871469782356,0.05822484203617523,0.0035604108375855326,439.38266406684426,653.1886334328452
0.203495096555966,0.0796399564536245,0.020839754273390628,0.028185786622198616,0.04247028727549499,0.005559786854912875,475.69511910804766,702.3309057148625
0.31234930753084,0.049297460597918175,0.0426212796307418,0.006344554859957978,0.04975259496231168,0.010428389324790288,408.99582485214694,591.2255256058075
0.24041421090644907,0.07530597948263397,0.033280520982021625,0.04964894502367376,0.05219147926804097,-0.006193315484329774,387.3680624737228,564.2294098769105
0.304510835691728,0.0432379971372048,0.02589596054177837,0.046250459032915386,0.0445175806819182,0.0267221706912789,381.7477384400235,567.3820481659119
0.2207968757349836,0.08473639974951715,0.03243114476020843,0.02159368105119379,0.03492224363813143,0.003608333071091922,470.215114787755,720.634751713832
0.2101765536426503,0.09138789521065277,0.03678844423260626,0.04085808303379658,0.026120243804118235,0.00041094000738103626,376.5308912325234,559.2582372439
0.23578545290856684,0.09657063609145336,0.01474243263564028,0.036099581663841626,0.03822690361249098,0.006210200403163904,416.3058547327149,603.4551160640121
0.09516552634157203,0.1512338903667016,0.035582766766455394,0.04085725545940944,0.028156710154339706,0.01011092214394413,481.247857861492,717.8085065348744
0.16366052174987028,0.04847892145677806,0.04269505478369688,0.022975760069600334,0.03316424681214499,0.006419654408522203,465.1757936295684,701.6294299176277


==> anc/Figure_12.txt <==
# Residual_basic_fit Residual_improved_fit 
5.618045231629732739e-02 5.127305623826339254e-02
-5.548497842598219820e-03 -2.402303724223515957e-03
-3.553342568276938659e-03 -7.412762069300353474e-03
1.600515125014709966e-02 1.001820857743843454e-02
5.689479574672941069e-03 -9.091814006439019602e-04
-9.101877850176957885e-03 -8.944459002321866747e-03
-4.759203396096124694e-04 -4.858909055099534108e-03
1.323688138649353405e-02 1.257238140985524055e-02
-1.097216326193338823e-02 -9.611891843561804621e-03
1.245492291443947575e-02 7.692977888487856353e-03
1.269108287857800312e-02 8.271584827200108986e-03
6.086687867591460827e-03 6.407931425883858084e-03
-7.599550588834991238e-03 -9.844861897101344489e-03
2.473834693051234560e-02 2.062381130067883830e-02
4.831315637442379352e-03 7.315555387378439717e-03
8.853644924816026635e-03 5.340041294130983690e-03
1.081468708849699263e-02 5.570498758842820294e-03
1.140594361323044384e-02 1.288900723672757251e-02
9.727517590100973055e-03 9.539560318263716476e-03
4.793470363118449568e-02 4.318081762037797450e-02
-8.259707604986642193e-03 -1.016765752314879867e-03
1.425697181343862224e-02 1.021692980651792496e-02
1.413483676826006452e-02 2.300219145106600221e-02
1.218561629278926486e-02 7.810967808120350409e-03
5.608703175165465071e-03 7.597655767517107195e-03
3.717326202754793821e-03 1.718144589088373142e-04
1.073054776489134297e-02 4.894965799006114129e-03
9.370392794274245291e-03 1.404367283696261043e-03
8.990066790669052482e-03 1.126299602643035178e-02
6.825550583909580082e-03 7.448513513245887119e-04
4.110294000053662383e-03 8.274249546521075804e-05
-9.211273004573101303e-03 -4.549262836426790774e-03
2.245054085159847029e-02 2.021265201148133434e-02
-2.907375391652776073e-02 -2.690553466605105984e-02
8.836554261854175432e-03 3.324958369553121865e-03
3.904321293260260353e-03 -3.486861685167499947e-04
1.507398495460089520e-02 1.012038795409112533e-02
-4.450928250319051427e-02 -3.973944651445499021e-02
-3.019256137339573764e-02 -2.861700850712419614e-02
-1.073939019148743845e-02 -1.520354070170916103e-02
3.684026696249857041e-02 2.974595216916865736e-02
7.741402114545953977e-03 5.901708425042919565e-03
1.437375699352640493e-02 7.892005784291979131e-03
1.336653668624705749e-02 1.273927885005099805e-02
-4.133065488280950051e-02 -4.423687766435226154e-02
1.963832350887518251e-03 -2.945772715711888340e-03
-2.812171620361334813e-03 -7.671311970629862177e-03
1.781732983427807698e-02 2.182357001173126226e-02
2.007339723488073963e-02 1.568053118392655557e-02
5.303446827400918467e-03 4.520158387641640824e-03
-2.045552529374050979e-02 -2.094895501608917340e-02
2.166734778882500878e-02 1.782610759649400772e-02
9.960554881560321205e-03 2.285993526714153248e-03
-2.747621450978501509e-03 -4.940547347250934598e-03
2.097365429014986030e-02 1.957485259541055442e-02
-1.412745840451827030e-03 -6.605177960946545697e-03
5.095612875116319052e-02 5.040621825933391809e-02
2.996645231335438864e-02 2.682636143249037333e-02
1.196390954796644826e-02 1.288163098769145795e-02
3.601628847877159922e-03 3.663092694439470942e-03
-5.404464270707502738e-04 -1.058400541635227260e-03
1.847932093121464753e-02 1.435551130646321033e-02
-5.408042436818480403e-02 -6.002264005529210633e-02
7.668434156797961782e-03 3.789802116876708066e-03
-6.623556815463890052e-03 -5.756359246166107418e-03
-1.694847503907564307e-02 -1.829415541576574072e-02
-4.697130147902626660e-03 -9.311681576480070749e-03
2.157406483565172534e-02 1.930234510380956364e-02
8.315635672283740870e-04 -2.125739599204572866e-03
1.438635412350779130e-02 1.073424509791482198e-02
4.697081133694103877e-02 3.980115687326298002e-02
-5.606106008445223277e-03 -6.140767620517736253e-03
-1.136637623405093583e-02 -1.610923206392383608e-02
3.563086218392852444e-03 -2.105590101180703638e-03
-2.806258563453706278e-03 -5.192376030956416533e-03
7.920740661095646007e-03 1.040377599946620130e-02
1.255694008147480341e-02 9.822269061673750967e-03
5.512087997660489527e-03 -4.806953204208857383e-04
3.183333143452739267e-03 1.247055025919110993e-03
-3.125535632756230864e-02 -2.161115184782740409e-02
1.632061031057045197e-01 1.626113543020466790e-01
-9.151067978631077793e-03 -1.058489352781975465e-02
-1.478322945344714458e-02 -1.454019250486055827e-02
-2.001056035357804547e-02 -1.933554989029213564e-02
-3.325723565468889642e-04 -2.602671000485126673e-03
7.811723875494006736e-04 -3.464465091319398130e-03
3.663468978584272229e-02 3.433858600551403101e-02
1.686913154127646364e-02 1.311433777527858460e-02
-6.048133343783151927e-03 -8.276008144098345731e-03
1.376619622618305977e-02 8.939411212122754663e-03
-1.191294925047319507e-02 -1.489496739860274831e-02
-5.359023768431794843e-03 -5.701611724987266927e-03
-7.792952398467598019e-04 -5.913989125866513097e-03
4.667724324927536098e-03 2.341508109452217212e-03
-4.235752192292666779e-03 -4.579694741124462620e-03
1.824511655837580612e-02 1.875892254574124118e-02
-3.164507672991660053e-02 -3.307478267267686262e-02
7.985413724191554180e-03 8.154523358580086090e-03
-1.003405813550858894e-02 -1.484463904665591499e-02
-7.700666173738688475e-03 -9.308668671075461670e-03
5.206435491378099377e-03 -6.392404139653369566e-04
1.582127655539125599e-02 1.787016491687998601e-02
1.424014575380336614e-03 -2.501386333334994563e-03
-3.036020551498489622e-03 9.106448332476292651e-04
1.083727175228747786e-03 -6.509127784144613793e-04
-4.006461485714452389e-03 -5.578512319678629802e-03
-1.066433338461879321e-02 -1.145385486346564910e-02
-4.581264197193318788e-04 -1.395532242073456441e-03
-1.801679320921224792e-02 -2.528632463457274743e-02
-6.284333697083251125e-02 -6.725073677871332145e-02
-8.318986697769158861e-03 -9.320967293000713416e-03
1.271670972974008745e-02 4.882033145126305970e-03
-7.147491327328739374e-03 -6.873555186922043758e-03
-1.632258306742906395e-02 -2.159721658709779640e-02
7.744358340854698430e-02 7.595801926479744948e-02
-1.495897124959486187e-02 -1.778969829622529739e-02
3.667261444978990072e-03 -2.514739573047148138e-03
-5.348936799113314031e-03 -5.912637357109814043e-03
4.882672288910715891e-03 3.098461011973918655e-03
-1.086308197858681240e-02 -1.130861082065625495e-02
-3.947476125893517943e-03 -8.754897518901381265e-03
-8.117085635275623351e-03 -1.313491977281311569e-02
-5.727303179048348625e-03 -6.356727209080596103e-03
2.995928292403273602e-03 1.504819013819252288e-03
2.347399705582614918e-02 2.373629276220132894e-02
2.702222724153900690e-03 1.059319147712692311e-04
9.621780783709635299e-03 7.124933929333821664e-03
1.410071053706787522e-02 1.427222023590967934e-02
1.333630512333389834e-02 1.598988572622916937e-02
-2.232613307796062554e-02 -2.647198042472227036e-02
-2.764203413213876109e-03 -3.805716660603902096e-03
1.542915244005106656e-03 -1.106448667429229399e-03
1.257298092507557960e-02 8.714108801045613445e-03
-1.008493475774017989e-02 -1.159524286328310339e-02
1.097743092283989808e-02 1.547637754264050147e-02
-1.945162476369236351e-02 -2.376933999467276126e-02
6.545343530880697383e-03 4.231557656004830692e-03
-4.388268956449424552e-02 -4.075567822858527228e-02
-1.884779948081884843e-02 -2.200452592277577640e-02
8.521017475787803774e-03 3.887540127449379268e-03
3.641274437137326236e-02 3.589162082565507117e-02
4.116857483501884171e-04 -5.526806439622901010e-03
3.268311002230493700e-02 3.108257435075775788e-02
-2.607522077488645673e-02 -2.510524726069630203e-02
-1.421949841475176474e-03 -3.055121816450935557e-03
1.284584200204100940e-02 1.292666277732067159e-02
-2.692010927850297525e-02 -3.271098619942493235e-02
-2.174138562191961152e-02 -2.499621824764149125e-02
4.269498342173022598e-03 8.123386522184479486e-03
3.653815001221883546e-02 3.649362180128351563e-02
-5.249917971373242037e-03 -3.401264013325064339e-03
4.908987989176057110e-03 3.656753195574846682e-03
-9.673226902612710315e-03 -6.446254433493479180e-03
1.213798969041257267e-02 1.282065214077687809e-02
-7.566505396655560239e-03 -7.489913265871821907e-03
3.956434239853765314e-04 -5.165016817244081140e-03
4.257958077867791263e-03 2.441309602898095177e-03
3.065942955469944109e-02 2.646564177073171265e-02
-3.306564792244594264e-03 -4.328815329735957035e-03
-6.971768427041878137e-03 -1.048387058783083539e-02
2.233256994718383487e-03 2.779532612975556954e-03
7.472715304517764737e-03 2.898276764328716615e-03
-2.371206442927931146e-04 -3.184228923620996410e-03
3.010416268357305608e-02 2.962889635567630270e-02
1.804946298396471749e-02 2.275959443273271876e-02
1.614783569954360287e-02 1.052290331020418190e-02
7.162701262726653417e-03 -2.069422214959759643e-04
3.511634880166771694e-02 2.907912035020545488e-02
6.277351569659099864e-03 3.927704376526616054e-03
1.182678972011452084e-02 4.509315610188420476e-03
-8.056577955365566701e-03 -4.260520195889936496e-03
2.059407592847973048e-02 2.026357126023792254e-02
5.049454047729762945e-03 2.343063406434964940e-03
3.195575552354611854e-02 3.234791231914417586e-02
1.274739664944518625e-02 1.091439310521417558e-02
-4.376594334102562600e-03 -8.971366311424927228e-03
2.777510601545424632e-02 2.643522880330976751e-02
3.374194047372342659e-02 4.075795361561222047e-02
2.709693565216235792e-03 -2.534646129337602902e-03
-1.764993722342182020e-03 -3.170667520029063491e-03
1.457922972827284391e-02 1.472095793537735176e-02
-2.631768841289371108e-04 -3.092963507090136163e-03
1.103537235646722889e-02 4.513688591956645235e-03
-2.059995631139337896e-02 -2.393209749415553186e-02
1.647089173617096933e-02 1.554470308472819320e-02
-6.698438515157209561e-02 -6.509384047601418644e-02
-4.806054107103503725e-03 -6.140319737213687651e-03
2.312769010672133946e-02 1.953856882521353908e-02
-2.024409635688840386e-02 -2.144912255841145005e-02
-8.461185420963126744e-03 -8.039283469833726978e-03
-9.082699557642071042e-04 -5.742656291967311935e-03
7.625716955918005607e-03 3.880233994237883288e-03
2.408745608131692903e-03 -2.182382669768180225e-03
9.244749334272540225e-03 3.325443926546057735e-03
-6.959622931818551517e-04 -4.695099846137511940e-03
7.394906258623936204e-03 1.592024332192370009e-03
1.479911698728155617e-03 3.099873977804132319e-03
2.889141413897608479e-02 2.668479966143012805e-02
-4.372758583390735920e-03 -3.368404908561811045e-03
7.974186157591399426e-03 9.390579539336543768e-04
1.579932895321916470e-03 4.284639267256792894e-04
-7.966260343532140242e-02 -7.655647536072203441e-02
-2.958316615403924765e-03 -6.292574814911099101e-03
3.483872624850627847e-02 2.887224456798116734e-02
-8.589767487176092758e-03 -4.500295783387498610e-03
9.740380615852532037e-03 1.075010985860752957e-02
-7.992255317688467739e-03 -1.161100593480957240e-02
-1.982573248420743325e-02 -2.326519374247307259e-02
-8.419887609383433502e-03 -7.534864927581534644e-03
4.778462432353206002e-02 4.572626568752909126e-02
-1.144700491603520276e-03 1.596894989446123736e-03
-1.341574416915584413e-02 -1.278208347652193787e-02
9.375991441431807960e-03 7.915293279114908598e-03
4.545161920932504554e-03 -2.825715092950320528e-04
2.683215625269617585e-02 2.744146177323419922e-02
1.538047363170022899e-02 9.767863988174446677e-03
-1.329630943981530491e-02 -1.579119664895508798e-02
1.285020827882597111e-03 1.038097750510134920e-03
-7.178192688468469640e-03 -5.618768948200712071e-03
8.374022098908034603e-03 4.930920900050924510e-04
-5.578256408057424842e-03 -1.328036751376236724e-03
-2.998378923203294522e-03 -3.743584049573742134e-03
1.046192595727044733e-02 5.437058422891997284e-03
5.007712427479585685e-03 -5.331583993296324514e-04
9.801176069836173288e-03 3.406820518325763894e-03
2.949676803120961782e-02 2.402439517620549858e-02
-4.334966298777873095e-04 1.304880456258254717e-03
1.857931743953211007e-02 2.048067840969390249e-02
5.783234388833859152e-03 9.413930238721609361e-03
-7.567467763967718544e-03 -8.925672920668139762e-03
-8.103784752135618705e-03 -9.011132150371850211e-03
6.362202550701322179e-03 5.846308478238138040e-03
-5.829922068142889303e-03 -9.538489972066049871e-03
5.844884706490974940e-03 1.388981484408077088e-03
6.880491453380696565e-03 1.069945507292017345e-02
1.218821994327512481e-02 1.226449714676810382e-02
1.215503224666950738e-02 1.578766517372207079e-02
8.914726000202460865e-05 -4.953300460369812475e-03
2.498388385327941774e-02 1.809359934401024578e-02
3.606136585478625887e-03 -2.737606706635557427e-03
9.548913971273520485e-02 9.870653154095557213e-02
5.168355347050792442e-02 4.911862640823495829e-02
1.553758476129844107e-02 1.518225943241682807e-02
-1.989901209752197031e-03 -2.640477716999933833e-03
2.069457442387184071e-02 1.578847303633573382e-02
1.792339911695769658e-02 1.276178055197548997e-02
-1.431744159332400471e-02 -1.807926603238949395e-02
1.049103454337241628e-02 9.401368912017989132e-03
1.052043321286309785e-02 5.563751576888733424e-03
-2.510270289022427728e-02 -2.752754862605686845e-02
-8.529127252706918821e-03 -1.323027323836629444e-02
-1.365746700807993555e-02 -1.348840374654537017e-02
-2.578227596218937712e-03 -6.532486620967123750e-03
8.744785519057284712e-03 3.892970429458795720e-03
6.617280646089494095e-03 3.686869290427524648e-04
5.780489242877419331e-03 9.945415175766116056e-03
2.428105000029312857e-02 1.810228386618764618e-02
1.007776284785421098e-02 4.016873925416386548e-03
-1.401120345248360773e-03 -7.490655513183293313e-03
6.652934467062054935e-03 1.105454377603601671e-03
1.239517663261316405e-05 1.870954003134608218e-03
-8.529233367444134795e-03 -9.255017682428159920e-03
1.081401873081408449e-04 4.383839605308820914e-03
1.684701927643758590e-02 1.170129664975252254e-02
3.144278295199364436e-03 -2.709868111019621273e-03
4.551122827484486641e-03 -4.107239666615251222e-04
-4.729979027164973870e-03 -4.053083396073728362e-03
-5.700592998499284109e-03 -5.290697598749821012e-03
2.289556448365689945e-04 2.669373589209711461e-03
1.324308842559074328e-03 2.966448946006373932e-03
-1.130534065886361350e-05 -4.415310584762108942e-03
-1.957247398202310168e-03 9.610408378392838735e-04
1.154120926042841340e-02 6.656648541658642670e-03
-7.964777634243358495e-03 -6.549309224883913261e-03
-2.645276929599215537e-03 -3.292917704056520789e-03
4.068879729778138166e-03 7.739235098827464132e-03
9.843356421726377065e-03 6.830966668689927163e-03
-6.957236783399642355e-03 -1.194472520137281925e-02
9.861258119518066800e-03 2.373715639625167267e-03
-1.020745278527866035e-02 -5.117848991931239766e-05
-6.654305872904320990e-03 -9.819391646466418822e-03
3.518665881373405496e-02 2.908154439108853392e-02
7.638260271697616677e-04 2.878648751604429012e-04
3.773370607409117644e-03 9.582788680062223619e-04
-8.714442832888495347e-03 -1.097701450397279253e-02
-1.155815449159174405e-02 -1.325623480348327513e-02
5.964925889651931379e-03 4.295939186389596820e-03
-7.281008129176095439e-03 -5.793678708816429185e-03
3.870889275146030713e-03 -2.513109718056950187e-03
9.712825321487282559e-04 -2.171871588052739013e-03
-2.328658620225222686e-03 -4.274702516913251801e-03
-1.182358928468637237e-02 -1.431172055405426254e-02
-1.476285311633342666e-02 -1.307084362431635248e-02
-5.224745755716408979e-04 7.397383757927894488e-04
5.548659774120471774e-03 -1.481614165484810772e-03
1.353172842102411469e-02 1.171195550486974282e-02
9.092429007477408412e-03 5.093501776054484842e-03
1.676370923771174082e-03 1.730305686197187304e-03
4.144683256035398833e-02 3.798519168209458369e-02
-1.853190012647617374e-02 -1.839495276564676735e-02
9.262742872768396640e-03 4.852064298067410714e-03
-3.038962249678294619e-03 -2.603130381381858760e-03
-1.640660513499198406e-03 -7.355450537356551105e-03
-4.663775972101514081e-03 -1.054330167355995232e-02
-1.394952159538663874e-02 -1.349806398343968150e-02
-6.683151280309784087e-03 -1.059871510442008703e-02
9.389536262169127095e-04 -3.867234187722331379e-03
8.548753489340785855e-03 4.655483993460251754e-03
5.807184642129781596e-03 1.865223741472826768e-03
2.454437411839877070e-02 2.237281453389553323e-02
2.032223639276354177e-03 -4.229334904313083142e-03
5.829394131217569691e-03 1.675722450066127744e-03
-2.932023065833188474e-03 -8.483173328357246010e-03
6.529375392289812202e-03 8.003816298163823895e-03
9.338223196650608654e-03 2.649182617851266602e-03
-1.282246462816086577e-03 -4.043277093049559012e-03
5.550626892518907216e-03 2.112539602790990817e-03
-4.284170028112247244e-03 -6.948522474839197854e-03
7.863138358557245078e-03 6.247506088114848644e-03
-8.118134387878513103e-04 -6.768694402375482339e-03
4.215818285263694259e-03 -3.743865998042323132e-03
4.289515198291005832e-03 4.997008137443571113e-03
2.162956449587636124e-02 1.530933434013543107e-02
-1.959647630708688526e-03 -4.491222872560964030e-03
5.182032915802855036e-03 9.366901419020044750e-04
-1.661566634391110214e-02 -1.952196826039681241e-02
1.100705607523298594e-02 7.861311813741068619e-03
1.599239352400683850e-03 -2.632577484775746116e-03
-6.822566826194641741e-03 -1.082732353221245794e-02
-1.275570393545649370e-02 -9.492672031240854263e-03
8.910658866212480336e-03 1.561071490561328351e-03
-3.611491505676129102e-03 -1.015775044078790976e-02
-5.026969364229135623e-03 -2.741899723042767051e-03
-5.619478554011028693e-03 -6.798085260080733577e-03
3.541375793121019633e-03 3.875633648818304494e-03
-4.891670847741008341e-03 -9.727133841540794301e-03
6.479211197082028126e-03 1.373936140031613989e-03
2.386415551801886539e-03 -1.542704597922219326e-03
4.407052292943816618e-04 -2.145183220774001670e-03
-4.134259709413480588e-03 -3.998839289867918423e-03
-1.001498547612775236e-02 -4.778631809551826815e-03
-1.517704607940325093e-02 -1.369686667615675063e-02
1.804117730925848540e-03 -3.030809555881376280e-03
-2.305815386865181504e-03 -1.850819378104346519e-03
-2.292063094451901595e-03 -5.779652739867054481e-03
-1.685436369123212257e-03 -7.564671795383826752e-03
5.613135788752766225e-04 -4.385666601256964225e-03
4.400040196107461027e-03 4.667695107068891430e-03
6.675460215613045895e-03 8.273106814881241167e-03
-1.319025704193306503e-02 -1.789093870957287821e-02
1.044254572851967267e-02 4.693468046989078546e-03
8.157513528751946658e-03 9.263646180211686232e-03
-3.346838758025375525e-03 -9.273775726777415754e-03
9.238018985829109068e-04 -6.639820372669353980e-03
-1.867052234797438124e-03 -8.325058155352582992e-03
1.189485984923505449e-02 7.725918787970451063e-03
-5.680616930938978994e-03 -9.114868039010234207e-03
-7.572574845462289039e-03 -2.791990939326853549e-03
3.356580744134153235e-03 -4.153202267104641292e-03
-2.203578165165862024e-02 -1.880442491073906069e-02
1.881880478946736449e-02 1.753732149035083787e-02
-8.193263936235792994e-03 -4.990351468433525117e-03
-1.373160179935495329e-04 -1.970821903147779858e-03
-2.540035216237055554e-03 -1.719274452840355294e-03
-1.599978828645524237e-02 -1.322962705785584586e-02
-5.117526655625877219e-03 -3.199269267028164582e-03
2.126959836506180437e-02 1.539201880752427351e-02
5.565523056086167999e-03 5.933981217486200554e-04
-3.537120293303143426e-03 -7.625106118302473271e-03
-3.653304918973377009e-03 -9.982505206170316087e-03
-8.663538281875696537e-03 -8.862513456192653780e-03
-9.973299820562522150e-04 -5.073038028744534730e-03
-7.871648206728663888e-04 -2.719317182113174108e-03
-3.458427052798194665e-03 -5.908207143634295819e-03
-6.920927114300565001e-03 -1.124167172771958594e-02
-9.380469974175791037e-03 -1.268738302982052452e-02
4.428368269799419152e-03 5.947323147427914514e-04
4.415341340567469769e-03 4.149776723697332081e-05
-6.907461526394089064e-03 -1.193948046401968263e-02
2.402808715757539376e-03 -3.019471999539056692e-03
8.211175239746477256e-03 5.551005219270689628e-03
4.254889998637656490e-03 3.595330706468901488e-03
-6.233371501803697257e-03 -9.525647571318010196e-03
3.518067565238987282e-04 9.777490761207138781e-04
-1.229667213611905681e-02 -1.102241388998214701e-02
2.652145190267284763e-02 2.064889374161733154e-02
1.861545519290196821e-02 1.488177431301230050e-02
-4.670597129645452650e-03 -1.347646085779204139e-03
-2.068866682033466964e-03 -1.769337579522023418e-03
-1.268999098638382006e-03 1.757657083906370710e-03
1.830804373577120739e-02 1.416415283561855976e-02
2.102940098539341808e-03 -3.751302030081830018e-03
-6.354444068744732887e-03 -3.884817044595433727e-03
-4.574932416881241637e-03 -1.996159849054820329e-03
-8.844235298976243706e-03 -8.589234444151340117e-03
6.950609467540856679e-04 -4.450613702567149388e-03
-1.064945417264516817e-02 -1.287265527371436388e-02
2.506926988929247119e-03 1.303757748655223758e-03
-5.716772003908500432e-03 -1.040680990357753521e-02
4.251626204511025839e-03 -6.351247427417768682e-04
-5.029772078688442977e-03 -6.054845208690748382e-03
-8.970309456895657688e-03 -9.396660699075675208e-03
4.741546729164863166e-03 6.078334394420837478e-03
4.663334474460923557e-03 2.009104485115736916e-05
-7.277953759314038928e-04 -1.890211461359571354e-03
2.971572071398434489e-03 5.931893504541839446e-04
-2.802423830097586221e-03 -9.086987801871365678e-03
-2.517204897721541518e-03 -4.135216508577756883e-03
1.477697317785254573e-02 1.064683823470694707e-02
9.090020742583946461e-03 8.362946813500127946e-03
-8.102178120417986157e-03 -4.101315558927665778e-03
1.283079643787368371e-03 -1.513849305263518727e-03
-2.521375059943847807e-04 3.374368742961750267e-03
1.491487438226330245e-02 1.045831966611484101e-02
-1.307251273170644684e-03 -2.544745736332013758e-03
2.681256634275378664e-03 5.544138920721038144e-04
-1.489739300747897413e-03 -4.462873145342743930e-03
-1.055944791664843556e-02 -1.000579300130679215e-02
-6.475049093825175142e-03 -9.556082646612019602e-03
2.300240006006412652e-03 -3.028391253435992747e-03
2.230030393158534407e-03 5.472167514990598780e-03
-2.949506350002047486e-03 -6.066339443745193821e-03
-9.498742521329324451e-04 -4.520944616452965761e-03
-1.956960694645317606e-03 9.521418597829740815e-04
-5.409535062246728643e-03 -1.016036934729723507e-02
5.476235386062605799e-03 -1.517392906473796418e-03
7.359596166868247885e-03 5.517950963329621566e-03
1.831179386895104982e-03 -4.488284293758020016e-03
1.225137277877781129e-02 5.947229208375610227e-03
4.782186714972078839e-03 2.057618226154168950e-03
7.262424155933753719e-03 3.232721259652751589e-03
5.079231570444771304e-03 3.158226398412598140e-03
-1.356002159178151811e-03 -1.362796032179789535e-03
1.595954185539344428e-03 2.600326455581947194e-03
-5.369133552621970645e-03 -1.116878882998510736e-02
-5.313405077222069228e-03 -9.669081044901719005e-03
-1.628318153638782378e-03 -4.393245493005775576e-03
5.843041991672976582e-03 4.436656010496604213e-03
2.127065478572692098e-02 2.298914312015325895e-02
-8.464185494637902624e-04 -3.556789972116921120e-03
2.542511993490187590e-03 -3.414567634204520793e-03
9.640824348364834470e-03 4.446636471971054591e-03
1.257266212181989279e-02 1.231397923657758658e-02
1.346501905789315029e-03 1.991889265505416423e-03
5.487095715488098449e-03 2.673348841557270789e-03
-1.179335356467539619e-02 -1.308828004034308379e-02
4.697697454072502499e-03 5.173762734344927033e-03
3.293331094521647490e-03 6.711543899092717314e-04
-2.212968704932595856e-03 -6.224446045472960265e-03
-9.009102477901601708e-03 -9.683996006458556183e-03
3.260335617024531091e-02 2.582683162928835208e-02
1.020790493531814960e-02 2.358584844519782606e-03
-1.540571473735812859e-02 -1.684141280344635810e-02
3.259063649038128341e-03 7.447311014601394608e-03
1.315030732661818039e-02 9.861619385876589650e-03
1.130437444367790589e-03 1.788621497333584692e-03
-1.944254895400818889e-03 -3.079725375524450248e-03
-5.504797145107997308e-03 -8.299305469414024888e-03
-9.014524827576742699e-03 -6.150993219995543049e-03
-2.808561214048786725e-04 -4.839055858436943150e-03
-2.727666147208554492e-03 -4.156220826140814145e-03
-1.156692280774603010e-02 -1.517066334230944211e-02
-2.002346087536875652e-03 1.445619714758157592e-03
5.112159560480316473e-03 7.860022131893632663e-03
1.269708674602760753e-02 9.208196375646328369e-03
-3.067855050685762419e-03 3.143767702019982513e-03
1.011020055122300448e-03 -5.754316193925870793e-04
-4.316703032444239863e-03 -4.782794364038115559e-03
-6.417982735624380014e-03 -3.498848660693037321e-03
-1.606731200973446350e-03 -2.284969321891261451e-03
-2.666376023898928659e-03 -6.842594158887408025e-03
7.975555179549599638e-03 7.882191262272780080e-03
4.927680621607708270e-03 8.509138835854253291e-04
-7.251278918541756435e-03 -4.656268811620019321e-03
1.294700655807361558e-02 1.071278601245218010e-02
7.002498887492597870e-03 2.685655807324211289e-03
6.757707018501622059e-04 -3.962984501875078946e-03
-4.453155058960404575e-03 -6.938628964313737005e-03
-7.292633593282610294e-03 1.407047829334352740e-03
2.394321407348395069e-03 -2.226896911579729146e-03
5.055639815899029554e-03 -2.313450967238147964e-03
-1.518551900586635056e-02 -2.251964985218575521e-03
-7.821918352894771317e-03 -1.451176410596696775e-02
1.340608963684470148e-02 1.186138919614111026e-02
-5.818746085638316391e-03 -1.062992338777199453e-02
-2.425842039915674167e-03 -7.939933773093040686e-03
2.519710468677927723e-03 1.151323137822894693e-03
-3.462069515331359093e-03 -6.728956779299966051e-04
1.217452925627131310e-03 -2.012163015037381902e-03
7.542595918662055310e-04 9.859820995534833432e-04
2.011630080877027660e-03 1.383192869932749203e-03
-1.196507909341816556e-04 -1.449102284572598848e-03
3.961307084238301947e-03 -1.943255015208545863e-03
1.808517645883588737e-03 -2.301144695830280307e-03
-6.698377775069822709e-03 -5.735468234321410008e-03
5.388573505252851510e-03 -7.564540788615962269e-04
5.221999488076351642e-03 7.163033735336374330e-03
-1.254945155015307900e-02 -1.604350416190983980e-02
1.101028511056787243e-02 7.310673667079641697e-03
-5.820482750005583766e-03 -3.798403586461766845e-03
-2.558948582577821179e-03 -6.805034014097351494e-03
3.676734697858202727e-04 -3.287312411661320183e-03
4.457664704715530793e-03 -7.919926929819253586e-04
-1.196134748773339598e-02 -6.530957352190173287e-03
-1.677475211861690491e-02 -1.545997118671969470e-02
-3.100685128668779350e-03 -4.094876901965142230e-03
8.519609272879608702e-03 8.090314843230358294e-03
1.057429075247395822e-02 8.796644245495456593e-03
3.591111243113992435e-02 3.619854449346673886e-02
-4.920009436735579486e-03 -6.970080897056711924e-03
-5.876522544061506259e-03 -3.211293487535515911e-03
6.326876327691056956e-03 8.191325512798275366e-03
1.995320802860837267e-02 1.638023772969777331e-02
-4.538898980176009346e-03 2.320586577650309013e-03
-5.457106666271794443e-03 -9.259858118066470814e-03
-1.768135742497956020e-03 -8.631199864351894735e-04
-1.501318413012356703e-03 -4.228767843124947926e-03
1.525519428161710433e-03 -3.017922532185206633e-03
7.498345954395255544e-03 5.706717156035486654e-04
1.265192045190218634e-02 1.174448912077703105e-02
-1.493440336100543969e-02 -1.520749278434654905e-02
7.486094225245865791e-03 3.916705836942587643e-03
-8.747093916851467199e-03 -1.369645437046941583e-02
-4.106030083735270550e-03 -6.249545695407794296e-03
-2.597094098914821958e-03 -7.882386942711011590e-03
-4.016022544305414277e-03 -3.400785566662966469e-03
-6.743594475863225884e-03 -2.106196689359522006e-03
-8.068713368899346761e-03 -1.220158878944783976e-03
-4.711710906741543858e-03 -4.805978178663027761e-03
-8.797397564981532248e-04 3.136214362519432891e-03
7.486177592803091446e-03 1.318010015209912858e-03
9.785820348790033943e-03 5.777299305027898402e-03
-7.416882120958520619e-03 -4.185919917266685969e-03
-5.065947134434297359e-03 -9.883500907862902835e-03
-9.449557762595374791e-04 -6.928851957689675586e-03
7.300842638413521796e-03 4.884079332164562720e-03
6.101262383121116087e-03 2.033082108766126606e-03
-1.287132374537252461e-02 -8.761121956611113426e-03
8.324321026360204795e-03 6.604866862694493135e-03
-1.726991142170238025e-03 4.561715880468941720e-03
7.309709876718316172e-03 2.200138021556562878e-03
-8.989803130467037551e-04 -1.315330580679612005e-03
2.282259076187426183e-03 2.077336637879921566e-03
-7.396967750419504266e-03 -1.165688990710770506e-02
1.701716798765601224e-03 5.449651567841298089e-03
4.165238963867421568e-03 -1.937208921148816237e-03
4.562458990841867026e-03 -1.818334582160893720e-04
-6.144316111072186531e-03 -2.925454873733954186e-03
3.695960795326583975e-03 4.056450258888989746e-03
-1.541886484651068534e-02 -1.862892868642945440e-02
1.044779595042212572e-05 -4.333213079169914370e-03
-1.305065154320193127e-02 -1.007099338988054482e-02
-3.351114335832013763e-03 -2.425318711196854105e-03
8.115109592930956628e-03 6.178159433998308553e-03
6.289591781701102044e-03 7.825221750329940801e-04
8.331115958002347638e-04 -1.668831097080648168e-03
-7.814626135393153150e-03 -9.908440246016555347e-03
6.198129178382666415e-03 4.321558661093606590e-03
5.614253880270037023e-04 3.503575886108563353e-03
-1.455504634914943363e-03 -6.601601702484628104e-03
-5.821422640813155719e-03 -9.572658721681700025e-03
1.037535361858578364e-02 1.074512352306039586e-02
1.049572930055506920e-03 2.255590633957381408e-03
2.826134464598003410e-03 -2.682626563332972738e-03
-8.065147601890768070e-03 -2.478420334756557819e-03
3.977719351413073340e-02 3.524720529176054995e-02
-3.033408701233328807e-03 -8.584466463015388848e-03
-1.385054411181412676e-02 -1.829927354410280926e-02
-6.592899068778773630e-03 -2.770144262997459306e-03
-3.731601628927286307e-03 -6.757619732761352763e-03
-9.871232161809778000e-03 -9.070341373454492151e-03
-1.435630647153890438e-02 -1.305447461518438254e-02
-6.113259718512259466e-03 -5.527406607411956135e-03
-3.028362757715730158e-04 -5.825938300713890544e-03
4.046761481661877331e-03 -1.248890895261275599e-03
7.005634965006103665e-02 6.768813524010873495e-02
1.495881724116593023e-02 1.175370821584828529e-02
-8.832548715503318881e-03 -1.457528372236216452e-02
4.819116886658151439e-03 4.355668336717369304e-03
-6.963398033516844665e-05 -4.128893350947539925e-03
2.329273556587791241e-03 -1.903021397213032831e-03
-2.585274757602229467e-03 -1.894901453900501437e-03
-7.936261356652010018e-03 -1.087059004824538974e-02
2.354338075891620335e-03 1.889426908393082583e-03
-1.137367059199283562e-02 -7.813088286315768988e-03
3.387357940293780900e-03 3.154078657799656155e-03
-3.723764848294635124e-03 -7.727237251132300366e-03
3.632518936685012051e-03 4.556574554058053644e-03
3.835797554107246363e-03 -2.559598293188648441e-03
-1.405556546765419391e-02 -1.245377596854275494e-02
1.255165403907036216e-02 8.799054227100314846e-03
-2.911147354222194325e-03 -7.970035609823962475e-03
-2.941303293026523331e-03 -8.106009455824778054e-03
1.098866417660081599e-02 9.227856067742151724e-03
1.148324000237634437e-02 1.158153476588148420e-02
-1.183879840372533895e-02 -9.689092360985172153e-03
-3.415340471037905945e-03 -4.467899094686016842e-03
4.134033750869202384e-03 -4.866375742350256828e-04
-1.415205151325025362e-02 -1.041491913739564165e-02
8.990665233878094090e-03 4.675318675927572082e-03
-6.432441633995872841e-03 -1.036448129107835764e-02
-3.704803002662987454e-03 -1.382342159729495201e-03
1.247346046991404042e-02 7.995805720652757881e-03
-3.508091633444218593e-03 2.994414837213466019e-03
4.335406506527498746e-03 6.043910329777343882e-04
5.690499725258674202e-04 -2.712333283265391110e-03
-2.606705691768164412e-03 -3.980255911128990215e-03
7.222283192236449330e-03 1.587981415018813180e-03
-1.411272374126965393e-03 -4.453378872675517811e-03
-2.301022194566702816e-03 -5.165445042927246239e-03
2.342677073596820952e-03 -4.612052127392044995e-03
-6.864495796772909775e-04 -1.231268580592619760e-03
1.791793700465713068e-04 5.648660033871349961e-04
-1.252614078114415962e-02 -1.338938703945625856e-02
-4.950490823062907858e-03 -5.996655046422466606e-03
4.828598641241250988e-04 -5.220105440131191099e-04
-1.105144079443980999e-02 -1.112510491741744607e-02
-7.393684831089937515e-03 -1.008716297352154137e-02
-3.873035984443948601e-03 -5.253675267146791852e-03
-1.751404383788002922e-03 -3.724491585734124310e-03
-1.420497603642600914e-03 -2.976354911313733309e-03
9.242112958920554316e-03 1.146892969217444894e-02
4.339941378487633533e-03 7.679830398333871433e-03
4.052431730377364927e-04 4.258153030622390672e-03
-3.387782018100249370e-03 -5.936848902684119939e-03
-3.190337317279898222e-03 -3.105379792014081181e-03
5.926603486542417372e-03 -1.222896176616236619e-03
1.274154287504485061e-03 -2.684074091588167441e-03
-3.797669148062302047e-03 -2.873031309607591149e-03
-2.685024473665365008e-03 -3.774781757174206637e-03
-4.659442536511496438e-03 -8.665448235969475804e-03
-9.406683627003262563e-03 -1.371692085236769602e-02
-6.017825784295573882e-03 -3.895932780529551970e-03
1.587971431575994560e-02 1.589091479695397408e-02
-1.013706317960764991e-03 -4.884315186805671810e-03
3.423058333531237007e-03 4.656151031965958392e-03
1.576229970703319633e-02 1.113234702587008983e-02
-1.747388080457135118e-02 -1.458537492259373396e-02
1.422365262630968449e-02 1.185951421520342955e-02
2.723365669586162371e-02 2.086950989046456456e-02
-5.767027965043894713e-03 -6.210929937353329086e-03
-1.770413829531890249e-02 -1.578283929919777756e-02
4.333525457044684615e-03 6.971389337992246749e-03
-1.715955560470387026e-02 -1.900563818293535961e-02
8.817426905610922794e-04 -5.766370450403020265e-03
-2.405114037081563377e-03 -6.396029434545718109e-03
-1.737532168494313953e-03 -3.710775109133217578e-03
2.669596440095344317e-02 2.527542877838266297e-02
1.140311384285747423e-02 9.697626012035193144e-03
1.386307073491586765e-02 1.041072879860266073e-02
2.322388016087450699e-03 -1.420898469009406265e-03
-1.385453997619524348e-03 -6.180272546786953931e-03
8.339308008732391683e-03 3.270145999829398437e-03
5.124471537883635436e-03 -2.847285954497499882e-04
-1.395081980316305141e-02 -1.336292932519384836e-02
-1.023155338767461203e-02 -4.333722435326987921e-03
-1.129787012574899607e-02 -8.524949291415676728e-03
-2.059345209555005218e-02 -1.508514755814102139e-02
5.975378779031065291e-04 2.298563384358059264e-03
7.960995619845701032e-03 7.399075734938802273e-03
3.066911428191734096e-03 2.281665995280242332e-03
-1.345529531616241475e-02 -1.516395075766492975e-02
3.592723140641864831e-03 -2.822155731626792806e-03
6.549841806860429855e-03 7.484451249936820844e-03
-3.987895825917946863e-03 5.409170410445793276e-05
1.713355498158056212e-02 1.397441384462558278e-02
-5.428745662073145017e-03 6.499951150498034513e-05
9.674204620170339178e-03 6.113671516155043395e-03
6.360872290077534963e-03 4.713321036489834942e-03
3.910484436627122140e-04 1.012591686887380493e-03
-9.344600282945612901e-03 -9.947369800824848451e-03
4.853521583961517560e-03 4.063243886479848965e-03
4.184042255215656564e-04 -2.553374964283736809e-03
-1.528068399146532280e-03 -8.172116317791168483e-04
4.539202632456808273e-03 3.107652379348478655e-03
-5.284336156867866507e-03 -5.132761537991258755e-03
-1.389865898641994002e-02 -1.101525921342205727e-02
-3.465547230918131216e-03 -7.878450643340306758e-03
7.927706266175262029e-03 1.205363524703043088e-02
6.462903420737797777e-03 5.599369416030359342e-03
-1.111888206440635532e-02 -6.251860745183253354e-03
8.820181899028299577e-03 4.397033706993201674e-03
-1.130152033726573510e-02 -1.315826111765068529e-02
-1.382351142076673062e-02 -5.595497681641345422e-03
1.165712604900550828e-03 -1.755662940631605440e-03
1.777202344289170385e-03 -5.344099235671137711e-03
2.400067402751844547e-03 1.921171916370277566e-03
-6.267781405471288536e-03 -5.443403693117847275e-03
8.026211077738362731e-03 6.043787710595650148e-03
-1.360715638879955378e-02 -1.091941706215361629e-02
-1.126640470185144571e-02 -1.451694844603637624e-02
-4.569557577269175302e-03 -6.765528952895141085e-03
-6.080411994531924672e-03 -8.074082149792398758e-03
-3.409847812965924319e-04 9.980619531048465221e-04
9.353961814072518643e-03 5.023767806787551859e-03
-1.862518392091387642e-02 -2.214671119460976181e-02
1.927613430794002797e-02 1.685566984175550578e-02
-2.506132703876085780e-03 -8.579208497461732891e-03
-2.094698510065671690e-02 -1.956150900812540783e-02
-7.743626956888398361e-03 -6.160296221293347363e-03
-3.455493127626461936e-04 1.280884323400347663e-03
1.052017780876998536e-02 7.242366904451191106e-03
-4.272248896591068941e-03 -1.021570885302305019e-02
4.368301276318164311e-03 2.918222977314068045e-03
-6.065040851605321692e-05 -3.821990013048840590e-03
-8.818483946783976096e-03 -6.798531941173073523e-03
3.767576471714651626e-03 5.892813201752757080e-04
-5.951831543145807285e-03 -7.237544914694953729e-03
1.816251947160639479e-03 9.733867368106031981e-03
1.894615651105005516e-03 -2.335377535718913267e-03
1.663359815399369224e-03 7.244902639740972983e-04
-6.785783217496278025e-03 -4.626337340549881161e-03
-9.082789980778827044e-03 -7.495003542025171356e-03
2.607338454237408815e-03 1.247336838964142880e-03
1.543346285162010625e-02 1.018937660661030711e-02
-1.479254080962581416e-03 -3.205527264147455327e-03
-1.923573200308378514e-02 -2.056885374810333428e-02
6.220211448162989154e-03 6.626265621257815264e-03
-1.211274296198510368e-02 -1.155452373383478344e-02
1.224806839182021774e-02 8.344754289309782094e-03
-6.575527062653719300e-03 -1.096469527209341377e-02
-1.391624632957333407e-03 -2.279596020643880755e-03
-1.107517568393954002e-03 -4.176935268641370977e-03
-2.143344137348458800e-02 -1.728537275498304854e-02
3.172830431972945009e-04 1.258267674620418969e-03
-1.093039617592373586e-03 1.391949993629831156e-03
1.264913238770477288e-01 1.230056225666787267e-01
2.337836679722518976e-02 1.616641605133912335e-02
-3.974525283810712364e-03 -1.026895955509867647e-02
1.728229353669202828e-02 1.026542424002738728e-02
-8.739331291111564898e-03 -5.752513473305794628e-03
1.316156852619596029e-02 7.915790474198779875e-03
3.822670742654201391e-03 -3.267792499536149690e-03
-1.669409853598481305e-02 -1.297156990042778665e-02
8.298580141383300746e-03 3.803507629193243755e-03
-6.487444610962476987e-03 -8.134008634014273237e-03
2.044344886996710044e-03 -5.230240982563676838e-03
-9.302649999429035699e-03 -8.225864060915778764e-03
5.263090677111132570e-03 5.020479121891661262e-03
3.512681896837014511e-03 -9.805290475231806524e-04
9.265463490545473857e-03 7.200208625083779485e-03
-1.093184739970826450e-03 -5.531179770321829545e-03
-2.262425416553884294e-02 -1.773256503496446757e-02
-2.342910794036649064e-03 -7.053155480696496685e-03
3.137635642086505222e-03 4.380925966683015677e-03
-2.121677854293794324e-03 -1.431196447578692021e-03
-1.830023495358504282e-03 3.139224536151438705e-03
1.245687156684197397e-03 -4.020538275914076892e-03
-1.946186154959025569e-03 -4.426963826655310949e-03
8.182887082123831840e-03 4.972398958752295706e-03


==> anc/Figure_2.txt <==
# Pb+Pb sqrt(s) = 5020 GeV
# Impact Parameter (b) [fm]  SMASH_Epsilon_2  SMASH_Epsilon_2_Error  IPG_Epsilon_2  IPG_Epsilon_2_Error  Trento_Epsilon_2  Trento_Epsilon_2_Error  SMASH_Epsilon_3  SMASH_Epsilon_3_Error  IPG_Epsilon_3  IPG_Epsilon_3_Error  Trento_Epsilon_3  Trento_Epsilon_3_Error
2.000000000000000000e+00 1.060022500000000062e-01 5.651671041317573967e-03 1.572748929507092053e-01 7.593793746784203644e-03 8.000400000000000567e-02 3.771000000000000046e-03 1.183801400000000781e-01 4.225178402037863511e-03 1.361765895520766212e-01 1.510430590481670610e-02 7.497399999999999898e-02 3.743999999999999932e-03
5.099999999999999645e+00 2.073601300000000314e-01 7.756080931051533879e-03 2.073327778462978332e-01 8.072748440734465666e-03 1.826039999999999885e-01 7.131000000000000186e-03 1.285667500000000352e-01 4.600977047491674674e-03 1.513692230389409032e-01 5.446541670217741604e-03 1.204070000000000001e-01 5.936000000000000304e-03
9.199999999999999289e+00 3.537925299999999940e-01 1.411727251916941421e-02 3.930272665156624434e-01 1.219516632958821470e-02 3.504280000000000173e-01 1.046799999999999987e-02 2.116924550000000016e-01 8.382424375743879885e-03 1.749174515096867388e-01 1.106386697959546583e-02 1.601430000000000076e-01 7.922000000000000222e-03


==> anc/Figure_3.txt <==
# O+O sqrt(s) = 7 TeV
# Impact Parameter (b) [fm]  SMASH_Epsilon_2  SMASH_Epsilon_2_Error  IPG_Epsilon_2  IPG_Epsilon_2_Error  Trento_Epsilon_2  Trento_Epsilon_2_Error  SMASH_Epsilon_3  SMASH_Epsilon_3_Error  IPG_Epsilon_3  IPG_Epsilon_3_Error  Trento_Epsilon_3  Trento_Epsilon_3_Error
8.000000000000000444e-01 3.444599999999999884e-01 1.464200000000000050e-02 2.777420244621515710e-01 8.445824480751524740e-03 1.680959999999999954e-01 8.307999999999999413e-03 2.681930000000000147e-01 1.329400000000000026e-02 3.090936657370516594e-01 7.816146555649015892e-03 1.286760000000000126e-01 7.183000000000000149e-03
2.100000000000000089e+00 3.681519999999999793e-01 1.652299999999999949e-02 3.669811060000001124e-01 1.199908981198489870e-02 1.923759999999999915e-01 9.312000000000000832e-03 2.742209999999999925e-01 1.489000000000000046e-02 2.671855720000000378e-01 1.083897475198310374e-02 1.267010000000000081e-01 7.582000000000000198e-03
3.700000000000000178e+00 4.260419999999999763e-01 1.779100000000000126e-02 4.282420740000006942e-01 1.313936635863374378e-02 2.244379999999999986e-01 1.191799999999999977e-02 3.332570000000000254e-01 1.545700000000000025e-02 3.308046525000001292e-01 1.171524632150672263e-02 1.340240000000000042e-01 8.000000000000000167e-03


==> anc/Figure_4_eps.txt <==
# Au+Au sqrt(s) = 200 GeV
# centrality_class SMASH_Epsilon_2 SMASH_Epsilon_2_Error SMASH_Epsilon_3 SMASH_Epsilon_3_Error IPG_Epsilon_2 IPG_Epsilon_2_Error IPG_Epsilon_3 IPG_Epsilon_3_Error Trento_Epsilon_2 Trento_Epsilon_2_Error Trento_Epsilon_3 Trento_Epsilon_3_Error
0-5% 0.08476348387978519 0.001675990255682412 0.1103801671030493 0.0021634586409662467 0.11085011985351999 0.0021682655783358674 0.08031234723770243 0.001508295298006681 0.10242115412819595 0.0019564565387558755 0.10677431080146668 0.0020408058631436648 

==> anc/Figure_4_flow.txt <==
# Au+Au sqrt(s) = 200 GeV
# centrality_class SMASH_v_2 SMASH_v_2_Error SMASH_v_3 SMASH_v_3_Error IPG_v_2 IPG_v_2_Error IPG_v_3 IPG_v_3_Error Trento_v_2 Trento_v_2_Error Trento_v_3 Trento_v_3_Error
0-5% 0.027322018443102686 0.0005790329072092016 0.061656194749856 0.0005850747230802538 0.026514868255523 0.0004810681783403455 0.01737530621209685 0.0004277386287660747 0.017322125329873476 0.00032625921863803007 0.011041947651220635 0.00030871100377220144 

==> anc/Figure_5_eps.txt <==
# Au+Au sqrt(s) = 200 GeV
# centrality_class SMASH_Epsilon_2 SMASH_Epsilon_2_Error SMASH_Epsilon_3 SMASH_Epsilon_3_Error IPG_Epsilon_2 IPG_Epsilon_2_Error IPG_Epsilon_3 IPG_Epsilon_3_Error Trento_Epsilon_2 Trento_Epsilon_2_Error Trento_Epsilon_3 Trento_Epsilon_3_Error
20-30% 0.2842422486255097 0.0032544509892898908 0.3324347694062499 0.0042437648977154 0.31571228114643995 0.004219289877858732 0.141750952945839 0.0026982226312352933 0.19443890224213514 0.0035926460287531354 0.16273169330492135 0.003251706135956072 

==> anc/Figure_5_flow.txt <==
# Au+Au sqrt(s) = 200 GeV
# centrality_class SMASH_v_2 SMASH_v_2_Error SMASH_v_3 SMASH_v_3_Error IPG_v_2 IPG_v_2_Error IPG_v_3 IPG_v_3_Error Trento_v_2 Trento_v_2_Error Trento_v_3 Trento_v_3_Error
20-30% 0.0749816952987566 0.0011033765243749255 0.1000745861526881 0.0010573900328126745 0.0647594076484015 0.0009055288795555108 0.022463808756439753 0.0005509309288975642 0.03367147170317002 0.0005741320457405437 0.017360493430153796 0.0004269694422805973 

==> anc/Figure_6.txt <==
# Au+Au sqrt(s) = 200 GeV
# centrality_class SMASH_Response_2 SMASH_Response_2_Error SMASH_Response_3 SMASH_Response_3_Error IPG_Response_2 IPG_Response_2_Error IPG_Response_3 IPG_Response_3_Error Trento_Response_2 Trento_Response_2_Error Trento_Response_3 Trento_Response_3_Error
0-5% 0.32233241476780045 0.013204493753914035 0.5585803715290146 0.01624875465956139 0.23919566609905685 0.009018555044875802 0.21634663672163296 0.009389007663305908 0.16912644147899517 0.006416133039504717 0.1034138976719947 0.004867825309012508 
20-30% 0.2637950398342975 0.006902156742076059 0.3010352567254858 0.007023672320585902 0.20512159809951613 0.0056095263564534805 0.15847377594013673 0.006903152587414589 0.1731725046525868 0.006152470226252173 0.10668169842996882 0.004755477927766016 


==> anc/Figure_7_05.txt <==
#$\epsilon_2$,$\epsilon_3$,Model
0.03526968058658661,0.06054477126710901,SMASH
0.18820453401682039,0.05496537581217777,SMASH
0.06877687358361849,0.06828884419054201,SMASH
0.1615863932213131,0.1260300587301626,SMASH
0.03446543796165358,0.03006799480270062,SMASH
0.07961447239481004,0.06884537925935313,SMASH
0.11129819728677108,0.029324078506739962,SMASH
0.10459912349391993,0.12706113961308138,SMASH
0.1146836819558361,0.12600939417398097,SMASH
0.0859670928077944,0.06736307013242661,SMASH
0.08644945113662679,0.06590314458849986,SMASH
0.2145763486449937,0.061359894492462534,SMASH
0.0946960027069009,0.10840689939435297,SMASH
0.08806888195130254,0.06326621784452711,SMASH
0.09519286556945084,0.056451407510984486,SMASH
0.09230602161680626,0.11630461992487082,SMASH
0.046801669453542964,0.1097907167724045,SMASH
0.034987918906290986,0.13868455110111672,SMASH
0.026471177910894143,0.11071924006567904,SMASH
0.09649898402514488,0.14640488892948283,SMASH
0.11052630460266094,0.038153484405652326,SMASH
0.1356289488388517,0.11453715656528417,SMASH
0.06830066268320267,0.010771807640469271,SMASH
0.13344072267591245,0.0269358680565406,SMASH
0.053121631346116985,0.040224446891185824,SMASH
0.06973851213457255,0.08598103630293029,SMASH
0.12129077983346002,0.018592773896128397,SMASH
0.03301781752541751,0.02935873028145074,SMASH
0.11326800896083873,0.17642669997719804,SMASH
0.020040284078057045,0.14793400729244582,SMASH
0.016835739364900307,0.0813904060099559,SMASH
0.0164745291370142,0.11294398618684025,SMASH
0.057751956458226124,0.057468209374207144,SMASH
0.08088351165705199,0.1261704961475463,SMASH
0.09726739459142524,0.013084335075170771,SMASH
0.03720090390186035,0.11234340414934056,SMASH
0.035848546830789765,0.082591101516955,SMASH
0.04566671195120439,0.01639102989491554,SMASH
0.1079044842737169,0.15122150350356656,SMASH
0.11509761688839835,0.0624766974398057,SMASH
0.051961730961279415,0.07490248311235266,SMASH
0.10546407261384963,0.034963048808926714,SMASH
0.05140529031664705,0.15564233909508396,SMASH
0.05651972876807553,0.1431901574650522,SMASH
0.018428706838159285,0.19319424124813,SMASH
0.15791445900499837,0.14174411077309249,SMASH
0.05516753688398266,0.11753365065025663,SMASH
0.04733293502421307,0.03390093076059953,SMASH
0.0864423825720996,0.09059150950971936,SMASH
0.04215667780818485,0.03258355980672026,SMASH
0.10241197829951809,0.11132758002443259,SMASH
0.13377285764861446,0.0969342159364624,SMASH
0.0770640830504186,0.02641291244123575,SMASH
0.05355055760986664,0.057043625452610804,SMASH
0.027590101220589112,0.0681606526032817,SMASH
0.05499105531722441,0.09613027264136892,SMASH
0.05891915012554121,0.09747590788359715,SMASH
0.04809075461769087,0.14754092581364528,SMASH
0.03373087492253033,0.0733714078328807,SMASH
0.09756599868100882,0.03786333609316434,SMASH
0.07915180085943241,0.08020280092406737,SMASH
0.05123999846262231,0.10265320859447088,SMASH
0.0984776629970489,0.08167629089276526,SMASH
0.2318702611053927,0.05663070782564487,SMASH
0.043315395568930666,0.0644362839666806,SMASH
0.037818414405553294,0.06680425109122877,SMASH
0.1440809520561257,0.13363429436087626,SMASH
0.12027260051395001,0.05536238050535672,SMASH
0.08920882528248075,0.07908968745514443,SMASH
0.08353872246716122,0.1379069478964408,SMASH
0.023142991874586943,0.04792879471374198,SMASH
0.1493037801720443,0.05067893863487649,SMASH
0.15749199489792584,0.15428545183689935,SMASH
0.08766495774606156,0.08571051031054562,SMASH
0.17409663262887598,0.09664574751828141,SMASH
0.11235314087722348,0.08027343495265744,SMASH
0.09191787958038218,0.07870927664899256,SMASH
0.02075529894527384,0.07906811387634358,SMASH
0.058246652523789744,0.12813173204408004,SMASH
0.06742643297024403,0.07451584624097099,SMASH
0.19672744018338917,0.09984169688997213,SMASH
0.09663953477687227,0.06758357399899417,SMASH
0.1534365637952095,0.0896954660789172,SMASH
0.08961819509532697,0.0756028761953361,SMASH
0.08307207863584273,0.03470560004105667,SMASH
0.08865625735787132,0.06741906665385547,SMASH
0.04346436006525328,0.05906456727986709,SMASH
0.023560148149264788,0.1350986129760848,SMASH
0.015020875672005734,0.05185631367525919,SMASH
0.1180270493085815,0.11250737181433368,SMASH
0.07981518251340579,0.05159673767837355,SMASH
0.05485380727795882,0.06360665270089122,SMASH
0.15238563029701765,0.06283712622317199,SMASH
0.10793357446297933,0.17398082811066254,SMASH
0.21264026500779504,0.09261324369636734,SMASH
0.08830929762806922,0.1391401452115982,SMASH
0.12864064027097838,0.050386949259322744,SMASH
0.1056536133278082,0.07074359447905898,SMASH
0.0735800900133752,0.03280092651777894,SMASH
0.01671921562164922,0.01677556765679051,SMASH
0.1933480513577001,0.11683544173273808,SMASH
0.09720755021890853,0.051638523817494605,SMASH
0.07066696437926133,0.09191193952840014,SMASH
0.21364019023200664,0.04638808154018264,SMASH
0.024171718329602684,0.1462961248891134,SMASH
0.0972490401480054,0.08418709564152875,SMASH
0.07251848438252234,0.12719420272917872,SMASH
0.12311948909234958,0.11447804093339224,SMASH
0.057827861635546714,0.05548009754488183,SMASH
0.13873033571203366,0.07692842632434671,SMASH
0.07357926125439077,0.07107859832328081,SMASH
0.010001083330915138,0.08240655899016656,SMASH
0.12266544007160747,0.1226277153862326,SMASH
0.053508988262604223,0.10156321992180428,SMASH
0.1314231092981047,0.047920705448907704,SMASH
0.10526989317218645,0.11284254983045076,SMASH
0.0865963706599694,0.06529150401148494,SMASH
0.09812915351380697,0.07501304957426219,SMASH
0.13298145842749012,0.014592060615914185,SMASH
0.054377170148360396,0.08322982751976772,SMASH
0.026858324260506678,0.08689115160958415,SMASH
0.02633992958678045,0.11084318318159835,SMASH
0.04425598557277742,0.08916622019910958,SMASH
0.17527678405095634,0.09068267086533582,SMASH
0.09265227050534632,0.10142501764809896,SMASH
0.05233242039378392,0.08010258847858459,SMASH
0.14271034361759846,0.05975148316207408,SMASH
0.06942239404894414,0.09713423630026656,SMASH
0.12279360970384993,0.1929965418135363,SMASH
0.08669033861170161,0.03995788452577973,SMASH
0.09439239752186183,0.07201650020720385,SMASH
0.038613620547836916,0.044402600408056735,SMASH
0.10695985601689802,0.12694519943728408,SMASH
0.0739818967150773,0.06052121277418183,SMASH
0.10639224694497877,0.08688195603539782,SMASH
0.11881367046909266,0.10661616765477056,SMASH
0.03836401169116891,0.10908980662195235,SMASH
0.023941988430908757,0.006247572163758715,SMASH
0.07531284021134003,0.1279557891613604,SMASH
0.1236698714535216,0.03971334760226031,SMASH
0.15733555303246197,0.039511202933267306,SMASH
0.1776099950541299,0.11488441441347046,SMASH
0.07048924766646587,0.07793096241672345,SMASH
0.07745030599212788,0.050556230805402114,SMASH
0.08967226860850262,0.13379598284549,SMASH
0.12228266325090133,0.09685412618068588,SMASH
0.1240066352858241,0.028193715073194098,SMASH
0.060270994375955365,0.03004110676922722,SMASH
0.10246425628412388,0.11940162756807604,SMASH
0.09027076352266927,0.01853754672519736,SMASH
0.17181075833939502,0.10603672114389852,SMASH
0.19327822769279704,0.08039347973731113,SMASH
0.08580794506089608,0.039935905635802404,SMASH
0.01862968777932186,0.06765931577480246,SMASH
0.2074953295081278,0.1495919605489751,SMASH
0.1391629954119256,0.14053797150600955,SMASH
0.0554838421650218,0.13106370231820227,SMASH
0.015454253561842714,0.03748942457159861,SMASH
0.16514949306263704,0.02939572338934126,SMASH
0.11002162805641653,0.13204889646004872,SMASH
0.04736095140555256,0.013853123400970647,SMASH
0.05760670971250582,0.1983749728186224,SMASH
0.10857881092613926,0.0932392992027569,SMASH
0.047427008770300774,0.012519556528596498,SMASH
0.09490694002585685,0.0850630330023816,SMASH
0.09392329680315137,0.016092203858863577,SMASH
0.05705999624943686,0.15316656380293994,SMASH
0.04213474973687194,0.03513331917299575,SMASH
0.06863424773613223,0.026697103101167574,SMASH
0.09091198219371883,0.04284675089591798,SMASH
0.10941229771650449,0.06828713206175595,SMASH
0.06420300924631962,0.10937914891791288,SMASH
0.08194039702531045,0.020834065993551993,SMASH
0.08841967734370836,0.038785289038073795,SMASH
0.06944218597829603,0.07326190716544384,SMASH
0.0649313899595041,0.06439187157308221,SMASH
0.07775288698227106,0.07922201941243792,SMASH
0.09211432121381473,0.013767138693624554,SMASH
0.11726899676118466,0.03562137108648266,SMASH
0.04364673691179539,0.07073666341697388,SMASH
0.1287690912728463,0.13141121398815847,SMASH
0.06135138435329711,0.03534605299259779,SMASH
0.1056193121807176,0.07773974932250458,SMASH
0.13125576424335908,0.0727243888098931,SMASH
0.06627621838468505,0.0812034880818454,SMASH
0.23304910347024502,0.1706763655628616,SMASH
0.12482010424998238,0.0680505523067438,SMASH
0.10566583776427572,0.06419195309043434,SMASH
0.06354986907650445,0.1034355340622329,SMASH
0.030488208017207714,0.1376789828501264,SMASH
0.16077996074483364,0.04540526418277421,SMASH
0.11413484767946457,0.015099134676836622,SMASH
0.04496502328389866,0.009062140737857539,SMASH
0.09804165791696008,0.08954854704392418,SMASH
0.03751158780743671,0.0849026533581871,SMASH
0.06967415699632708,0.06923766752222249,SMASH
0.03984978956108186,0.12892156711845365,SMASH
0.010204579122439576,0.05461855784213418,SMASH
0.07295535904110098,0.05017566665787229,SMASH
0.01978121634025941,0.11403810452956964,SMASH
0.03618099426952273,0.08987047845515184,SMASH
0.0714385363753279,0.045393274652165916,SMASH
0.06749760365056644,0.03884936299998657,SMASH
0.06531147997211571,0.1067400519474553,SMASH
0.13044754841009945,0.12154580502770419,SMASH
0.08633001004720478,0.0704543323830011,SMASH
0.029467877937496147,0.11967005150823565,SMASH
0.06064996067295685,0.025614086092964335,SMASH
0.04976678619380855,0.12162882107711052,SMASH
0.0633484855832561,0.04161829682714246,SMASH
0.20963913772045403,0.11377889614171448,SMASH
0.053272907056147144,0.14384444788472042,SMASH
0.0680972042805034,0.14057395194755404,SMASH
0.03822433723874356,0.0709090467025852,SMASH
0.017210572525088164,0.0830441584406485,SMASH
0.005218498973618928,0.09976375666980583,SMASH
0.019722410641865102,0.04498611022873563,SMASH
0.14330139017183033,0.10940438982775634,SMASH
0.10894501317158073,0.06595089177599536,SMASH
0.14292457650374374,0.09567006344865936,SMASH
0.1293306174349158,0.13289284925956846,SMASH
0.08740394673259076,0.15403788212773112,SMASH
0.166415730623727,0.026081945192122365,SMASH
0.03934347397974023,0.044441532653365014,SMASH
0.12500578484225702,0.094781588974748,SMASH
0.09266562190040528,0.08031049786409576,SMASH
0.13906185805131127,0.04953654486668399,SMASH
0.0793044743144102,0.0821778640000735,SMASH
0.1383959918333994,0.06136614486261256,SMASH
0.12124923986578515,0.05545094765650742,SMASH
0.13276851476029183,0.13583276688372692,SMASH
0.12682058530097193,0.049455714671038424,SMASH
0.06077878026324051,0.08690558598613415,SMASH
0.10697619495412901,0.12967021199518972,SMASH
0.08817426584810217,0.05626023002372215,SMASH
0.021799642867473143,0.10069174023480733,SMASH
0.11014018932658023,0.03541589254966431,SMASH
0.058616583162893504,0.06692325434976894,SMASH
0.10049059650396712,0.13108421864445094,SMASH
0.0914987908921312,0.06545214560799387,SMASH
0.07745517889590085,0.05904848881600007,SMASH
0.061176090542233816,0.07506936556282087,SMASH
0.166036000731356,0.05947978049515765,SMASH
0.030659899245893497,0.1339196562487599,SMASH
0.06036795003463647,0.010123212345548529,SMASH
0.11541428444311484,0.19896534206321478,SMASH
0.10082235530603098,0.038396600725963355,SMASH
0.1543710540855104,0.021144760774051904,SMASH
0.030799730535654445,0.049291679768162816,SMASH
0.050836801248035135,0.04367836945535334,SMASH
0.10876302672736428,0.15156021745562034,SMASH
0.09085000422067699,0.1412662155241489,SMASH
0.08251163993133365,0.05079066741393101,SMASH
0.03143755614699276,0.08592319158994993,SMASH
0.061129519172540184,0.03698189999331462,SMASH
0.07392965078005555,0.06091239889995614,SMASH
0.09495530155558025,0.05866262289454715,SMASH
0.04469084182931446,0.17683950258658895,SMASH
0.12570404732178445,0.0651939206993208,SMASH
0.08655482713467784,0.04857238313299946,SMASH
0.12175476459154817,0.15098762783595263,SMASH
0.08403259783142188,0.13888717060513642,SMASH
0.09640983618829657,0.05977764667092318,SMASH
0.23346821210727203,0.0788036501798813,SMASH
0.14396501760162883,0.11783743859866229,SMASH
0.0431644552317232,0.0865298991851834,SMASH
0.18534846329013077,0.1920362467918527,SMASH
0.044812678392783786,0.15639888528615395,SMASH
0.07699492556621074,0.0393708071344891,SMASH
0.08594616151938742,0.025520466296214305,SMASH
0.038076470468688034,0.053453599471973194,SMASH
0.11340973906554926,0.08009291267962998,SMASH
0.03701249549583209,0.1722425578634398,SMASH
0.04503066087290295,0.16122250617427814,SMASH
0.12215304074444792,0.05860570697949102,SMASH
0.058091417794573136,0.06336056562092546,SMASH
0.11704688154803342,0.02240078248600635,SMASH
0.0603057932460537,0.12269521452482926,SMASH
0.10315987780343966,0.025259367325083937,SMASH
0.17011719775688547,0.18738423047908553,SMASH
0.06886215317435837,0.1046105185772762,SMASH
0.09588039512570103,0.053367165865063904,SMASH
0.04479845805056695,0.09067906000938805,SMASH
0.0712843469724076,0.09396398276097657,SMASH
0.061362777314129154,0.12806864294999343,SMASH
0.05650105897311298,0.13300813270161865,SMASH
0.13131403077719236,0.08532993123583558,SMASH
0.0719433577558386,0.04589526418341528,SMASH
0.1079268553072398,0.08635003592368262,SMASH
0.07104213884698522,0.07596268609785856,SMASH
0.09546052690498492,0.17002725992446055,SMASH
0.08522952964051297,0.09343569162368649,SMASH
0.10185906073892066,0.021841939268338294,SMASH
0.08071228187690943,0.06466639096375111,SMASH
0.05304359510779532,0.026326930276636146,SMASH
0.02466771052529488,0.16093964017496043,SMASH
0.09445841950979085,0.09804549900688342,SMASH
0.026471182073833404,0.011484443392654262,SMASH
0.06392945124801595,0.09381972103336617,SMASH
0.09328016478045198,0.035661709014182114,SMASH
0.07924695696965671,0.037453001391574585,SMASH
0.06521955488987485,0.02614995815624328,SMASH
0.04269521248660913,0.07038805321143142,SMASH
0.08510263922580148,0.05247570819111618,SMASH
0.029815838832978687,0.1122354644777709,SMASH
0.021711873586818718,0.046304220692251465,SMASH
0.059959427741398175,0.01404768440398836,SMASH
0.1064555300238266,0.1760033105684618,SMASH
0.06887429929795559,0.046435460808375156,SMASH
0.14146985377670226,0.1023820104636006,SMASH
0.0803520812120891,0.048816557574910206,SMASH
0.1366272761735954,0.04291566581601074,SMASH
0.03865511908340485,0.04540384845208012,SMASH
0.01956579923840414,0.06636584919371222,SMASH
0.0700362830829007,0.18305412941466123,SMASH
0.06485184862668966,0.10295742344441226,SMASH
0.058504083008572225,0.13503286099513012,SMASH
0.13887698490252118,0.03926277493601703,SMASH
0.07136326910316454,0.16150307685501775,SMASH
0.13806012311109633,0.09707740980514021,SMASH
0.060481810509992455,0.03403103483615386,SMASH
0.021802957434416986,0.12662081722756635,SMASH
0.12655573123748007,0.026690445131703492,SMASH
0.07290010877405205,0.06678388851416833,SMASH
0.05989133586801888,0.08069074110929467,SMASH
0.06801611941837063,0.03968369477339198,SMASH
0.06857084781342894,0.10958849105016309,SMASH
0.15964289133293683,0.08165065823592242,SMASH
0.17699945251687615,0.12352432722954072,SMASH
0.07639102221379859,0.10401558042574265,SMASH
0.05791240130285398,0.18574546105231504,SMASH
0.11390414182776291,0.04160598684091814,SMASH
0.04479615536297526,0.1389311867656071,SMASH
0.14997859617683107,0.03931853444085527,SMASH
0.1258585812029475,0.01565703815138549,SMASH
0.07828774627639759,0.12582095884256522,SMASH
0.07249620506692338,0.09437708634954849,SMASH
0.09412087254634571,0.03630197936651669,SMASH
0.09569389597983945,0.09013365996167196,SMASH
0.08003869599674236,0.06520914538370672,SMASH
0.182572036694308,0.06088043763225907,SMASH
0.11751007773865613,0.0895486064933558,SMASH
0.06648786116060339,0.059200638550631464,SMASH
0.07242290229772612,0.09164359422281566,SMASH
0.023740808064065096,0.11153217955743064,SMASH
0.082054851649224,0.06775170816849983,SMASH
0.07679089950094556,0.09810375492534215,SMASH
0.03360610009192494,0.12279572751248631,SMASH
0.059569414742494865,0.10661489973593949,SMASH
0.0537998599879919,0.16131355172570536,SMASH
0.1209265322149943,0.09167605005842504,SMASH
0.06005320737095206,0.07072146766881841,SMASH
0.028225822468587528,0.1290904347871117,SMASH
0.07262620647234158,0.06011308663097567,SMASH
0.15285127867781378,0.0725453402265128,SMASH
0.03037628701540927,0.08840989689511732,SMASH
0.09372979917668901,0.07071602552996095,SMASH
0.07240349809221265,0.09460109586625488,SMASH
0.07751259450051849,0.13436116942588852,SMASH
0.04646058528975536,0.06545563373294674,SMASH
0.07980674232154945,0.07900483322446675,SMASH
0.049068748586160886,0.02934773240473328,SMASH
0.062055675331869974,0.1337196101112243,SMASH
0.0982991346657212,0.050049569283950365,SMASH
0.05742188234571443,0.034908759530960405,SMASH
0.07127334262184364,0.10593031334081382,SMASH
0.03383644936362488,0.1511274442185002,SMASH
0.09802215370188415,0.03597855523460422,SMASH
0.06771173654484865,0.12050734395460977,SMASH
0.1393092688416374,0.11147070250962202,SMASH
0.057790565998555074,0.12723443182364555,SMASH
0.11173365957931873,0.024889860833598784,SMASH
0.056155770006174985,0.06505933969824954,SMASH
0.06695688906999768,0.04572137433886252,SMASH
0.06987452787172173,0.1486664037717622,SMASH
0.09891482296199762,0.21930503351635863,SMASH
0.024654620579146337,0.12169281091486749,SMASH
0.060024635316853155,0.041988420281501064,SMASH
0.10895063163137161,0.08547348378829803,SMASH
0.11287472663724514,0.03183625400685073,SMASH
0.10641867157505681,0.062128790204819,SMASH
0.025756632273465523,0.05134801924454347,SMASH
0.03201517201419672,0.21256070303487073,SMASH
0.06520884570746895,0.09118247824796707,SMASH
0.09930177350276195,0.07781401377291747,SMASH
0.06657561751726426,0.09693179748542018,SMASH
0.04493052104598156,0.0644859872238939,SMASH
0.1569309652670822,0.04960642246145955,SMASH
0.06112950996992014,0.09262295387936752,SMASH
0.06845632596638061,0.11569508818791938,SMASH
0.011987962579499158,0.07129378883896803,SMASH
0.15080771977829313,0.0228747263315717,SMASH
0.03426811691222847,0.08465482641472113,SMASH
0.05726571261854298,0.033436218116599144,SMASH
0.09781579881843433,0.09819992402836358,SMASH
0.16977377716113445,0.17643184098988204,SMASH
0.03726811507950792,0.07041167933309993,SMASH
0.053410770857981,0.12312876583495137,SMASH
0.12671583192435584,0.10127519005627644,SMASH
0.03223245596056298,0.007748704040289561,SMASH
0.08173272209890076,0.06447912286395317,SMASH
0.03515371487999237,0.06863191999731316,SMASH
0.05734956369225544,0.03811816857084347,SMASH
0.017240045238586542,0.0930277368289552,SMASH
0.0616398725090348,0.09909951878839988,SMASH
0.13902266349618606,0.08285002900358869,SMASH
0.14074010191572273,0.024723296655730063,SMASH
0.09785686848651534,0.03231377578630773,SMASH
0.0969319429393572,0.06835057264041934,SMASH
0.117206231090807,0.08868098000173383,SMASH
0.12629810071850578,0.05921162941614669,SMASH
0.15919543194716942,0.0637057197570676,SMASH
0.08208130705230315,0.04425972737564206,SMASH
0.06572711001760138,0.03471395441644802,SMASH
0.07481805414123438,0.024942993450999044,SMASH
0.07140626418110244,0.0597354930591008,SMASH
0.06923791664623533,0.06979468919878279,SMASH
0.04305472748173696,0.07157490923451337,SMASH
0.03337098657782203,0.040628825299055774,SMASH
0.028282216621751684,0.039939707436966,SMASH
0.029131775967853137,0.14599400826074516,SMASH
0.04900282611959471,0.08212769275862461,SMASH
0.02565085092757551,0.019394054588368532,SMASH
0.05492350532950765,0.0892952292906843,SMASH
0.04622767910504401,0.0822146035957438,SMASH
0.07513871895916645,0.05638141058909633,SMASH
0.01857310961280854,0.07311041551207338,SMASH
0.028598568534505545,0.10675458710325504,SMASH
0.07852162737317613,0.05995010059408983,SMASH
0.08013950293428332,0.142732551621996,SMASH
0.17481927211422027,0.09496168681219516,SMASH
0.02616952158734941,0.03177175332422994,SMASH
0.08596214028528498,0.1632824457745715,SMASH
0.011075815522019104,0.026957379128964506,SMASH
0.08664031998054705,0.09070059878397595,SMASH
0.12122128270347532,0.044432083897344585,SMASH
0.16534268926651918,0.056487655511137914,SMASH
0.05957583019534583,0.10346587413057334,SMASH
0.09890327812609587,0.09908738196797406,SMASH
0.09282727274203247,0.07370484869002712,SMASH
0.05030418185769933,0.10737391365916536,SMASH
0.2115829476853092,0.07698361356397482,SMASH
0.050093461091823874,0.1310313895922722,SMASH
0.13044121403843092,0.03212233173359522,SMASH
0.12023450143030766,0.1303595702021709,SMASH
0.11343283920941791,0.08793067861319558,SMASH
0.12907614903893427,0.032771181066202276,SMASH
0.0748562890168646,0.07815743239951857,SMASH
0.05049652921879095,0.19714141622677897,SMASH
0.05716514489805463,0.07595233270224813,SMASH
0.08548090439543374,0.08195550073330919,SMASH
0.10136824185978531,0.00639046873015594,SMASH
0.07303882254786657,0.16059030228107044,SMASH
0.20026947378556656,0.038714770071107005,SMASH
0.05164615366839363,0.09898248512109764,SMASH
0.05240233667795763,0.0362056686701275,SMASH
0.08181556563374771,0.12569086458541906,SMASH
0.06290351701621505,0.02415312794065981,SMASH
0.06264432484983812,0.0725339095129536,SMASH
0.03852175434778596,0.09056376042777171,SMASH
0.03928541607419113,0.06452320296361788,SMASH
0.11878067178224914,0.06597568510976712,SMASH
0.05708678648849215,0.08375178764302418,SMASH
0.06983161460389974,0.05128725197380342,SMASH
0.04651145538325333,0.11993091923812482,SMASH
0.036737056831526595,0.06976130659603497,SMASH
0.031575064884001136,0.051824014326764055,SMASH
0.05141158246836538,0.053988106718950865,SMASH
0.04912359731754543,0.04816060961159763,SMASH
0.09159280551934337,0.09560514040148461,SMASH
0.10497808848257245,0.10367368813052814,SMASH
0.01726887786106857,0.16974442825796052,SMASH
0.22289387818460232,0.20968536326426507,SMASH
0.030666621705584488,0.05637990947976113,SMASH
0.06613315601765635,0.0541322677151135,SMASH
0.11961135334177674,0.05220224548570784,SMASH
0.05126563343505858,0.07483713744084032,SMASH
0.0722668174213891,0.012470732774364418,SMASH
0.06489081815466798,0.05685011669179419,SMASH
0.022393759653582042,0.04940881412752781,SMASH
0.09453832714175796,0.0642611430657057,SMASH
0.045186009962307996,0.11309224926095224,SMASH
0.12175732740146096,0.08725935693427177,SMASH
0.11562505707829165,0.06519280330204687,SMASH
0.06503176894850199,0.030387668299041007,SMASH
0.11165391781115787,0.11308741881904766,SMASH
0.0889095133456241,0.14661104654307314,SMASH
0.16380848162618014,0.059079093155817476,SMASH
0.06269311045551296,0.13394929399118452,SMASH
0.06716439378654139,0.07972075210661633,SMASH
0.019067983228476432,0.054344869106659664,SMASH
0.07314208851744221,0.034794256528739874,SMASH
0.020386812591360437,0.11581905225182658,SMASH
0.06299529727042054,0.06603385066072247,SMASH
0.055464342870456027,0.031220245664155134,SMASH
0.12273423001235974,0.08277286116496572,SMASH
0.054755208338892344,0.07543261606707412,SMASH
0.057495136293677605,0.055732271661472974,SMASH
0.11337242899000338,0.10047809692904298,SMASH
0.09683577119046738,0.11193794932922684,SMASH
0.08032574286545364,0.0832554694042273,SMASH
0.06660998457693039,0.13998634991198966,SMASH
0.13605073002246998,0.09019971847974045,SMASH
0.06884863804595802,0.07446365296592145,SMASH
0.17737606377831217,0.11821734082196761,SMASH
0.05135729723408609,0.04353799254689239,SMASH
0.12495048644697315,0.033123017523198864,SMASH
0.13437834795752876,0.007246353447514189,SMASH
0.19116976409774186,0.09024433322130553,SMASH
0.02375892571298251,0.07493793926645477,SMASH
0.10819193496723005,0.08533551627072881,SMASH
0.1143313054233787,0.015562037353491008,SMASH
0.15854727087909795,0.06121799592502021,SMASH
0.11481352406975603,0.040730613181676,SMASH
0.06908817569793244,0.07646559775217117,SMASH
0.13128512514022475,0.029974318333901937,SMASH
0.04614520811695886,0.13480149072222142,SMASH
0.12311077311971626,0.14765860600719172,SMASH
0.16734346783225665,0.10130598473133699,SMASH
0.04448518124344993,0.08967300350882726,SMASH
0.08104751686950834,0.06792074102783485,SMASH
0.031476337983927224,0.08806025486450655,SMASH
0.02794074359459939,0.06289110598703139,SMASH
0.07875649307546745,0.07479979472680673,SMASH
0.07868503358527267,0.08997390622697032,SMASH
0.09456199397074533,0.04955246065033036,SMASH
0.14841215523351683,0.09073962554749397,SMASH
0.14721607186839053,0.05614786387344852,SMASH
0.09398847709399591,0.05724134387114147,SMASH
0.12613574485352982,0.07505517186871767,SMASH
0.06421336825739064,0.15058658588248844,SMASH
0.05335528901313801,0.06717872740426366,SMASH
0.12600621492929143,0.019652627130954923,SMASH
0.03951810131285133,0.050048859873228504,SMASH
0.0696194101110326,0.08427136326347205,SMASH
0.11676603840794934,0.10328972674564203,SMASH
0.028451889198437306,0.026373218484261867,SMASH
0.07561524463082579,0.059271382746048734,SMASH
0.06011110923074123,0.0682516484315659,SMASH
0.10170069153821286,0.11620722190424702,SMASH
0.07162188140631318,0.0755254083022882,SMASH
0.01849672834336878,0.02941196463490546,SMASH
0.10635246904856677,0.0366525194562577,SMASH
0.050543569843023634,0.054166130681127446,SMASH
0.11438348844820198,0.1147966828753003,SMASH
0.13170040352190657,0.08956812919848386,SMASH
0.08400192525309547,0.10012144682056656,SMASH
0.07281469592546012,0.14591128829510494,SMASH
0.15519567325621106,0.04097730654751863,SMASH
0.024048629825954116,0.07199025623238853,SMASH
0.08307683298679229,0.02580849019976664,SMASH
0.14619484823786424,0.037013040383888064,SMASH
0.08224105751085087,0.0656572497835763,SMASH
0.04358366248647201,0.10558664477132884,SMASH
0.06397533961369462,0.12459604569611682,SMASH
0.05778172369065064,0.07135225285667544,SMASH
0.017792589701754354,0.09413930866609009,SMASH
0.07997512868984603,0.0444019917322781,SMASH
0.03487613646890621,0.1409586954398457,SMASH
0.0492092139393369,0.04848679141420935,SMASH
0.057574657761197294,0.03976572579392916,SMASH
0.07575257173836263,0.08313538881040619,SMASH
0.13106287143585119,0.1082086749808703,SMASH
0.16461079017093244,0.1278819018002895,SMASH
0.1866181191796803,0.0362444257715984,SMASH
0.06694625719185887,0.04172066966580707,SMASH
0.09656962436187573,0.04404638126551016,SMASH
0.045815443623591474,0.08924252284975923,SMASH
0.08869361267011397,0.04271426178541319,SMASH
0.029876156087190988,0.008680874196135245,SMASH
0.065963332524075,0.042459656916888494,SMASH
0.05063647880710666,0.08181698886389817,SMASH
0.1189999882397355,0.04872664243052496,SMASH
0.1200235827899824,0.09442755204086838,SMASH
0.10260016912323289,0.07331600184733518,SMASH
0.01944280954886297,0.014760852398798548,SMASH
0.04190383125319795,0.017825238016253374,SMASH
0.10592922234766541,0.04801344098274069,SMASH
0.12801675004452429,0.10715715431333861,SMASH
0.13414293646013212,0.06072985088617303,SMASH
0.004997132493285298,0.07360226065308284,SMASH
0.11911165743967417,0.00849631580176151,SMASH
0.03452693425971913,0.0603613777753668,SMASH
0.045366339018892886,0.04633481151663565,SMASH
0.13311696524686964,0.03218843302921887,SMASH
0.022206477077911062,0.07260341655571045,SMASH
0.08301541631767448,0.08137665319343552,SMASH
0.14724160409965953,0.13477806457741623,SMASH
0.04292221827062497,0.05811310522689633,SMASH
0.14262547119279162,0.035588750457278134,SMASH
0.02194137775081518,0.054321938073605386,SMASH
0.09824400357834093,0.07423349616150661,SMASH
0.06274517884916463,0.03657283735534102,SMASH
0.08794506575008762,0.03806052578434506,SMASH
0.08798988817209699,0.08689240389314361,SMASH
0.08531441620522523,0.07266305590006186,SMASH
0.06301305359919414,0.06619108727323203,SMASH
0.05968218528662804,0.08692194028654587,SMASH
0.07993318523447472,0.03679307198696566,SMASH
0.03185884395896276,0.11728664636312304,SMASH
0.05362382510515071,0.10486802780691229,SMASH
0.03724173614126482,0.09940840597529184,SMASH
0.12560506099099528,0.08238085682019389,SMASH
0.04599520065009597,0.17561139597795986,SMASH
0.1617287436499381,0.05485454091935358,SMASH
0.13615834229936266,0.018327146185660777,SMASH
0.04267737432868428,0.13826344324707449,SMASH
0.061665029461865424,0.059118625190961456,SMASH
0.08898603068458243,0.113306077734123,SMASH
0.06881503438402428,0.08507414408716821,SMASH
0.08624403010897547,0.09597132832121369,SMASH
0.057174287038763275,0.07879819943129135,SMASH
0.04426471995929465,0.07083516608491908,SMASH
0.24741554620469258,0.08719488060276472,SMASH
0.08264377119280254,0.05503600301580921,SMASH
0.1853414091237704,0.11493942408612208,SMASH
0.10099002130084071,0.12248586878507858,SMASH
0.03297929034782836,0.026101058534211137,SMASH
0.10948337503221224,0.06999642438406133,SMASH
0.07109810667577235,0.08713923625806934,SMASH
0.030879348481629695,0.1657359813129595,SMASH
0.026379898196181816,0.09000589497566433,SMASH
0.11669966109524751,0.05458669186953305,SMASH
0.08231918846493318,0.04157341922022528,SMASH
0.16700776798709843,0.08185229404849334,SMASH
0.07566485285390796,0.08252487808782162,SMASH
0.16537001861504436,0.05185233663473424,SMASH
0.07144413457516073,0.07809260242567435,SMASH
0.09152228245262385,0.12269407079689237,SMASH
0.1384316068536859,0.033144485661683085,SMASH
0.0636807407131753,0.08277395283351723,SMASH
0.1644615919013731,0.13837199524851196,SMASH
0.04120638834650704,0.04359462137343104,SMASH
0.00845550389831812,0.12774745388777578,SMASH
0.1412372321103234,0.054626717157012325,SMASH
0.13640768654754476,0.061109243394458466,SMASH
0.054395595451841694,0.1046603879756892,SMASH
0.14711968641575024,0.06953580834879465,SMASH
0.10810247201714102,0.10780784117266587,SMASH
0.22897771553337157,0.04844835705328557,SMASH
0.09978153770992937,0.17523685102265402,SMASH
0.04530299083158061,0.11153704399400417,SMASH
0.023327004465004228,0.08376529418089616,SMASH
0.10946988105274312,0.08332790432513382,SMASH
0.1767014449465699,0.10510396353652932,SMASH
0.0756595969758271,0.057863813238753656,SMASH
0.08661578372080564,0.05620423698514052,SMASH
0.10966351860173416,0.09921458445330429,SMASH
0.053596071436681214,0.03215952206786108,SMASH
0.04787081308162889,0.054000990321948814,SMASH
0.1452722325812222,0.09837144697572006,SMASH
0.0871762655721751,0.10656512098936193,SMASH
0.043168832351685095,0.1093159171968968,SMASH
0.07716412054989875,0.08412044469950154,SMASH
0.1271257957012166,0.13784579960821458,SMASH
0.03646313168610099,0.09690873861733204,SMASH
0.058358870857897045,0.11871465421494852,SMASH
0.0690546486481402,0.08055220402463552,SMASH
0.07484738029196064,0.11625864730507231,SMASH
0.038338234333065546,0.09752386253767606,SMASH
0.10626037594217387,0.05500200157839235,SMASH
0.04316217917284012,0.05001877078503538,SMASH
0.09079131551969902,0.027146976108448365,SMASH
0.055896844727824524,0.051227970442631825,SMASH
0.2085105869318405,0.12528612819697224,SMASH
0.07608952620459611,0.09594650240571931,SMASH
0.030331337364101228,0.03216478110159212,SMASH
0.0031620260010037484,0.06435722346374789,SMASH
0.043909101669541595,0.05636158958742427,SMASH
0.09341561834325862,0.10233277963140626,SMASH
0.13872233991260743,0.032787128789319823,SMASH
0.09869346445609281,0.026691382365191117,SMASH
0.13639766655797123,0.15049725891175306,SMASH
0.031180862377143296,0.03400533438242336,SMASH
0.04259542828486528,0.08322454745785038,SMASH
0.09518783398854608,0.015761831324694647,SMASH
0.020217487400151068,0.04422763981759672,SMASH
0.04749262250420509,0.09385883939665203,SMASH
0.05640344221383933,0.13044173300774273,SMASH
0.07821695719081821,0.08033701644991238,SMASH
0.23524326380633334,0.007950972313502567,SMASH
0.05703334808137185,0.05616392099518714,SMASH
0.03361353262839398,0.1167970736923669,SMASH
0.12206782231289035,0.06505990906975574,SMASH
0.08797072068399553,0.071919550552342,SMASH
0.0952287818722391,0.04424647611712083,SMASH
0.08619418238461983,0.09126128609063172,SMASH
0.19536030860055462,0.15727677914158125,SMASH
0.10987050061667564,0.02904442092023883,SMASH
0.06494556554304283,0.10894471772377645,SMASH
0.1132021063542409,0.08253281920631568,SMASH
0.005013645325604137,0.019224829842602976,SMASH
0.08449214817419956,0.08446666871838436,SMASH
0.08733331427942786,0.021170147320447315,SMASH
0.03782375498942071,0.044343084660273105,SMASH
0.10589064383165635,0.1886020357711754,SMASH
0.018274385350341767,0.027349092330737925,SMASH
0.07541205333438203,0.056182800079441236,SMASH
0.045065663069376274,0.027278190741898353,SMASH
0.08146036051538398,0.14171269360115288,SMASH
0.04713844324689464,0.07559904222995147,SMASH
0.08134760543551418,0.07367189919812732,SMASH
0.0425515740821484,0.05074686395094283,SMASH
0.054740008347705815,0.07162368859602704,SMASH
0.0951259194880869,0.088404026989165,SMASH
0.03617052075813871,0.08172537574157057,SMASH
0.06611999165688386,0.033273502167385165,SMASH
0.08929783750968386,0.0823634309796397,SMASH
0.03450512285537637,0.18312827009044524,SMASH
0.009409915576832528,0.05876827433524614,SMASH
0.17519088591294063,0.16271871423187342,SMASH
0.058093032052387056,0.07312594364120578,SMASH
0.1372850040996135,0.0701867751396139,SMASH
0.1524035456379572,0.12597187431562765,SMASH
0.067119139284807,0.058503871718489905,SMASH
0.21781300568060422,0.07971164188396476,SMASH
0.12662065439740222,0.11013344176692702,SMASH
0.02271214416855225,0.012645479403217487,SMASH
0.105972874554622,0.06474885740870001,SMASH
0.012541305153080096,0.035747646514159605,SMASH
0.07882885242036529,0.0185776149985222,SMASH
0.0354799265419232,0.058848247791367894,SMASH
0.15395231138763507,0.04197704008694296,SMASH
0.11584503464352941,0.07419970038446076,SMASH
0.046718843811586364,0.14619591007060337,SMASH
0.033109406792996066,0.07958904072095119,SMASH
0.17290287575098606,0.07889170340832677,SMASH
0.06922832528093242,0.10436428083955221,SMASH
0.09620348340335369,0.07766957118027411,SMASH
0.14015570665602176,0.09356714235194631,SMASH
0.1417658010854803,0.17056917322550116,SMASH
0.0761932890085857,0.07273358317833503,SMASH
0.10492925671467775,0.1613625790118226,SMASH
0.02557103881549185,0.12253314146244465,SMASH
0.056884533983125866,0.10570524965159252,SMASH
0.12225646561084269,0.01494916177381086,SMASH
0.16068720927672145,0.0708273246896835,SMASH
0.019725616407253736,0.07802055864501031,SMASH
0.07711221572926277,0.10317743775405955,SMASH
0.06204253827597209,0.04623041946073459,SMASH
0.07395508418837592,0.10977757631273243,SMASH
0.15295407854300433,0.08259819783879419,SMASH
0.09925194349792445,0.04765046894795204,SMASH
0.05147129259776264,0.07782777451862828,SMASH
0.028481717004478695,0.04243369580459623,SMASH
0.16798209027471458,0.1258024054179757,SMASH
0.18300200727705007,0.051378803569019665,SMASH
0.14019319530523575,0.13827636059749016,SMASH
0.03899938291388637,0.07974978844498308,SMASH
0.07318611237404005,0.01125305240500171,SMASH
0.1245970616,0.06866398764,T$_{R}$ENTo
0.0899645119,0.09270293191,T$_{R}$ENTo
0.08447071613,0.2016021252,T$_{R}$ENTo
0.170623268,0.1176119456,T$_{R}$ENTo
0.09928348068,0.1766719905,T$_{R}$ENTo
0.1013300856,0.0969162364,T$_{R}$ENTo
0.3269159104,0.02220195248,T$_{R}$ENTo
0.1709536833,0.04565593047,T$_{R}$ENTo
0.1755655778,0.1834772815,T$_{R}$ENTo
0.151296069,0.1352899682,T$_{R}$ENTo
0.07043501139,0.167871627,T$_{R}$ENTo
0.05357523332,0.1217897147,T$_{R}$ENTo
0.1284544413,0.1515616607,T$_{R}$ENTo
0.08971418737,0.1016909762,T$_{R}$ENTo
0.1409222329,0.1519391444,T$_{R}$ENTo
0.07352513037,0.09651516816,T$_{R}$ENTo
0.08382721242,0.2227202802,T$_{R}$ENTo
0.1734028412,0.08884140112,T$_{R}$ENTo
0.03236200244,0.1483585885,T$_{R}$ENTo
0.07477459843,0.15110519,T$_{R}$ENTo
0.1250431742,0.1049822909,T$_{R}$ENTo
0.07901512508,0.1416987768,T$_{R}$ENTo
0.2522310458,0.1459709566,T$_{R}$ENTo
0.1104747065,0.07607175308,T$_{R}$ENTo
0.06981258355,0.1701710219,T$_{R}$ENTo
0.09028482922,0.05536175505,T$_{R}$ENTo
0.0900855149,0.05939466857,T$_{R}$ENTo
0.1015306177,0.1456347783,T$_{R}$ENTo
0.06837421413,0.1706458424,T$_{R}$ENTo
0.06340153087,0.1506792122,T$_{R}$ENTo
0.2277593827,0.05256025989,T$_{R}$ENTo
0.09729017032,0.1232795397,T$_{R}$ENTo
0.2369504198,0.1630123767,T$_{R}$ENTo
0.06886174257,0.003329439275,T$_{R}$ENTo
0.1629356482,0.1824934444,T$_{R}$ENTo
0.1185680191,0.02624749075,T$_{R}$ENTo
0.2891298042,0.1144493654,T$_{R}$ENTo
0.1657519972,0.05828902031,T$_{R}$ENTo
0.03118993976,0.07623251319,T$_{R}$ENTo
0.09143948742,0.03555135265,T$_{R}$ENTo
0.0839672747,0.1279425059,T$_{R}$ENTo
0.07922657206,0.1287495796,T$_{R}$ENTo
0.03845478633,0.1834188489,T$_{R}$ENTo
0.1026953015,0.1125705735,T$_{R}$ENTo
0.01537367179,0.1933578596,T$_{R}$ENTo
0.2091223451,0.1211763247,T$_{R}$ENTo
0.09185055772,0.1479164153,T$_{R}$ENTo
0.1667708767,0.1233732214,T$_{R}$ENTo
0.1530617897,0.03633262802,T$_{R}$ENTo
0.04811740271,0.03767768092,T$_{R}$ENTo
0.1107579023,0.2055824375,T$_{R}$ENTo
0.12479916,0.07356840629,T$_{R}$ENTo
0.166503649,0.09327966261,T$_{R}$ENTo
0.1245327668,0.126293077,T$_{R}$ENTo
0.1812776577,0.2319741473,T$_{R}$ENTo
0.1728912348,0.0519203743,T$_{R}$ENTo
0.1239168838,0.1801774892,T$_{R}$ENTo
0.1565345073,0.1238166188,T$_{R}$ENTo
0.1741920293,0.2475826601,T$_{R}$ENTo
0.1309107309,0.07262134933,T$_{R}$ENTo
0.1094183483,0.110052976,T$_{R}$ENTo
0.1743703524,0.1511280063,T$_{R}$ENTo
0.08726474552,0.09489407949,T$_{R}$ENTo
0.05844841227,0.2021492253,T$_{R}$ENTo
0.1773890884,0.02492876747,T$_{R}$ENTo
0.1607586853,0.06189866681,T$_{R}$ENTo
0.03699365014,0.1016297913,T$_{R}$ENTo
0.1504735148,0.008458265618,T$_{R}$ENTo
0.1373785517,0.03748824249,T$_{R}$ENTo
0.1734444675,0.105596669,T$_{R}$ENTo
0.03968826227,0.1319885302,T$_{R}$ENTo
0.190707899,0.1935439894,T$_{R}$ENTo
0.1340372575,0.04889500874,T$_{R}$ENTo
0.07116852535,0.1216594072,T$_{R}$ENTo
0.03802411398,0.2099749113,T$_{R}$ENTo
0.02502039004,0.01387200525,T$_{R}$ENTo
0.1368902925,0.1960897342,T$_{R}$ENTo
0.06647769089,0.1312052142,T$_{R}$ENTo
0.05187308213,0.04834954278,T$_{R}$ENTo
0.09934469879,0.1867047639,T$_{R}$ENTo
0.1637126055,0.02549090719,T$_{R}$ENTo
0.2149623202,0.09424910474,T$_{R}$ENTo
0.1464868008,0.02501852783,T$_{R}$ENTo
0.1567963973,0.1540779263,T$_{R}$ENTo
0.07415096527,0.08958931123,T$_{R}$ENTo
0.1168626412,0.06575070324,T$_{R}$ENTo
0.12777588,0.01212474987,T$_{R}$ENTo
0.05922556555,0.09593414271,T$_{R}$ENTo
0.1049927765,0.1448883128,T$_{R}$ENTo
0.1853535046,0.1091714551,T$_{R}$ENTo
0.2238920503,0.05333865385,T$_{R}$ENTo
0.1543752429,0.06085871113,T$_{R}$ENTo
0.05848990329,0.1044178912,T$_{R}$ENTo
0.09195698226,0.09640917822,T$_{R}$ENTo
0.05048022632,0.05725859547,T$_{R}$ENTo
0.1422452114,0.05577307412,T$_{R}$ENTo
0.06304081055,0.1456371525,T$_{R}$ENTo
0.1149056954,0.1133162072,T$_{R}$ENTo
0.03395644178,0.109924621,T$_{R}$ENTo
0.1172166346,0.2441146107,T$_{R}$ENTo
0.05316567065,0.1825013582,T$_{R}$ENTo
0.1213828299,0.09648677917,T$_{R}$ENTo
0.1406147362,0.06937613972,T$_{R}$ENTo
0.1351870808,0.06838184011,T$_{R}$ENTo
0.02406929842,0.04319507543,T$_{R}$ENTo
0.02134573539,0.1529413164,T$_{R}$ENTo
0.05986592912,0.08466226557,T$_{R}$ENTo
0.0816357751,0.04496483036,T$_{R}$ENTo
0.07363946722,0.1457569498,T$_{R}$ENTo
0.0678389827,0.05870371126,T$_{R}$ENTo
0.1827693236,0.06723850959,T$_{R}$ENTo
0.2260343409,0.1741134564,T$_{R}$ENTo
0.1661596505,0.09644502697,T$_{R}$ENTo
0.1442707798,0.2145403724,T$_{R}$ENTo
0.3315164498,0.1148554217,T$_{R}$ENTo
0.04801242824,0.1463403805,T$_{R}$ENTo
0.2533514211,0.1476212171,T$_{R}$ENTo
0.1526242334,0.01704249975,T$_{R}$ENTo
0.1880907853,0.08672621774,T$_{R}$ENTo
0.09183908847,0.05610755218,T$_{R}$ENTo
0.2330872314,0.0951230582,T$_{R}$ENTo
0.08008958186,0.1184331174,T$_{R}$ENTo
0.03696532582,0.1130762469,T$_{R}$ENTo
0.1766185771,0.1649676263,T$_{R}$ENTo
0.02354181337,0.1050147063,T$_{R}$ENTo
0.1688839314,0.1057395487,T$_{R}$ENTo
0.09667710569,0.221068932,T$_{R}$ENTo
0.05659555536,0.2189222163,T$_{R}$ENTo
0.08919689232,0.05737245775,T$_{R}$ENTo
0.03156062156,0.2578439099,T$_{R}$ENTo
0.0750691474,0.1021041077,T$_{R}$ENTo
0.1070352367,0.07500992929,T$_{R}$ENTo
0.08416888849,0.08793526601,T$_{R}$ENTo
0.03499073788,0.0343537869,T$_{R}$ENTo
0.2405880866,0.1575220895,T$_{R}$ENTo
0.07023189444,0.01164924173,T$_{R}$ENTo
0.04363048846,0.04874127865,T$_{R}$ENTo
0.1562683311,0.05924217887,T$_{R}$ENTo
0.03312013307,0.1648414876,T$_{R}$ENTo
0.1361923577,0.1903118249,T$_{R}$ENTo
0.1721473443,0.1485171308,T$_{R}$ENTo
0.05493557235,0.1699741715,T$_{R}$ENTo
0.2661339263,0.0534526018,T$_{R}$ENTo
0.1941616662,0.04950326966,T$_{R}$ENTo
0.0722877692,0.09226205583,T$_{R}$ENTo
0.1303185369,0.04834721608,T$_{R}$ENTo
0.03225744389,0.1543802793,T$_{R}$ENTo
0.1251375619,0.1583348833,T$_{R}$ENTo
0.07772964584,0.08470250389,T$_{R}$ENTo
0.1621717355,0.1051549831,T$_{R}$ENTo
0.1691421224,0.133529746,T$_{R}$ENTo
0.0880427774,0.06336718588,T$_{R}$ENTo
0.2689586588,0.10022445,T$_{R}$ENTo
0.04921224679,0.08450528983,T$_{R}$ENTo
0.1244183781,0.1404877607,T$_{R}$ENTo
0.06886918976,0.08804570547,T$_{R}$ENTo
0.04001339192,0.02850633643,T$_{R}$ENTo
0.1249798815,0.1983086801,T$_{R}$ENTo
0.1217424534,0.1200822739,T$_{R}$ENTo
0.0834515152,0.06530637242,T$_{R}$ENTo
0.02735617517,0.1394125247,T$_{R}$ENTo
0.04389676265,0.1316221643,T$_{R}$ENTo
0.1537315903,0.2241099498,T$_{R}$ENTo
0.2163997686,0.05820148185,T$_{R}$ENTo
0.1223916181,0.1014738748,T$_{R}$ENTo
0.07705426649,0.1704325455,T$_{R}$ENTo
0.1259094722,0.1364047405,T$_{R}$ENTo
0.07188735057,0.155903059,T$_{R}$ENTo
0.0352927733,0.2315712634,T$_{R}$ENTo
0.0811806808,0.03580943202,T$_{R}$ENTo
0.2013473212,0.06494734155,T$_{R}$ENTo
0.06193901831,0.1671796946,T$_{R}$ENTo
0.05187239805,0.1474716219,T$_{R}$ENTo
0.04866925956,0.07985391221,T$_{R}$ENTo
0.1716831811,0.06471465222,T$_{R}$ENTo
0.1110388505,0.155150207,T$_{R}$ENTo
0.0425585391,0.133272422,T$_{R}$ENTo
0.0565481811,0.1125574466,T$_{R}$ENTo
0.03999309488,0.06717505047,T$_{R}$ENTo
0.1285693881,0.1175331791,T$_{R}$ENTo
0.1574876233,0.14319422,T$_{R}$ENTo
0.0217636807,0.05520109063,T$_{R}$ENTo
0.08224554372,0.1874731687,T$_{R}$ENTo
0.2885597685,0.1190812056,T$_{R}$ENTo
0.1779221731,0.07127359787,T$_{R}$ENTo
0.05122501215,0.1189968866,T$_{R}$ENTo
0.1310154074,0.07373485478,T$_{R}$ENTo
0.2281491299,0.1468887978,T$_{R}$ENTo
0.1451532614,0.05039669273,T$_{R}$ENTo
0.1379652297,0.1244511645,T$_{R}$ENTo
0.1393402029,0.0381265689,T$_{R}$ENTo
0.1309317041,0.05274152175,T$_{R}$ENTo
0.1617083847,0.05608260805,T$_{R}$ENTo
0.1249267745,0.08298185717,T$_{R}$ENTo
0.1155703692,0.09692178452,T$_{R}$ENTo
0.1176005032,0.07568873274,T$_{R}$ENTo
0.03968377943,0.03797298043,T$_{R}$ENTo
0.03368812677,0.1313967454,T$_{R}$ENTo
0.217642722,0.06339150614,T$_{R}$ENTo
0.1816386369,0.2033173647,T$_{R}$ENTo
0.05569517979,0.05297689938,T$_{R}$ENTo
0.03911792448,0.07661276577,T$_{R}$ENTo
0.06001916478,0.05761062415,T$_{R}$ENTo
0.1550865671,0.06718058966,T$_{R}$ENTo
0.08843203027,0.08957035575,T$_{R}$ENTo
0.138198312,0.1538716912,T$_{R}$ENTo
0.170888585,0.09913876561,T$_{R}$ENTo
0.2052182859,0.004609860088,T$_{R}$ENTo
0.2414930808,0.1606387566,T$_{R}$ENTo
0.05185134857,0.1452738209,T$_{R}$ENTo
0.1707943677,0.1583011383,T$_{R}$ENTo
0.1393662084,0.1366009803,T$_{R}$ENTo
0.1724759201,0.1179524199,T$_{R}$ENTo
0.06135579092,0.04332399866,T$_{R}$ENTo
0.07964661326,0.04503722526,T$_{R}$ENTo
0.1843822482,0.1836730167,T$_{R}$ENTo
0.05417831927,0.01302477146,T$_{R}$ENTo
0.06486813747,0.1955933849,T$_{R}$ENTo
0.09357888278,0.1278056671,T$_{R}$ENTo
0.06693700075,0.03561007761,T$_{R}$ENTo
0.09429941506,0.04116276883,T$_{R}$ENTo
0.161622042,0.08891004242,T$_{R}$ENTo
0.1051515531,0.06111364752,T$_{R}$ENTo
0.05461156673,0.1087033614,T$_{R}$ENTo
0.02571439552,0.05288538208,T$_{R}$ENTo
0.04688768916,0.0822017735,T$_{R}$ENTo
0.1239446576,0.181177588,T$_{R}$ENTo
0.1227928946,0.1443274543,T$_{R}$ENTo
0.1698581265,0.1190920392,T$_{R}$ENTo
0.1237540258,0.06789846246,T$_{R}$ENTo
0.1141979456,0.1031793127,T$_{R}$ENTo
0.07519307904,0.1361498578,T$_{R}$ENTo
0.2119893148,0.1423210103,T$_{R}$ENTo
0.08314007311,0.06525745282,T$_{R}$ENTo
0.07908134126,0.1076252315,T$_{R}$ENTo
0.1363190198,0.1487004161,T$_{R}$ENTo
0.2299585066,0.1983260789,T$_{R}$ENTo
0.1604612111,0.02353050599,T$_{R}$ENTo
0.04496172746,0.2023925333,T$_{R}$ENTo
0.1056626487,0.0950197567,T$_{R}$ENTo
0.05956253807,0.1219971029,T$_{R}$ENTo
0.1729031599,0.08218164102,T$_{R}$ENTo
0.2399640843,0.08933018228,T$_{R}$ENTo
0.06690382802,0.03394741849,T$_{R}$ENTo
0.1549152572,0.1143719943,T$_{R}$ENTo
0.1731647857,0.05225147029,T$_{R}$ENTo
0.07335004295,0.1218602987,T$_{R}$ENTo
0.1239697275,0.05365338669,T$_{R}$ENTo
0.08502421866,0.06965894856,T$_{R}$ENTo
0.1224766859,0.1286419041,T$_{R}$ENTo
0.083939838,0.08218749519,T$_{R}$ENTo
0.06585083887,0.1504884898,T$_{R}$ENTo
0.102233641,0.1840236337,T$_{R}$ENTo
0.02439572803,0.07838607282,T$_{R}$ENTo
0.1446250917,0.1441576685,T$_{R}$ENTo
0.06957334993,0.03136586409,T$_{R}$ENTo
0.2373236561,0.1203835061,T$_{R}$ENTo
0.05923199388,0.1763078893,T$_{R}$ENTo
0.01338965107,0.04047338637,T$_{R}$ENTo
0.0310050672,0.1061300875,T$_{R}$ENTo
0.08053968034,0.1252484969,T$_{R}$ENTo
0.1625242018,0.1006090004,T$_{R}$ENTo
0.1515514365,0.1445490046,T$_{R}$ENTo
0.04257501855,0.03703694432,T$_{R}$ENTo
0.1358418735,0.1351925143,T$_{R}$ENTo
0.2783271926,0.1183395866,T$_{R}$ENTo
0.1744230448,0.1398854683,T$_{R}$ENTo
0.09414782067,0.04488248671,T$_{R}$ENTo
0.1240583777,0.05367052169,T$_{R}$ENTo
0.0671569318,0.1221410595,T$_{R}$ENTo
0.07568434967,0.105501644,T$_{R}$ENTo
0.05609454163,0.2322135554,T$_{R}$ENTo
0.1379157302,0.05559657609,T$_{R}$ENTo
0.02599344662,0.08770439495,T$_{R}$ENTo
0.0616938827,0.06998444179,T$_{R}$ENTo
0.2093746368,0.03255340414,T$_{R}$ENTo
0.08050267838,0.09010372438,T$_{R}$ENTo
0.02446392777,0.08488079535,T$_{R}$ENTo
0.0643148958,0.119771979,T$_{R}$ENTo
0.140390952,0.05473715476,T$_{R}$ENTo
0.2114304182,0.1552680265,T$_{R}$ENTo
0.1155669626,0.1288390366,T$_{R}$ENTo
0.02994339464,0.1156737818,T$_{R}$ENTo
0.09550960409,0.0612986745,T$_{R}$ENTo
0.1052852296,0.09420877749,T$_{R}$ENTo
0.1281520379,0.1522905165,T$_{R}$ENTo
0.09263390852,0.05337730305,T$_{R}$ENTo
0.08438287734,0.1497721689,T$_{R}$ENTo
0.09683200293,0.1383841951,T$_{R}$ENTo
0.1540106878,0.08474848722,T$_{R}$ENTo
0.1582282725,0.04847895758,T$_{R}$ENTo
0.06514112183,0.09463453768,T$_{R}$ENTo
0.1608941927,0.08345386458,T$_{R}$ENTo
0.167231117,0.13457142,T$_{R}$ENTo
0.1561581438,0.1174727012,T$_{R}$ENTo
0.2097413742,0.07059708486,T$_{R}$ENTo
0.1588534171,0.06065290504,T$_{R}$ENTo
0.05480908718,0.02418827295,T$_{R}$ENTo
0.1652706356,0.1469607942,T$_{R}$ENTo
0.08757858309,0.1362652282,T$_{R}$ENTo
0.1776426935,0.1071494925,T$_{R}$ENTo
0.09226622614,0.006302187776,T$_{R}$ENTo
0.09825276802,0.177859087,T$_{R}$ENTo
0.06111564896,0.01539089094,T$_{R}$ENTo
0.01156127355,0.04702132676,T$_{R}$ENTo
0.07885719291,0.08719924585,T$_{R}$ENTo
0.1797685723,0.1232038703,T$_{R}$ENTo
0.06787725596,0.04805641684,T$_{R}$ENTo
0.01282535849,0.05289337523,T$_{R}$ENTo
0.08282035503,0.08823259168,T$_{R}$ENTo
0.08376806203,0.1175335997,T$_{R}$ENTo
0.2462457697,0.1103853985,T$_{R}$ENTo
0.1122944097,0.09997835072,T$_{R}$ENTo
0.1030453512,0.02618305693,T$_{R}$ENTo
0.02531203462,0.06390732302,T$_{R}$ENTo
0.1401268875,0.1208933567,T$_{R}$ENTo
0.09355462162,0.09410833774,T$_{R}$ENTo
0.06925776421,0.06586022054,T$_{R}$ENTo
0.1956979321,0.2043369841,T$_{R}$ENTo
0.148201901,0.09733327169,T$_{R}$ENTo
0.07781681612,0.08954238105,T$_{R}$ENTo
0.07909986989,0.1785195921,T$_{R}$ENTo
0.04202010965,0.1223537875,T$_{R}$ENTo
0.08072485743,0.1704249676,T$_{R}$ENTo
0.1177431417,0.1326818435,T$_{R}$ENTo
0.06698725442,0.1504054889,T$_{R}$ENTo
0.1330532269,0.07730284129,T$_{R}$ENTo
0.1349146272,0.09547692404,T$_{R}$ENTo
0.1581060017,0.07261046637,T$_{R}$ENTo
0.065930139,0.1446503099,T$_{R}$ENTo
0.07102267534,0.07995721312,T$_{R}$ENTo
0.1600796771,0.04808451795,T$_{R}$ENTo
0.1085822357,0.02555219985,T$_{R}$ENTo
0.1924413794,0.1297835553,T$_{R}$ENTo
0.1028713006,0.1734654706,T$_{R}$ENTo
0.220868581,0.0979228432,T$_{R}$ENTo
0.03667657129,0.1096090255,T$_{R}$ENTo
0.08643305581,0.04566495595,T$_{R}$ENTo
0.02828720361,0.0832951108,T$_{R}$ENTo
0.08202831202,0.1281060787,T$_{R}$ENTo
0.08342323486,0.1279106248,T$_{R}$ENTo
0.05324196828,0.06500429489,T$_{R}$ENTo
0.08786570409,0.2447455232,T$_{R}$ENTo
0.1706687762,0.1748695921,T$_{R}$ENTo
0.01502803908,0.2253877468,T$_{R}$ENTo
0.137446155,0.06001848094,T$_{R}$ENTo
0.1436310336,0.05582044467,T$_{R}$ENTo
0.07240959432,0.07933584401,T$_{R}$ENTo
0.07213561993,0.1551355567,T$_{R}$ENTo
0.05802193655,0.07553268014,T$_{R}$ENTo
0.1444976931,0.2179579557,T$_{R}$ENTo
0.05829907119,0.09131273835,T$_{R}$ENTo
0.09607220934,0.1986570269,T$_{R}$ENTo
0.03634221082,0.0659511138,T$_{R}$ENTo
0.1149129039,0.136467261,T$_{R}$ENTo
0.01148637042,0.1037989252,T$_{R}$ENTo
0.02741030236,0.06710555696,T$_{R}$ENTo
0.166552086,0.1121397995,T$_{R}$ENTo
0.1458096647,0.08493089909,T$_{R}$ENTo
0.2122177564,0.04595831906,T$_{R}$ENTo
0.1115850318,0.07286777741,T$_{R}$ENTo
0.1141324692,0.08580433084,T$_{R}$ENTo
0.03932199879,0.08507856639,T$_{R}$ENTo
0.1366695153,0.1002206381,T$_{R}$ENTo
0.1347527717,0.07995894357,T$_{R}$ENTo
0.1174060987,0.2524272109,T$_{R}$ENTo
0.1459936951,0.04449942557,T$_{R}$ENTo
0.09447173567,0.1682033512,T$_{R}$ENTo
0.08146996024,0.08320324581,T$_{R}$ENTo
0.07927148432,0.06545175,T$_{R}$ENTo
0.09036112925,0.1412037746,T$_{R}$ENTo
0.2232273657,0.04823137635,T$_{R}$ENTo
0.03876021837,0.07468440457,T$_{R}$ENTo
0.1522224038,0.1309916752,T$_{R}$ENTo
0.09365765206,0.08863675938,T$_{R}$ENTo
0.09240953321,0.2091373813,T$_{R}$ENTo
0.05291070987,0.1211487266,T$_{R}$ENTo
0.1833510925,0.06501723035,T$_{R}$ENTo
0.06655744739,0.1499051558,T$_{R}$ENTo
0.1829781996,0.0858511857,T$_{R}$ENTo
0.2003153033,0.06362931747,T$_{R}$ENTo
0.2324517805,0.08823678385,T$_{R}$ENTo
0.09097996378,0.0741672234,T$_{R}$ENTo
0.1084563185,0.02143284866,T$_{R}$ENTo
0.04964665923,0.02227064417,T$_{R}$ENTo
0.1115069692,0.1533360334,T$_{R}$ENTo
0.04961196908,0.1061530075,T$_{R}$ENTo
0.06657866494,0.08780316037,T$_{R}$ENTo
0.1009654766,0.1728452178,T$_{R}$ENTo
0.09151540557,0.02020796373,T$_{R}$ENTo
0.1941671708,0.06053372907,T$_{R}$ENTo
0.2977475733,0.1720420394,T$_{R}$ENTo
0.1425497021,0.1432326224,T$_{R}$ENTo
0.09483525693,0.1193516758,T$_{R}$ENTo
0.1164721379,0.1401226808,T$_{R}$ENTo
0.16701308,0.08145174904,T$_{R}$ENTo
0.06229721359,0.0802713947,T$_{R}$ENTo
0.1602014325,0.06405479289,T$_{R}$ENTo
0.08867912514,0.10256434,T$_{R}$ENTo
0.07736094496,0.1118050484,T$_{R}$ENTo
0.1020094584,0.06155823907,T$_{R}$ENTo
0.09863606547,0.1253886668,T$_{R}$ENTo
0.09080292447,0.09351745145,T$_{R}$ENTo
0.2951408115,0.06012062179,T$_{R}$ENTo
0.04649006616,0.04680558562,T$_{R}$ENTo
0.03879969078,0.03181313574,T$_{R}$ENTo
0.1656583023,0.08395356949,T$_{R}$ENTo
0.1310765069,0.0637198394,T$_{R}$ENTo
0.1220838898,0.09880974022,T$_{R}$ENTo
0.04002193552,0.04924227649,T$_{R}$ENTo
0.1181428012,0.04644439365,T$_{R}$ENTo
0.1815085041,0.09538381213,T$_{R}$ENTo
0.1528073254,0.07627345608,T$_{R}$ENTo
0.07518629332,0.08499502594,T$_{R}$ENTo
0.04944271881,0.187981553,T$_{R}$ENTo
0.1608468273,0.1269804665,T$_{R}$ENTo
0.07964806089,0.1010035026,T$_{R}$ENTo
0.1706411368,0.1505661536,T$_{R}$ENTo
0.0420849503,0.1310882715,T$_{R}$ENTo
0.1089753093,0.08756945245,T$_{R}$ENTo
0.1496778791,0.1495166248,T$_{R}$ENTo
0.07366904946,0.1782611783,T$_{R}$ENTo
0.06764725379,0.05163799384,T$_{R}$ENTo
0.09034099205,0.09576883583,T$_{R}$ENTo
0.1609261459,0.1422689456,T$_{R}$ENTo
0.1357967203,0.03010104414,T$_{R}$ENTo
0.06856936035,0.03934779688,T$_{R}$ENTo
0.1020618419,0.08149181863,T$_{R}$ENTo
0.04336303054,0.1020552217,T$_{R}$ENTo
0.01768964257,0.1032874954,T$_{R}$ENTo
0.08875429668,0.0992816195,T$_{R}$ENTo
0.05196326334,0.05969437543,T$_{R}$ENTo
0.136672784,0.1944149361,T$_{R}$ENTo
0.1948662477,0.08783440955,T$_{R}$ENTo
0.1631242982,0.1520233231,T$_{R}$ENTo
0.08621282107,0.09242877047,T$_{R}$ENTo
0.03388774737,0.1160460571,T$_{R}$ENTo
0.129428013,0.2277014058,T$_{R}$ENTo
0.03183790876,0.1162393033,T$_{R}$ENTo
0.1551284707,0.08068433972,T$_{R}$ENTo
0.1649719976,0.09574382297,T$_{R}$ENTo
0.1212779231,0.05214986908,T$_{R}$ENTo
0.08145173845,0.05220752765,T$_{R}$ENTo
0.1391480606,0.05267864561,T$_{R}$ENTo
0.05243453841,0.05565580028,T$_{R}$ENTo
0.1352908544,0.0800250655,T$_{R}$ENTo
0.1177302093,0.1821052838,T$_{R}$ENTo
0.1016824123,0.1415678157,T$_{R}$ENTo
0.08355743895,0.1972285448,T$_{R}$ENTo
0.04957549554,0.06882029831,T$_{R}$ENTo
0.1337530303,0.07987138361,T$_{R}$ENTo
0.08560818333,0.200123077,T$_{R}$ENTo
0.1140314411,0.113504428,T$_{R}$ENTo
0.01544321268,0.04366066515,T$_{R}$ENTo
0.2013551996,0.05768553185,T$_{R}$ENTo
0.1474251746,0.1454565363,T$_{R}$ENTo
0.1973321625,0.04240551294,T$_{R}$ENTo
0.08485056289,0.01227169355,T$_{R}$ENTo
0.06779356043,0.04445096053,T$_{R}$ENTo
0.1392657125,0.1682886084,T$_{R}$ENTo
0.1716804396,0.1322251648,T$_{R}$ENTo
0.05873875545,0.1975333001,T$_{R}$ENTo
0.08100906782,0.05045638955,T$_{R}$ENTo
0.06801808904,0.1628776162,T$_{R}$ENTo
0.05994026895,0.04205112281,T$_{R}$ENTo
0.1169884075,0.3123748905,T$_{R}$ENTo
0.1836931557,0.1399055268,T$_{R}$ENTo
0.1988953569,0.1231325776,T$_{R}$ENTo
0.05400179886,0.3152552435,T$_{R}$ENTo
0.1252891829,0.2843840503,T$_{R}$ENTo
0.06282584733,0.09428154989,T$_{R}$ENTo
0.1764428053,0.09223688234,T$_{R}$ENTo
0.1959826022,0.07915879236,T$_{R}$ENTo
0.2475800995,0.1060207697,T$_{R}$ENTo
0.02071929404,0.05065306164,T$_{R}$ENTo
0.2321522332,0.195135331,T$_{R}$ENTo
0.2364042224,0.03890348856,T$_{R}$ENTo
0.1402112197,0.08008688172,T$_{R}$ENTo
0.06660543929,0.1230200815,T$_{R}$ENTo
0.03682126032,0.02804833502,T$_{R}$ENTo
0.1012643319,0.07674271677,T$_{R}$ENTo
0.02984958189,0.09174597332,T$_{R}$ENTo
0.1828540984,0.05861319951,T$_{R}$ENTo
0.1329626324,0.08935109647,T$_{R}$ENTo
0.1058489005,0.1503386094,T$_{R}$ENTo
0.1388462553,0.09449877836,T$_{R}$ENTo
0.1574362292,0.1216521597,T$_{R}$ENTo
0.1614161918,0.08571363858,T$_{R}$ENTo
0.1243229089,0.1129101716,T$_{R}$ENTo
0.04873072165,0.01897183267,T$_{R}$ENTo
0.1258043631,0.03841104995,T$_{R}$ENTo
0.09553821514,0.04038271638,T$_{R}$ENTo
0.06332092082,0.2026516653,T$_{R}$ENTo
0.1379474336,0.1571828084,T$_{R}$ENTo
0.3225373785,0.1005510248,T$_{R}$ENTo
0.09793536381,0.1099524634,T$_{R}$ENTo
0.1378621616,0.178975681,T$_{R}$ENTo
0.05526420358,0.261602532,T$_{R}$ENTo
0.1469456325,0.1471772573,T$_{R}$ENTo
0.0671569318,0.1221410595,T$_{R}$ENTo
0.03075829154,0.1326327616,T$_{R}$ENTo
0.2211208193,0.1127764987,T$_{R}$ENTo
0.0665288954,0.1476043381,T$_{R}$ENTo
0.2019976078,0.04007951024,T$_{R}$ENTo
0.1022468058,0.04328072713,T$_{R}$ENTo
0.1507749768,0.2065219248,T$_{R}$ENTo
0.07613843471,0.1148887362,T$_{R}$ENTo
0.1149029935,0.1141257036,T$_{R}$ENTo
0.08384835486,0.1226283766,T$_{R}$ENTo
0.2313769344,0.100639978,T$_{R}$ENTo
0.07693776783,0.08511536325,T$_{R}$ENTo
0.1286489253,0.07580304416,T$_{R}$ENTo
0.06159251533,0.2632302201,T$_{R}$ENTo
0.09476805482,0.08713054786,T$_{R}$ENTo
0.02807069839,0.09792941324,T$_{R}$ENTo
0.02284258425,0.08101002423,T$_{R}$ENTo
0.2063498026,0.2416002953,T$_{R}$ENTo
0.09258221886,0.07930222892,T$_{R}$ENTo
0.1212115225,0.06153220537,T$_{R}$ENTo
0.05735934139,0.08222957617,T$_{R}$ENTo
0.05941292246,0.08650188052,T$_{R}$ENTo
0.04480911644,0.04477738688,T$_{R}$ENTo
0.2416333455,0.1577245073,T$_{R}$ENTo
0.2381276542,0.08971889484,T$_{R}$ENTo
0.1935496873,0.1488670969,T$_{R}$ENTo
0.2337195963,0.1225106384,T$_{R}$ENTo
0.08686240783,0.1698839776,T$_{R}$ENTo
0.06949776403,0.149000683,T$_{R}$ENTo
0.07711638257,0.09545578368,T$_{R}$ENTo
0.08477082625,0.08157341995,T$_{R}$ENTo
0.09716466615,0.1180875755,T$_{R}$ENTo
0.03536971291,0.0159459664,T$_{R}$ENTo
0.3833975699,0.1408102445,T$_{R}$ENTo
0.03757139411,0.1172982124,T$_{R}$ENTo
0.1330498696,0.1448630842,T$_{R}$ENTo
0.09956561182,0.2071736762,T$_{R}$ENTo
0.05904302683,0.03708870357,T$_{R}$ENTo
0.03002519899,0.1682491855,T$_{R}$ENTo
0.1463121577,0.0983381251,T$_{R}$ENTo
0.1867121128,0.04766869891,T$_{R}$ENTo
0.0507011887,0.07607610653,T$_{R}$ENTo
0.1359298357,0.1968132901,T$_{R}$ENTo
0.05861710138,0.0736969003,T$_{R}$ENTo
0.03301719903,0.1210512913,T$_{R}$ENTo
0.2084333958,0.1561891229,T$_{R}$ENTo
0.1825708916,0.0842490658,T$_{R}$ENTo
0.04252695309,0.09964989249,T$_{R}$ENTo
0.07976447892,0.06367648171,T$_{R}$ENTo
0.06150236508,0.09088164298,T$_{R}$ENTo
0.0710986651,0.02270112482,T$_{R}$ENTo
0.06689762969,0.08215648091,T$_{R}$ENTo
0.04264199091,0.08823066563,T$_{R}$ENTo
0.03282762921,0.1090085608,T$_{R}$ENTo
0.1432575865,0.04449097424,T$_{R}$ENTo
0.0505473786,0.04266786991,T$_{R}$ENTo
0.1412246685,0.05659659942,T$_{R}$ENTo
0.07089297669,0.1301625254,T$_{R}$ENTo
0.1909676023,0.1846736064,T$_{R}$ENTo
0.1002407372,0.137305707,T$_{R}$ENTo
0.062607198,0.1772430777,T$_{R}$ENTo
0.03566880922,0.07823644121,T$_{R}$ENTo
0.1547208302,0.09795127383,T$_{R}$ENTo
0.05108090275,0.1245218997,T$_{R}$ENTo
0.1040206456,0.12245938,T$_{R}$ENTo
0.09838670142,0.08358106011,T$_{R}$ENTo
0.2528671002,0.03652297026,T$_{R}$ENTo
0.1285649219,0.04676714743,T$_{R}$ENTo
0.07009097697,0.08163057495,T$_{R}$ENTo
0.05263170839,0.1099263609,T$_{R}$ENTo
0.02112970433,0.08088114211,T$_{R}$ENTo
0.1015870102,0.03509629848,T$_{R}$ENTo
0.1332166397,0.1086160062,T$_{R}$ENTo
0.1629157296,0.09064808812,T$_{R}$ENTo
0.1031003786,0.1165181045,T$_{R}$ENTo
0.08577603026,0.01830386523,T$_{R}$ENTo
0.09554550654,0.2571945658,T$_{R}$ENTo
0.1359022459,0.0672355077,T$_{R}$ENTo
0.1388460332,0.03394623744,T$_{R}$ENTo
0.1266836849,0.1210128219,T$_{R}$ENTo
0.08083496107,0.07227087292,T$_{R}$ENTo
0.05840508302,0.08432454309,T$_{R}$ENTo
0.06585656066,0.1643095634,T$_{R}$ENTo
0.0763494494,0.04623154165,T$_{R}$ENTo
0.1124571422,0.2024124644,T$_{R}$ENTo
0.09427523837,0.02567295321,T$_{R}$ENTo
0.01429181856,0.1030520732,T$_{R}$ENTo
0.2154499646,0.04690056701,T$_{R}$ENTo
0.1724924054,0.09971937625,T$_{R}$ENTo
0.1477546893,0.1252284992,T$_{R}$ENTo
0.1701922346,0.1596593136,T$_{R}$ENTo
0.09778363706,0.08840661131,T$_{R}$ENTo
0.1180681056,0.03530767739,T$_{R}$ENTo
0.1154924935,0.0716798702,T$_{R}$ENTo
0.07147650626,0.2444521715,T$_{R}$ENTo
0.1270783702,0.1473789558,T$_{R}$ENTo
0.06837443693,0.09444318788,T$_{R}$ENTo
0.04490248531,0.2207837337,T$_{R}$ENTo
0.06020512573,0.07476162215,T$_{R}$ENTo
0.125085907,0.1838305985,T$_{R}$ENTo
0.1374426819,0.2604899898,T$_{R}$ENTo
0.1064206345,0.04745597379,T$_{R}$ENTo
0.01412714629,0.1013320453,T$_{R}$ENTo
0.07208997291,0.0592507864,T$_{R}$ENTo
0.1188594493,0.1118671235,T$_{R}$ENTo
0.1934853394,0.1142067491,T$_{R}$ENTo
0.1442643213,0.07552642212,T$_{R}$ENTo
0.1220583674,0.0584557881,T$_{R}$ENTo
0.2040721478,0.09882645183,T$_{R}$ENTo
0.06673508893,0.05048129754,T$_{R}$ENTo
0.1018875714,0.2456784164,T$_{R}$ENTo
0.2873898945,0.1666278206,T$_{R}$ENTo
0.1837364229,0.06542841776,T$_{R}$ENTo
0.1739422459,0.1527353859,T$_{R}$ENTo
0.1782308574,0.08415021918,T$_{R}$ENTo
0.1111533559,0.2125063846,T$_{R}$ENTo
0.1261259502,0.03197528744,T$_{R}$ENTo
0.1817747002,0.00838078125,T$_{R}$ENTo
0.06279405352,0.05647491816,T$_{R}$ENTo
0.1102667367,0.11113896,T$_{R}$ENTo
0.08227585495,0.0499369072,T$_{R}$ENTo
0.1351025242,0.1508750255,T$_{R}$ENTo
0.07067207142,0.1082288543,T$_{R}$ENTo
0.08179709289,0.1236112808,T$_{R}$ENTo
0.05579033683,0.06663647722,T$_{R}$ENTo
0.1278646616,0.03799934716,T$_{R}$ENTo
0.03725571291,0.1365370813,T$_{R}$ENTo
0.06168510433,0.138881856,T$_{R}$ENTo
0.162076924,0.1234745778,T$_{R}$ENTo
0.03118186388,0.1888184873,T$_{R}$ENTo
0.04233140578,0.09427017599,T$_{R}$ENTo
0.0390735097,0.02797674466,T$_{R}$ENTo
0.04455205591,0.06829625769,T$_{R}$ENTo
0.1660661035,0.04310029182,T$_{R}$ENTo
0.1208714917,0.06742506812,T$_{R}$ENTo
0.06099736554,0.02096672026,T$_{R}$ENTo
0.05893044826,0.2335611243,T$_{R}$ENTo
0.1119318365,0.1772885751,T$_{R}$ENTo
0.04690024719,0.1014460849,T$_{R}$ENTo
0.1243090658,0.1443227096,T$_{R}$ENTo
0.04367298125,0.07459585925,T$_{R}$ENTo
0.03835326136,0.1281646251,T$_{R}$ENTo
0.06402192599,0.08948603334,T$_{R}$ENTo
0.07431977964,0.1915086396,T$_{R}$ENTo
0.05809828024,0.05490829829,T$_{R}$ENTo
0.03043751534,0.2252002119,T$_{R}$ENTo
0.1753889699,0.05785411499,T$_{R}$ENTo
0.1544627913,0.04243482663,T$_{R}$ENTo
0.1248429237,0.2098537304,T$_{R}$ENTo
0.1874114806,0.09374888709,T$_{R}$ENTo
0.106193165,0.1344995634,T$_{R}$ENTo
0.02091980877,0.106910657,T$_{R}$ENTo
0.08934714314,0.1370283755,T$_{R}$ENTo
0.08876513402,0.0960191146,T$_{R}$ENTo
0.1098280496,0.1171205017,T$_{R}$ENTo
0.1683620049,0.0164123167,T$_{R}$ENTo
0.08997983928,0.0179539449,T$_{R}$ENTo
0.07053043265,0.01740569712,T$_{R}$ENTo
0.07207572475,0.03957413114,T$_{R}$ENTo
0.06790658379,0.1417968202,T$_{R}$ENTo
0.05809727284,0.05263420163,T$_{R}$ENTo
0.145749278,0.1067973691,T$_{R}$ENTo
0.09687492836,0.13678389,T$_{R}$ENTo
0.1304387235,0.06567279179,T$_{R}$ENTo
0.1080425232,0.1875733727,T$_{R}$ENTo
0.0400971884,0.1326468422,T$_{R}$ENTo
0.05096272479,0.05619224052,T$_{R}$ENTo
0.08114569057,0.08094566455,T$_{R}$ENTo
0.1468279401,0.1942163285,T$_{R}$ENTo
0.1339001194,0.140949403,T$_{R}$ENTo
0.1077749259,0.06310092726,T$_{R}$ENTo
0.1565229585,0.09265667689,T$_{R}$ENTo
0.1385082527,0.1787535386,T$_{R}$ENTo
0.07687829859,0.1005855958,T$_{R}$ENTo
0.05792992305,0.1710360205,T$_{R}$ENTo
0.07544772805,0.05859035339,T$_{R}$ENTo
0.08480986341,0.2518891385,T$_{R}$ENTo
0.1341407123,0.08406625959,T$_{R}$ENTo
0.1496290008,0.1669695743,T$_{R}$ENTo
0.1096964945,0.1539052041,T$_{R}$ENTo
0.1498645301,0.1180769461,T$_{R}$ENTo
0.05487485501,0.2850736207,T$_{R}$ENTo
0.1063688422,0.02971665234,T$_{R}$ENTo
0.03837065815,0.190964027,T$_{R}$ENTo
0.09049336638,0.03156637104,T$_{R}$ENTo
0.1167816986,0.03996022676,T$_{R}$ENTo
0.1440421468,0.1373431715,T$_{R}$ENTo
0.1419413154,0.1190406183,T$_{R}$ENTo
0.1125455486,0.2055769947,T$_{R}$ENTo
0.1105409939,0.04263700153,T$_{R}$ENTo
0.060111638,0.07104580267,T$_{R}$ENTo
0.0493791907,0.1832333377,T$_{R}$ENTo
0.1945073905,0.200286466,T$_{R}$ENTo
0.1064410086,0.1272489479,T$_{R}$ENTo
0.04425628702,0.01569406489,T$_{R}$ENTo
0.1049657879,0.05463721462,T$_{R}$ENTo
0.1614042824,0.1100897069,T$_{R}$ENTo
0.09126102506,0.1611360188,T$_{R}$ENTo
0.1168215853,0.05813134549,T$_{R}$ENTo
0.1192035975,0.1568122292,T$_{R}$ENTo
0.1352916878,0.08874761161,T$_{R}$ENTo
0.08503015968,0.06075465941,T$_{R}$ENTo
0.1768645565,0.1961424099,T$_{R}$ENTo
0.05954773228,0.1111294767,T$_{R}$ENTo
0.02034775809,0.1123127288,T$_{R}$ENTo
0.1263968157,0.1281517426,T$_{R}$ENTo
0.1037398825,0.02707042212,T$_{R}$ENTo
0.2273522622,0.08626583466,T$_{R}$ENTo
0.1061976939,0.009553744013,T$_{R}$ENTo
0.06353937238,0.03935923801,T$_{R}$ENTo
0.2075339849,0.1805578008,T$_{R}$ENTo
0.03401759278,0.1791516927,T$_{R}$ENTo
0.04829738598,0.1071124939,T$_{R}$ENTo
0.08535135244,0.07761735831,T$_{R}$ENTo
0.1300031191,0.07007293784,T$_{R}$ENTo
0.078950204,0.09695080916,T$_{R}$ENTo
0.05846463754,0.06913986369,T$_{R}$ENTo
0.06164563497,0.08131818026,T$_{R}$ENTo
0.01416295356,0.1096671218,T$_{R}$ENTo
0.03410216246,0.1038894871,T$_{R}$ENTo
0.1035642113,0.08778495904,T$_{R}$ENTo
0.08876127248,0.1884943863,T$_{R}$ENTo
0.05257183907,0.07697404898,T$_{R}$ENTo
0.134565435,0.09507234845,T$_{R}$ENTo
0.03661594614,0.05229703955,T$_{R}$ENTo
0.1251107188,0.03452344018,T$_{R}$ENTo
0.1073938188,0.0883626675,T$_{R}$ENTo
0.07886235631,0.09903164302,T$_{R}$ENTo
0.1874531095,0.1011296304,T$_{R}$ENTo
0.08003061675,0.03108646752,T$_{R}$ENTo
0.1373004005,0.09871702528,T$_{R}$ENTo
0.1455786306,0.07211342519,T$_{R}$ENTo
0.1489279579,0.06630054135,T$_{R}$ENTo
0.1154206023,0.1065615978,T$_{R}$ENTo
0.04633505946,0.1676136787,T$_{R}$ENTo
0.06725335827,0.1149056585,T$_{R}$ENTo
0.05610435942,0.1419756008,T$_{R}$ENTo
0.09681883497,0.1627318729,T$_{R}$ENTo
0.1075510391,0.08155806215,T$_{R}$ENTo
0.08666104337,0.1717321981,T$_{R}$ENTo
0.1448594021,0.06037862939,T$_{R}$ENTo
0.2210481589,0.07888632844,T$_{R}$ENTo
0.1479685688,0.1644537514,T$_{R}$ENTo
0.09306889562,0.01946913118,T$_{R}$ENTo
0.07457624223,0.06349867649,T$_{R}$ENTo
0.183762272,0.121381495,T$_{R}$ENTo
0.08171814595,0.2465508544,T$_{R}$ENTo
0.1181791685,0.03860201186,T$_{R}$ENTo
0.04901518433,0.06346269708,T$_{R}$ENTo
0.06874711612,0.09499013005,T$_{R}$ENTo
0.05735934139,0.08222957617,T$_{R}$ENTo
0.11607613879962203,0.17362353066667002,IPG
0.1315348269801077,0.1331407704890126,IPG
0.1206222365928739,0.04648707041318811,IPG
0.14209811957274493,0.22188934559191179,IPG
0.10900405049684067,0.04677675360974115,IPG
0.15243095766993173,0.09430648120127039,IPG
0.16816113560772275,0.06244041435453926,IPG
0.08297939718730332,0.18826023449047583,IPG
0.08221325964802816,0.08387461199118568,IPG
0.08898470324624254,0.17920259365338573,IPG
0.2812849464915158,0.12521188599805164,IPG
0.09428649802304133,0.12732325977604858,IPG
0.2710385054256205,0.05157097597043152,IPG
0.02459739025946248,0.12191755647081899,IPG
0.07643437737348756,0.09842401474950785,IPG
0.10502955320688084,0.17104966136023986,IPG
0.13485096955800577,0.16788668898309578,IPG
0.09737626535592625,0.04895760656181171,IPG
0.08354335439533742,0.05194888484502765,IPG
0.07999273693611245,0.05828015415956662,IPG
0.1006181931035779,0.23339964759573462,IPG
0.02369990460580008,0.08594242244412716,IPG
0.06251137623270145,0.026334713000930775,IPG
0.1307973878750302,0.11727525299080667,IPG
0.10430041225859148,0.12529904520368873,IPG
0.06471070367288043,0.06340791391388406,IPG
0.07878135347143117,0.13418808475212063,IPG
0.07993613666354052,0.050167064611401996,IPG
0.21451702613431883,0.09989269347254084,IPG
0.271071076911446,0.15320897426691996,IPG
0.028434881103609432,0.1314768212207281,IPG
0.03220193129696691,0.16298604593821908,IPG
0.08726967431878217,0.03215960005422974,IPG
0.12987637858148324,0.1637590396464076,IPG
0.027243625773896493,0.07834153171042862,IPG
0.04265748352945199,0.1608111823498501,IPG
0.14554296420586502,0.07464065269194187,IPG
0.13706624707570317,0.11140640694013824,IPG
0.08621029255247865,0.03671028855138754,IPG
0.022005791736167762,0.11924604597361364,IPG
0.2598301548049863,0.0937663654651604,IPG
0.08075769302972138,0.08740644804813026,IPG
0.04008628875681981,0.047888150918342545,IPG
0.25858047453692373,0.09712545539047679,IPG
0.04270034609796865,0.17763677662595861,IPG
0.07917802081833931,0.20061524740522202,IPG
0.04549260272117676,0.07804917141660624,IPG
0.13464456577836842,0.16921697637725305,IPG
0.14630443993062978,0.14254194387996097,IPG
0.03386704118027237,0.08377238156588453,IPG
0.11045061027515927,0.11512260084980838,IPG
0.10428664543672991,0.14147859314997177,IPG
0.07551930786174808,0.03990926523599907,IPG
0.07724802952012186,0.06320412785819465,IPG
0.07379323918854568,0.0058787208543371085,IPG
0.04888293123133923,0.121837492425051,IPG
0.10286375256726507,0.04142794323362638,IPG
0.11523844173888045,0.08349484317683195,IPG
0.13288153502485134,0.06213996226752918,IPG
0.1975205191606229,0.1898374930295927,IPG
0.1681049055014118,0.14444026421302697,IPG
0.06945619022471458,0.08985075896320992,IPG
0.29841024715109205,0.05937695193224886,IPG
0.0523606120766795,0.10172282325385269,IPG
0.0810539375858217,0.009224429154620833,IPG
0.12261513118959552,0.14783098729308441,IPG
0.2071372415282533,0.12102234325210495,IPG
0.13805557940438584,0.08047444681734212,IPG
0.012787675422471547,0.08671360749684764,IPG
0.1618122505795568,0.1623296413127869,IPG
0.10334026610579908,0.0969164177785995,IPG
0.0300032052583502,0.11209827602593916,IPG
0.09440688363306639,0.061698102114458864,IPG
0.07954043934142307,0.11081186071890997,IPG
0.10734548304534237,0.06014622703065965,IPG
0.0890557009794305,0.12261768808351917,IPG
0.026535577699708136,0.015579207841696857,IPG
0.056766569064203284,0.09645069257077872,IPG
0.2502804908491022,0.11564238248117079,IPG
0.1889345088616319,0.04680155610674493,IPG
0.08749063700331201,0.05293243959313406,IPG
0.09584133900247911,0.14089103002875772,IPG
0.061891769931089094,0.060915667207530305,IPG
0.12212941351239025,0.06196732219673808,IPG
0.19800961370649617,0.09651346558787781,IPG
0.025069755163263024,0.10028701127438118,IPG
0.16292093960774437,0.10634196400309612,IPG
0.055136343583677,0.029367578421735867,IPG
0.06328861672149293,0.039298073575549215,IPG
0.11034851068447295,0.12463755964582837,IPG
0.20581510484127824,0.08386286071674551,IPG
0.049154136221333064,0.21721374931111612,IPG
0.07146807510257333,0.03150611097841084,IPG
0.1480867391659959,0.055337368702739184,IPG
0.09415239520069495,0.11888888173555327,IPG
0.18080038330772522,0.10384487607243299,IPG
0.12598984749766431,0.04352826889974855,IPG
0.044938788493295016,0.150552766214169,IPG
0.12430001728305039,0.12160311093255932,IPG
0.10065546177555042,0.10601947648810385,IPG
0.11353160952205116,0.0577363961115122,IPG
0.050243443499180224,0.0712268657704669,IPG
0.19136710456202347,0.06367317656339476,IPG
0.042853403831054175,0.06859194579819772,IPG
0.15267598232158572,0.16263769810007778,IPG
0.19778405517154066,0.07307242382133418,IPG
0.10015083190350149,0.08220071035524212,IPG
0.2694227026389923,0.0627007991371695,IPG
0.23144821497939475,0.07073736575279713,IPG
0.08712733718894465,0.10251002723951722,IPG
0.16599401556131899,0.14205910302649516,IPG
0.10610464946763698,0.07948779223868242,IPG
0.0529863014253408,0.07346024796700937,IPG
0.14555722571016175,0.03564523413008693,IPG
0.15759832818864558,0.10051299109543542,IPG
0.1423112560755861,0.09884550585528498,IPG
0.11013070503290902,0.05108265372363636,IPG
0.07789086363043252,0.02376905994525549,IPG
0.08314433522536875,0.15803816959130143,IPG
0.15723033995826738,0.09187479136576283,IPG
0.07123984871473987,0.039064796680140526,IPG
0.057534312667249204,0.04721611246452942,IPG
0.16630529406830774,0.12131368713862022,IPG
0.032536994868463724,0.016387431232773978,IPG
0.16613251667347687,0.09922519666246805,IPG
0.08889884840413668,0.07790105892559107,IPG
0.03684711234943479,0.17113364379684612,IPG
0.2088077760915116,0.3663331246241088,IPG
0.05921601590393867,0.06998482529263585,IPG
0.10092582234011888,0.06947835463857077,IPG
0.3105961387348247,0.08279660261385059,IPG
0.15702144814022417,0.1367373793763497,IPG
0.10695381416220597,0.06891550419523446,IPG
0.19208712241113515,0.010821567318692406,IPG
0.04854699597462591,0.13896993815998124,IPG
0.05718629081439495,0.1433031588158771,IPG
0.06388685986629533,0.0999338841545391,IPG
0.20825029694832922,0.11426066412633462,IPG
0.06432833091878315,0.1337770441924454,IPG
0.14146576335385147,0.20909940577002423,IPG
0.1803022955567353,0.1077647139389033,IPG
0.07794353162453582,0.08290496711285052,IPG
0.16954080701800298,0.0362645064073651,IPG
0.16884343078630504,0.06265901697220164,IPG
0.10959621968920931,0.042626508296518956,IPG
0.06316330635217961,0.08997190416172786,IPG
0.06990031357157334,0.1938956802712097,IPG
0.05953883612957883,0.049035769171711895,IPG
0.09645172626971407,0.1003233286099247,IPG
0.21103526358016264,0.11423565538696563,IPG
0.1284619946300799,0.022357330618233674,IPG
0.11433476628790808,0.07557972199404582,IPG
0.08469259623962183,0.12868554902667872,IPG
0.14767635191969228,0.10896170389793648,IPG
0.08716292339196362,0.15396256245693496,IPG
0.1885157899356162,0.09382339821579451,IPG
0.1586015715794542,0.1608149373891346,IPG
0.08484550020083621,0.06968920842916097,IPG
0.04807795668739913,0.06280875092427071,IPG
0.11696909253665426,0.06759984962418918,IPG
0.17222884455025755,0.18144638127101834,IPG
0.07328373175183248,0.17964135680418594,IPG
0.09838327867561084,0.05458721045028858,IPG
0.03309808473392229,0.12330951326826428,IPG
0.13783404753258907,0.07810414286583939,IPG
0.060310430458832186,0.08528945667589884,IPG
0.05711699066163884,0.16900058522534553,IPG
0.08902653244173946,0.12480417957026886,IPG
0.06930006283690512,0.31808461882850986,IPG
0.006772304985260109,0.154016368635737,IPG
0.1566903268711048,0.029665551815298032,IPG
0.2145237063067125,0.08066886185943875,IPG
0.14128137353302048,0.13226846058773262,IPG
0.18172307885080682,0.18910877322666417,IPG
0.04222583684028221,0.09377930194182485,IPG
0.046415193008997206,0.10694514981374204,IPG
0.15321928055683137,0.1159898909033872,IPG
0.07253207800352122,0.10978339151377785,IPG
0.08959777443739501,0.02238412077411776,IPG
0.20481050497175846,0.005097084264586101,IPG
0.07559081144705802,0.08340516283703078,IPG
0.18236756229696918,0.06138570231124172,IPG
0.14924799036061054,0.03974411078677979,IPG
0.12169011211592275,0.05301851062224549,IPG
0.1337327714311468,0.07910664245334148,IPG
0.02465171290573838,0.14038153946751966,IPG
0.1878482545943191,0.026492803788643486,IPG
0.038126229110526565,0.05360313966846709,IPG
0.10188741554172577,0.09350460440402256,IPG
0.10281217041117308,0.0665396674107613,IPG
0.20951455452883888,0.006282923057725291,IPG
0.16605833146062013,0.07490865918185553,IPG
0.03064868651547073,0.19266015916115253,IPG
0.06368909812311183,0.10073060596443018,IPG
0.07652883219337997,0.049452276711587924,IPG
0.15753852362687176,0.07462510794127711,IPG
0.07250599194627215,0.02214803574548841,IPG
0.19168632933420657,0.08591700274115287,IPG
0.1503295551509851,0.06979254025984935,IPG
0.20723637427854097,0.05131106507781645,IPG
0.11295025053923949,0.10605115159084644,IPG
0.024718676617815155,0.0881794886837555,IPG
0.18258055666612277,0.14241178528297463,IPG
0.05717293040702509,0.09671490210394143,IPG
0.09130244579889697,0.11759550828478932,IPG
0.17286554926098902,0.06856257814986919,IPG
0.056239610954426096,0.09100186563729253,IPG
0.1142601993350686,0.12875569831149056,IPG
0.14749101022233066,0.12132617744610784,IPG
0.11403432349566797,0.06069015452096389,IPG
0.09894937630050524,0.060711913486617426,IPG
0.16541446694095432,0.06882590180959433,IPG
0.10060972794667492,0.09170128690294797,IPG
0.020608532113028443,0.13897938474721136,IPG
0.15199381442629936,0.10997696837089634,IPG
0.09989976926391887,0.09117506821910215,IPG
0.11708554010854827,0.051907287030311146,IPG
0.036487229107235966,0.1611666897432974,IPG
0.011262899739503979,0.04885538589935765,IPG
0.08422855618495627,0.13697192158628477,IPG
0.07672001736563062,0.15457661827234165,IPG
0.03598464141660562,0.046709228716586434,IPG
0.07213956187309965,0.11504671334657661,IPG
0.12710962133242465,0.1263493482381721,IPG
0.10819367131140906,0.19227482685171876,IPG
0.04586342855709217,0.09360229666061588,IPG
0.09776102720449245,0.008410156818480405,IPG
0.12694895774514536,0.11737702472551823,IPG
0.07281224842525184,0.10417506109955041,IPG
0.21701126866747913,0.05431962273633562,IPG
0.0662940548168467,0.1538799330240791,IPG
0.09266746610032969,0.1232933658274077,IPG
0.09416422218525265,0.07179542684150707,IPG
0.14624496555590732,0.09847283982364809,IPG
0.0265589336057208,0.04855724031243373,IPG
0.0353579578335595,0.09304775534078956,IPG
0.1597940755605917,0.05244489532029202,IPG
0.03750734904890143,0.10733362942632206,IPG
0.14408718808352944,0.03598078255423481,IPG
0.07357481604017407,0.22779466946988985,IPG
0.08647242261509172,0.2147736323226866,IPG
0.07001096669538354,0.12122375741723107,IPG
0.21888189458036736,0.03370741125991997,IPG
0.06408277220125476,0.026653983044111956,IPG
0.2723938649960506,0.26993900440753493,IPG
0.1198193411014406,0.09066625622879013,IPG
0.05511629687905779,0.21708024496298534,IPG
0.07528288419770626,0.19867757459239305,IPG
0.1482278208648237,0.14752052204545138,IPG
0.07954762236181138,0.027381375595029282,IPG
0.08406866737453719,0.04094943494757826,IPG
0.18594252357493046,0.09578095539007228,IPG
0.09693694251780596,0.0701450479723882,IPG
0.1710184386562171,0.07995042167127414,IPG
0.07889489629503593,0.057692258820454,IPG
0.1195455912050081,0.06735365179891226,IPG
0.22837231255019955,0.1450937636093409,IPG
0.06744171072102012,0.08758880896936957,IPG
0.032732677499842766,0.10066314019112936,IPG
0.030920774878116477,0.04633106941170301,IPG
0.06229874755472887,0.21655060349408076,IPG
0.13163937786358806,0.11235087322982534,IPG
0.17338156857359582,0.060324388322582446,IPG
0.025852974266384793,0.10799200826422134,IPG
0.14069721790261475,0.08160234556865865,IPG
0.054646210719292966,0.12685588467717887,IPG
0.1409244902433258,0.04916015427935744,IPG
0.16779310026673155,0.17157278038176335,IPG
0.2303314837900904,0.06859169772806707,IPG
0.07947334550450993,0.11103944939549563,IPG
0.08924612473235172,0.14172670307342275,IPG
0.047789849434733606,0.08529389304972144,IPG
0.13839756644059606,0.036191255173453764,IPG
0.016145402727787167,0.06409780695484033,IPG
0.19309038077246565,0.09564379442752573,IPG
0.03603978482146582,0.10557317580040772,IPG
0.02053404006346692,0.11851902323909544,IPG
0.020131848249106153,0.13080011988881987,IPG
0.15247702783378755,0.12941681701631336,IPG
0.1106111744412149,0.013259324211574268,IPG
0.039749441900060994,0.07590217628167904,IPG
0.13153869432370488,0.10897679358074636,IPG
0.07907135544424733,0.04133089260882859,IPG
0.13300753086645045,0.017268155081314785,IPG
0.11588269903229985,0.11396103358187802,IPG
0.24015521709466126,0.08540381764208076,IPG
0.10955566236449181,0.049410427010644214,IPG
0.10858550268562264,0.11399274504154762,IPG
0.03091316475966828,0.06597819809272781,IPG
0.050475575412333294,0.07218842848832584,IPG
0.08155286885215271,0.10024312336000149,IPG
0.053932147236567266,0.1550376972777124,IPG
0.12471852432018742,0.10991888940032604,IPG
0.13626078158122948,0.09033264756141601,IPG
0.05587982105471462,0.06255520405214894,IPG
0.04606148772311429,0.05116579652812106,IPG
0.20376866086507897,0.13383841885460301,IPG
0.12494842499864822,0.03174700060753821,IPG
0.08076335636468158,0.19544536122068185,IPG
0.080013596313797,0.033138889957382615,IPG
0.13057735148556476,0.037170158789549226,IPG
0.22469011094423988,0.11468989758524487,IPG
0.16678465020112387,0.10597270552312683,IPG
0.14123260526653722,0.09115056423798508,IPG
0.11391303849927595,0.14421250732564694,IPG
0.05506648277497489,0.042034994904075404,IPG
0.047327970659049416,0.02712330209475883,IPG
0.05896672153205729,0.18375603358876272,IPG
0.06164880463267967,0.08569928767145031,IPG
0.09421182555225786,0.05803101914568034,IPG
0.08708076036191664,0.0354241608548282,IPG
0.08713175189987177,0.0451298125109859,IPG
0.059532536545680144,0.15173195876155315,IPG
0.1945919594843574,0.0742917938684139,IPG
0.12412082636457789,0.12631360321448276,IPG
0.060647797660643085,0.03349162060631516,IPG
0.06780096983066182,0.13627840982920542,IPG
0.11069824408766969,0.006635478960789784,IPG
0.07134940344723857,0.11744259118687027,IPG
0.033297655398187104,0.07604154750862907,IPG
0.08751661736556238,0.08653070158704297,IPG
0.07292214973934735,0.00574204329531893,IPG
0.14316754961484812,0.07343834997826802,IPG
0.07038229073382048,0.16467340215676962,IPG
0.12313478380077061,0.05078381631836181,IPG
0.18126498455810122,0.14573883250039746,IPG
0.05882618844881954,0.13874073878286483,IPG
0.08129254276941789,0.07404717636062728,IPG
0.18785952109197812,0.2153289804366267,IPG
0.0743751215656677,0.08269596402903673,IPG
0.10336541354039284,0.1263025342870441,IPG
0.10979351753989991,0.15121740391230043,IPG
0.13410180943159225,0.07696354328870064,IPG
0.06136941511666571,0.08317123747586538,IPG
0.17678957639218681,0.18720312896608085,IPG
0.07624947207980426,0.1233395342493395,IPG
0.1089086698592898,0.11993031589692156,IPG
0.1744175625633406,0.1271034593250987,IPG
0.055635498390863194,0.10328386306341393,IPG
0.149778647071236,0.04710043018978549,IPG
0.08537009792594781,0.18265942521206432,IPG
0.07729874055407021,0.03267489566296138,IPG
0.04839994198342204,0.07351631105708231,IPG
0.1086183149140476,0.04715153124935338,IPG
0.11803754442469905,0.10767839162229971,IPG
0.061718378679033827,0.04245235073087201,IPG
0.030732069235056114,0.061719844124932505,IPG
0.11857797422595631,0.1382553863930884,IPG
0.27387788028037946,0.04661749914748313,IPG
0.07084607218279122,0.16083434811366593,IPG
0.0701812634989292,0.068974649216441,IPG
0.15082980086460185,0.09726097962892859,IPG
0.2111534136822477,0.062806106899258,IPG
0.1131708514784778,0.061086447064036535,IPG
0.10923611968911638,0.03978469430553219,IPG
0.15460283519649107,0.11954701082291223,IPG
0.07510200419337731,0.10694999460796321,IPG
0.060425804265650196,0.10344444321838032,IPG
0.05834523878572031,0.1508694311296295,IPG
0.033432431255970105,0.15062128565293859,IPG
0.2540965054442244,0.05193776007301192,IPG
0.14234737479837023,0.06197025685965196,IPG
0.20578677342135784,0.14378202036622661,IPG
0.06848807970947444,0.0966102958295311,IPG
0.06941224442918834,0.1741002535518861,IPG
0.23053878589017765,0.17066959952063032,IPG
0.2516249851168399,0.2831307231300348,IPG
0.1279961709723017,0.20579270397843458,IPG
0.16886287590135604,0.05130969281823054,IPG
0.1341438239453966,0.1454815986160293,IPG
0.03930949645055689,0.16046287829368272,IPG
0.1132154567947608,0.09896333005604788,IPG
0.045159779777567924,0.1419768972894974,IPG
0.17634410914217272,0.06581259877324339,IPG
0.09467316577248397,0.058745700141802644,IPG
0.23286705153686776,0.0215617666183419,IPG
0.09612946125889305,0.04231270954528384,IPG
0.10102708125707645,0.2182343080264958,IPG
0.10263277027061767,0.11241472823295737,IPG
0.10600203952056228,0.12117974684009532,IPG
0.10422736254509007,0.1579078465691884,IPG
0.08099812721406005,0.05979627755728395,IPG
0.03873662512341184,0.1453447448791692,IPG
0.077684027405777,0.15755883735152265,IPG
0.10683849200006226,0.08206783628137707,IPG
0.12346730242234369,0.05431923496387282,IPG
0.2745788400401441,0.24715126783044877,IPG
0.12685198958298957,0.03910381364786984,IPG
0.09751806451884064,0.14029679541157045,IPG
0.20434284653005952,0.08383701306294614,IPG
0.1101302972816215,0.11032890251351311,IPG
0.01981337774168641,0.04154404534853961,IPG
0.1952844739395246,0.1874175020626458,IPG
0.0519838910856855,0.16330183252996935,IPG
0.10579609953258634,0.05419558783836935,IPG
0.061429187643962005,0.03789375330917297,IPG
0.07526280655750665,0.17860722426349065,IPG
0.19999113305697414,0.02193680917454037,IPG
0.10281906740983222,0.11724338570793552,IPG
0.13151218585159127,0.019292836144749338,IPG
0.07979767307984925,0.023810639061435886,IPG
0.05129448441209674,0.037222399437958686,IPG
0.12085834604169267,0.029870029093201866,IPG
0.10440695345704899,0.09731268611922943,IPG
0.1206949414617921,0.060135178848333005,IPG
0.06925315405648823,0.08040585313716601,IPG
0.11977706299966089,0.21486250197683282,IPG
0.1444093018956284,0.27331759268312983,IPG
0.08329663926192528,0.056113844871932314,IPG
0.051012029910622224,0.16829253639774674,IPG
0.05683196969972578,0.12335608526795619,IPG
0.03009105185997035,0.11311791181897615,IPG
0.024852090951696836,0.13478094831975057,IPG
0.26840588364697543,0.17190200739161543,IPG
0.2466245528209296,0.16398737199704788,IPG
0.13516714289378082,0.03857078027638891,IPG
0.07129850454690653,0.1278917140751275,IPG
0.1351006104697445,0.08964254097205179,IPG
0.06623124469824619,0.16167312931033373,IPG
0.09954189023418582,0.05223386056654527,IPG
0.16549084232903316,0.06290736084099198,IPG
0.08279829272511445,0.12178108778393348,IPG
0.155148915445158,0.09329395716733858,IPG
0.10210647777852842,0.03721263614565781,IPG
0.024985925782506423,0.10848365712739033,IPG
0.027154337921173194,0.06413995441752873,IPG
0.20039095001832158,0.0668223955179351,IPG
0.17304903384586826,0.0723582627046238,IPG
0.14906582829371995,0.03604668465849979,IPG
0.11078843327847532,0.10845026060538457,IPG
0.11911056615179377,0.033382448941980176,IPG
0.12429317033225033,0.0394056473658582,IPG
0.05893383771063455,0.14675749772157423,IPG
0.12099573896912742,0.10873915006975586,IPG
0.14820999385532305,0.01949805164506901,IPG
0.11704171293010196,0.06448125438367629,IPG
0.07057195800646249,0.07141052774355643,IPG
0.22398110976654265,0.07343293516957608,IPG
0.06997384173902117,0.04178369437545976,IPG
0.053860702333213654,0.11102455119500279,IPG
0.043987332897653914,0.15803324247349793,IPG
0.21196554470354292,0.03948245165605638,IPG
0.11316434955914906,0.15289336928552194,IPG
0.14759511246847187,0.11386321586092442,IPG
0.09489565709365856,0.20230911302694418,IPG
0.18805910494765432,0.0836879944755912,IPG
0.1023846958374819,0.1525202933620273,IPG
0.06354970220084803,0.19408459191816554,IPG
0.15771941457027702,0.03729529421222529,IPG
0.1359030927435632,0.09741497774382783,IPG
0.15890415525533996,0.05312130282542481,IPG
0.08707255485616423,0.07272158803358961,IPG
0.031011379432062225,0.06985451227906303,IPG
0.04370004333886678,0.09113839054429367,IPG
0.08740996646476698,0.194717230282136,IPG
0.2018457713595629,0.11399430116193614,IPG
0.12649958091319558,0.13480585128090164,IPG
0.13241321411552515,0.11553914241213224,IPG
0.16366526799385311,0.07291657485565403,IPG
0.10710876748723655,0.10321569325323576,IPG
0.1078751500982113,0.0606883236056047,IPG
0.1268051259725357,0.20271958050261976,IPG
0.07813784569625166,0.14227411531375314,IPG
0.05914197023045782,0.08739698385181763,IPG
0.07073741700199007,0.099123827776883,IPG
0.24894128159372886,0.11012097150614446,IPG
0.0484491563771146,0.1932490983915361,IPG
0.0824902629845675,0.1539045301575852,IPG
0.0830367994107968,0.10920839555961913,IPG
0.22014267542120486,0.1054840143552133,IPG
0.15181462416377053,0.11654552588469574,IPG
0.045268940388678784,0.05698135786062325,IPG
0.11897356383785934,0.08455909641031145,IPG
0.11129032848354409,0.1340376559727823,IPG
0.05799755446460191,0.05851253784551009,IPG
0.1924016535687612,0.052278982651774254,IPG
0.1463870269697405,0.0499991813511006,IPG
0.2554236478828751,0.10117953658089106,IPG
0.20113289618565888,0.09728355722769232,IPG
0.20416492861656735,0.19920992867952816,IPG
0.08844665684126772,0.04652050108104719,IPG
0.10926121863098255,0.1168932046294505,IPG
0.017134560610569654,0.07859673646825582,IPG
0.03789470368275916,0.11214598778216035,IPG
0.03931645240842896,0.03490162266625909,IPG
0.05826184545736015,0.07265916758337106,IPG
0.06951443522868482,0.1058758900044816,IPG
0.11473091461793639,0.19833180477433088,IPG
0.17025334263756717,0.13016378596975633,IPG
0.14920777585885328,0.13998750620171763,IPG
0.24437849086281735,0.024573052140361644,IPG
0.15271371495324718,0.04573544331913064,IPG
0.022322440990787562,0.06336381284842324,IPG
0.05101261764104337,0.11160155447216251,IPG
0.12470520946153787,0.16231601418331865,IPG
0.08053728680773216,0.07699377503159477,IPG
0.16100185097630249,0.0991404212257647,IPG
0.030253598186296412,0.06575808257780064,IPG
0.0919260963800143,0.09784836919281353,IPG
0.03041558634393512,0.12941585598537128,IPG
0.14969088394009783,0.06194039989768884,IPG
0.110028459153869,0.05733958889512669,IPG
0.04735047477364807,0.1790134561252594,IPG
0.12476175558089696,0.13653619809537043,IPG
0.012634632439930403,0.12125721178978861,IPG
0.11959782101062441,0.21812692293147212,IPG
0.1584677768128306,0.17545280531502336,IPG
0.12119843461460252,0.0661334032988308,IPG
0.12792127378809862,0.030642167948203614,IPG
0.2154806432552429,0.1106973788353536,IPG
0.15821037697129514,0.11778620448341949,IPG
0.05591450442721946,0.12820301164767542,IPG
0.22136044610899258,0.046542181490075066,IPG
0.21082451487088802,0.17745347177497023,IPG
0.11878914598903186,0.05819053481484578,IPG
0.12446193748148622,0.06426634824232169,IPG
0.10884688470193132,0.18870848830251336,IPG
0.16150360660139565,0.12662456220112958,IPG
0.1283440286148484,0.044885670659141085,IPG
0.006956636604254271,0.07349022433405895,IPG
0.15039198391813036,0.11816945298912682,IPG
0.13684545280808652,0.09577706457661399,IPG
0.29709481186755216,0.18637650776286335,IPG
0.060342900608896057,0.01541960950006506,IPG
0.09182643685491236,0.03226058023374226,IPG
0.11345414438948666,0.17467940135054655,IPG
0.13332167977787127,0.10444708405119586,IPG
0.1815820655810854,0.05315597499576981,IPG
0.10407667059663556,0.13144381356008858,IPG
0.06202699038489642,0.0701259540021553,IPG
0.17238087948017713,0.08167075596956402,IPG
0.04442227991261388,0.12919407430533042,IPG
0.039231587952661545,0.10750312348477334,IPG
0.2105455279748525,0.07460155037335751,IPG
0.11694397384095871,0.0853050148175267,IPG
0.17363395107740723,0.06958769729475581,IPG
0.11064176577397684,0.07329772849399226,IPG
0.05777548444885241,0.06218172176637418,IPG
0.005397378451702843,0.08447043833759132,IPG
0.07293361448365425,0.09170808136828783,IPG
0.20847814035875192,0.040984896845567664,IPG
0.004362023551293147,0.07417531835668133,IPG
0.0726541267191367,0.17170183181985252,IPG
0.06449841118628005,0.06914458658029246,IPG
0.096756566668486,0.14011915434868266,IPG
0.15066041542487335,0.06288598652002626,IPG
0.073623386204096,0.2051833434986178,IPG
0.08701323730397062,0.1065383183134221,IPG
0.09202507297075745,0.09301933802548712,IPG
0.07018430819195286,0.05947697682016551,IPG
0.05592182045598608,0.10225791992847222,IPG
0.03658067049819551,0.21882295976334704,IPG
0.11578702833473684,0.07775190833904704,IPG
0.06346685943901158,0.07459940078284981,IPG
0.03008850016294533,0.03406727180945183,IPG
0.08422062043487827,0.09835386874787823,IPG
0.13544535675085695,0.06575783414466702,IPG
0.17401415435766945,0.13621810355741548,IPG
0.13680289847442453,0.06038792816923999,IPG
0.1382806172352964,0.0625029850147289,IPG
0.132585962234566,0.19404511701963859,IPG
0.14600476649406094,0.19426386108497973,IPG
0.08831372165297592,0.12080193010517719,IPG
0.10530978096917938,0.042051381643706684,IPG
0.11431366168432826,0.1554065017445799,IPG
0.019623568842568617,0.16309434929607056,IPG
0.05793863618699521,0.11029872100042026,IPG
0.16447387236071476,0.051110360407177355,IPG
0.10053832084155118,0.14832943926314063,IPG
0.08799949287096158,0.23803533826028173,IPG
0.09027646144849126,0.07260800551285042,IPG
0.04735047477364807,0.1790134561252594,IPG
0.1357701843233782,0.10809308429608502,IPG
0.028821990842965283,0.05176766985622746,IPG
0.18324491281599606,0.05459328146717959,IPG
0.221593978954683,0.07858871118874984,IPG
0.05153800409457405,0.07944495768098754,IPG
0.07427552396775747,0.0849718587848602,IPG
0.19467297631691163,0.20483909137968556,IPG
0.1004536605645626,0.0339414227653704,IPG
0.03290467087767942,0.16478013330848001,IPG
0.010024744305127075,0.0032630922983347974,IPG
0.12386762168938455,0.06427373618930321,IPG
0.11889541607734308,0.13859314999818723,IPG
0.03441877246739877,0.11338473628440121,IPG
0.04918045496373294,0.14660006820792573,IPG
0.2144490241914057,0.19907815657281175,IPG
0.1637431755077994,0.059635704727757616,IPG
0.17149328338936798,0.046017510314897606,IPG
0.017070400098479634,0.06817686447244203,IPG
0.15187364765840977,0.13762413648389857,IPG
0.05589982796532323,0.14684266582843752,IPG
0.16970144865508865,0.1790117660143956,IPG
0.10469123329997806,0.017650227088457274,IPG
0.05809447745592177,0.14639128448555488,IPG
0.14475131175133102,0.14316935225024915,IPG
0.21016797830876013,0.0708882587182308,IPG
0.042683492250242296,0.05935697398792396,IPG
0.04735047477364807,0.1790134561252594,IPG
0.05414339303372566,0.17808114531237265,IPG
0.1788689346877278,0.15497227231375718,IPG
0.11824547967233395,0.1896926464957297,IPG
0.030856233500216677,0.13924746322231574,IPG
0.23305990315622646,0.06824540593306704,IPG
0.09293229341745537,0.10228660986647815,IPG
0.008997941386430829,0.07036237075763938,IPG
0.0521233129243077,0.084656105013746,IPG
0.04735047477364807,0.1790134561252594,IPG
0.131460234729012,0.1433810611996635,IPG
0.04735047477364807,0.1790134561252594,IPG
0.07389401557933495,0.11069937894034447,IPG
0.18621139468657963,0.009635740380058823,IPG
0.13480877976679906,0.1503489150547481,IPG
0.021716043869412345,0.03774341436278587,IPG
0.2553469551035247,0.07854252072214186,IPG
0.04735047477364807,0.1790134561252594,IPG
0.11061376012028777,0.026467424394019303,IPG
0.1452778339256391,0.1381383640364187,IPG
0.08375273076814503,0.06817949236954028,IPG
0.11974767160412526,0.08392391559619228,IPG
0.15214337487683746,0.12073114723615558,IPG
0.09338582502965292,0.12403522705864438,IPG
0.16364584173588284,0.10177986845636784,IPG
0.15352259136037488,0.08354349335052205,IPG
0.125495033233514,0.08605971642200695,IPG
0.06269436089047586,0.055136777225737996,IPG
0.2021034446705949,0.10741867491601033,IPG
0.08407510219570011,0.08864580976828905,IPG
0.14082729492353804,0.12401020803379918,IPG
0.04282909286107864,0.15924670095555193,IPG
0.16407687122759199,0.08190131620986703,IPG
0.2299937937931536,0.1007738788502356,IPG
0.04619353963878253,0.043644153265124,IPG
0.1730912222047456,0.18169711238977215,IPG
0.04735047477364807,0.1790134561252594,IPG
0.10365015438035867,0.09082413033003944,IPG
0.04735047477364807,0.1790134561252594,IPG
0.04602466572034671,0.14321976991821447,IPG
0.06259358834663094,0.06571706810160231,IPG
0.15610285630438217,0.1602070511771827,IPG
0.09202814291847582,0.13701151433629818,IPG
0.09776798938887848,0.19724618771337582,IPG
0.15841157035096237,0.07443150960036958,IPG
0.12291071663328793,0.07494839716316043,IPG
0.041665847490026546,0.14832311578783305,IPG
0.1444411811814244,0.13739162133780555,IPG
0.08341299634078828,0.05520124730881667,IPG
0.042280765392974255,0.1864280988555233,IPG
0.11361537439853585,0.06028200279664926,IPG
0.14381328281399683,0.046354382815683326,IPG
0.13247945396782457,0.16868396051497891,IPG
0.055240294445307106,0.20786127110407,IPG
0.1433107626509648,0.06389780351675965,IPG
0.1764966396446006,0.1848223389895953,IPG
0.11217239507830395,0.08639032355732694,IPG
0.17372516515396777,0.0670556379313517,IPG
0.08739009742675535,0.08964846879428427,IPG
0.08746123952417187,0.1828104492047535,IPG
0.06670944517285429,0.1787196933103793,IPG
0.090022783468162,0.11056496286959985,IPG
0.11001473450903874,0.09101720430954655,IPG
0.09202506502017843,0.0659226397367431,IPG
0.10477578580082099,0.08476266260844745,IPG
0.12424520134710827,0.13294577117638604,IPG
0.08672228253509295,0.08547035857191645,IPG
0.20724437240521348,0.02451537114454291,IPG
0.11580852848514375,0.1127502213042654,IPG
0.10992683644090567,0.10907130796224405,IPG
0.07293790904547491,0.1683411494847306,IPG
0.1585436899722474,0.1179305430608408,IPG
0.12393770706762186,0.1264660029578992,IPG
0.02438109029912097,0.0879137052560574,IPG
0.10732888026417836,0.17936848457424423,IPG
0.15146822303543417,0.08042967953464958,IPG
0.05080718702638115,0.0452591248688113,IPG
0.0375380008579229,0.15847057393993882,IPG
0.20377177517914496,0.15870478679527264,IPG
0.1557194040995129,0.12595282460586626,IPG
0.12909691100449985,0.07412499133262955,IPG
0.11018381559325947,0.05037512675889032,IPG
0.07804713991637868,0.11458267617295921,IPG
0.14900712194530158,0.22826151224730362,IPG
0.04353625361094312,0.04048175780735777,IPG
0.17895262757672384,0.14211772870962852,IPG
0.11442668455548713,0.12215936529348183,IPG
0.13146856445580718,0.16098088612192624,IPG
0.10975546294013401,0.028636692390633246,IPG
0.10429268690308015,0.14115223695363582,IPG
0.02904942746687231,0.010920314835876249,IPG
0.04735047477364807,0.1790134561252594,IPG
0.02437540885183042,0.18005952011697232,IPG
0.23735701971822995,0.057937734634434905,IPG
0.12382788686467164,0.09492943391922909,IPG
0.04735047477364807,0.1790134561252594,IPG
0.051389784354161215,0.026073773939078965,IPG
0.14276731421265149,0.06044746541078002,IPG
0.13775814759834734,0.10371709572453729,IPG
0.0985139444030237,0.03539818646257633,IPG
0.08043559076108334,0.18292546511506622,IPG
0.1128373890519883,0.15301774174683982,IPG
0.12173412462255571,0.09779435969182577,IPG
0.05168973260540322,0.07633978196788486,IPG
0.12102598123180251,0.17240816672140766,IPG
0.05748389233068321,0.0905404187855224,IPG
0.07843333771245964,0.22175504193517928,IPG
0.08910127884294372,0.07915710649081757,IPG
0.09055219325937272,0.1456675710298446,IPG
0.030514436893972412,0.09450105961634157,IPG
0.14043985782479904,0.017947704153206682,IPG
0.08800262525829348,0.08245267113011495,IPG
0.07901502277450471,0.11941560681844635,IPG
0.16343163337202957,0.11326033233317132,IPG
0.05574748688501958,0.029770513127180508,IPG
0.05701562737681487,0.050812767852365374,IPG
0.07330434031463981,0.09466990831573585,IPG
0.13232671786614725,0.04703873482008803,IPG
0.028648497986829207,0.07607103069120434,IPG
0.06956818036024492,0.15305636050387372,IPG
0.21105826919068668,0.09396251604351244,IPG
0.20090021828686033,0.1333410157518661,IPG
0.23909209495214143,0.049016127078616016,IPG
0.12297520277279199,0.025492788231034146,IPG
0.16762445381441893,0.12046484635539181,IPG
0.04735047477364807,0.1790134561252594,IPG
0.08663783261577199,0.10684659623339611,IPG
0.04735047477364807,0.1790134561252594,IPG
0.15532296394207712,0.10435098091195352,IPG
0.07453882418411506,0.12060088525296879,IPG
0.1288025123800485,0.08804035434807804,IPG
0.09850113084407716,0.07537127450503253,IPG
0.04735047477364807,0.1790134561252594,IPG
0.11347393266867799,0.05024659020100425,IPG
0.1928341337383398,0.12790440281823076,IPG
0.04735047477364807,0.1790134561252594,IPG
0.1454678539805037,0.0356540682022704,IPG
0.2252414536289842,0.09165424697329268,IPG
0.08156495995497556,0.0713357176841056,IPG
0.030739464184714255,0.02691807460633763,IPG
0.04735047477364807,0.1790134561252594,IPG
0.10319911994176316,0.13330873593683856,IPG
0.10334522681654666,0.00901511379108901,IPG
0.1269365087406354,0.07566597254226888,IPG
0.2132664031095875,0.04579189394399747,IPG
0.06312956290085486,0.07810759879913717,IPG
0.07365960417901957,0.19336015457021258,IPG
0.20037276624576758,0.016754186776880065,IPG
0.18330482936533843,0.07699550133526584,IPG
0.17917474945849649,0.10451314761235997,IPG
0.20778912411751208,0.21836123774190655,IPG
0.04735047477364807,0.1790134561252594,IPG


==> anc/Figure_7_2030.txt <==
#$\epsilon_2$,$\epsilon_3$,Model
0.31813593166690046,0.08518562266644666,SMASH
0.21082798253748097,0.09881773829538235,SMASH
0.3269943449652183,0.23739976053901896,SMASH
0.1456240242102876,0.04121976972020192,SMASH
0.3673429422281666,0.10715876976288063,SMASH
0.2489885939763542,0.16118972349534935,SMASH
0.15873224280868195,0.11021738723282812,SMASH
0.18947029098263238,0.11072478385642315,SMASH
0.35314698573227643,0.20559413420346515,SMASH
0.3343330575530919,0.06639052431209218,SMASH
0.42675891329876614,0.1550810737783952,SMASH
0.18543181646265572,0.10880947263204013,SMASH
0.2212462170654593,0.1164450677508065,SMASH
0.23296401802184036,0.10250221382826175,SMASH
0.26566557411003694,0.12726850559027236,SMASH
0.24534187181978037,0.1961426261368498,SMASH
0.2579626998706607,0.09144921884607005,SMASH
0.4098312801240198,0.1607155907834874,SMASH
0.27529195362643927,0.10312173488215708,SMASH
0.3892713043155249,0.23269152476998564,SMASH
0.30394025965587174,0.10620167728418922,SMASH
0.33725461339109736,0.07953869476739076,SMASH
0.2988185052168436,0.08664347731631461,SMASH
0.3836852742595641,0.16241275636101482,SMASH
0.20748925445214156,0.04623111392236078,SMASH
0.39636860841092453,0.21024325435449445,SMASH
0.29881555198148896,0.07443494455260136,SMASH
0.34554945004962406,0.15671291993889586,SMASH
0.13733743719583186,0.09868147445543453,SMASH
0.30680262918938717,0.09180491844239448,SMASH
0.28546329145872074,0.05724610300331664,SMASH
0.2342483085494322,0.14281760888622094,SMASH
0.03791525520200386,0.10903847467081947,SMASH
0.3251690570531958,0.14068805033609755,SMASH
0.28382301405659954,0.1819615368124357,SMASH
0.22063368264565003,0.028154511691477348,SMASH
0.4114572612305369,0.1282645355799394,SMASH
0.2847427183321032,0.14390669799227504,SMASH
0.31034213358256446,0.18348519701788915,SMASH
0.31713343791582826,0.09125909794636393,SMASH
0.35343704827218597,0.1576054617211405,SMASH
0.16214187446175887,0.07943703829362472,SMASH
0.27630408617533975,0.17634030450226265,SMASH
0.19083515597854836,0.2674895558831076,SMASH
0.34148372554100687,0.15546209021916368,SMASH
0.1727299748353084,0.19588155319993153,SMASH
0.37716583689471245,0.2598079356788249,SMASH
0.16353567735977034,0.025776206182312973,SMASH
0.38482175293540116,0.1864458150298098,SMASH
0.14531882827298914,0.22528415895723605,SMASH
0.2948146030935513,0.20174698363251425,SMASH
0.20969809195880906,0.19671774859682467,SMASH
0.37647229995958537,0.06217660151172653,SMASH
0.21091759767671975,0.3676638130387755,SMASH
0.4223824188968467,0.0672246277152918,SMASH
0.5029721095699272,0.16149169938231714,SMASH
0.3542406272533017,0.1647475341934899,SMASH
0.2945687353879432,0.09761603727288372,SMASH
0.3756322633638417,0.15054019229546917,SMASH
0.3323150726676517,0.1504559033417446,SMASH
0.2724803384921812,0.1221665439335158,SMASH
0.29087146436720684,0.12039140282199362,SMASH
0.31506039717646944,0.14672015066760524,SMASH
0.2739180187296371,0.21580726494606378,SMASH
0.1793867296404691,0.09880805220861733,SMASH
0.31475193584336775,0.3103515999736668,SMASH
0.3544980797828816,0.15940154310159457,SMASH
0.2978784502871271,0.10319842139720299,SMASH
0.22182870057020296,0.1994576440918835,SMASH
0.23866854811156324,0.032426156962601954,SMASH
0.29057892772684635,0.17228248350944858,SMASH
0.3279361154155537,0.21715418747650964,SMASH
0.2038242325082028,0.26872835551624896,SMASH
0.36994981216989675,0.1522701458842026,SMASH
0.29929936004722363,0.07962713223065745,SMASH
0.23455046908834412,0.08286066330720676,SMASH
0.31983852168604937,0.10425667815968497,SMASH
0.4222589435061531,0.1542452579017207,SMASH
0.32198239237494847,0.07312374038081743,SMASH
0.49118484016391567,0.18616560051422162,SMASH
0.1616263720621641,0.1534935757062461,SMASH
0.3192639001261964,0.06562211126294609,SMASH
0.26018284388403695,0.19068142371437818,SMASH
0.2935341094711889,0.10173759135175389,SMASH
0.23546074005306233,0.11961772634996465,SMASH
0.1354337749814304,0.14465273155203537,SMASH
0.11063464627498638,0.2404960467053037,SMASH
0.33564273091992675,0.08809493606580532,SMASH
0.3656997662162991,0.012473737926036269,SMASH
0.42471880622795893,0.05037031128671486,SMASH
0.24694124829274705,0.2019130902219827,SMASH
0.3310797966451938,0.1846099443145991,SMASH
0.23932251051727058,0.0432664678562769,SMASH
0.13342055051389223,0.13146909625867018,SMASH
0.31537230504890396,0.08642096886379806,SMASH
0.14778513549684716,0.003293217657139448,SMASH
0.34236130374004353,0.10005000573078277,SMASH
0.14620608582849973,0.17512395438952058,SMASH
0.3307961309342367,0.07549318623898021,SMASH
0.17508691017075564,0.20139249422248057,SMASH
0.24936042014727375,0.2950172629811377,SMASH
0.2892631260280484,0.11480231574828896,SMASH
0.41665595539420996,0.21640482529426086,SMASH
0.33641221375164376,0.12979194388209245,SMASH
0.2755351515654079,0.030649675298850085,SMASH
0.416017725104612,0.08631885779954182,SMASH
0.1293977714099296,0.12863611201669808,SMASH
0.13668437835552924,0.15655035825214006,SMASH
0.2987737718046306,0.11717258422561133,SMASH
0.22159061921131346,0.23333035594185372,SMASH
0.2240926615982937,0.3351087647472904,SMASH
0.21832076695683286,0.14000561591424823,SMASH
0.25331273566554435,0.18576167162824964,SMASH
0.2644557695669729,0.11524090073965317,SMASH
0.04445468284637624,0.2972865210278175,SMASH
0.3021732082865169,0.10168777125307653,SMASH
0.42550331157379423,0.14029965555143292,SMASH
0.22895705729053759,0.05105393765713188,SMASH
0.3043191359851491,0.03210307692628188,SMASH
0.2580311907011855,0.032029955510459625,SMASH
0.2997034537286487,0.06102840687312055,SMASH
0.17351539927664483,0.22295837235209331,SMASH
0.2841259735095509,0.11674465780543329,SMASH
0.18602689760665722,0.035964575314170244,SMASH
0.35044595261730493,0.07563649945723007,SMASH
0.274536661085555,0.20480401072052393,SMASH
0.26335286770905214,0.04020591935573882,SMASH
0.3737414504034394,0.08732374624672756,SMASH
0.32215280847160177,0.11652438354837455,SMASH
0.2502121018901417,0.2922122794243718,SMASH
0.3401569768633745,0.12242982178226669,SMASH
0.33857220727310455,0.11447009123626344,SMASH
0.2989177631106956,0.2833580930290398,SMASH
0.34691814908570734,0.08296431619233806,SMASH
0.30308996638227065,0.34875707258148714,SMASH
0.1940033874710638,0.1215052146186667,SMASH
0.19302356131020693,0.19357843375048886,SMASH
0.36451386548445763,0.03762348391814508,SMASH
0.31462052827547826,0.007765178268560061,SMASH
0.39360628277632037,0.12976190062230408,SMASH
0.24585510667766972,0.049171166029589215,SMASH
0.33070050709206533,0.20093751481988717,SMASH
0.16454809891561015,0.09585646660476356,SMASH
0.24499154597081776,0.2705944896378506,SMASH
0.32511221962420805,0.16007389855028792,SMASH
0.20676064857412774,0.09421131072037328,SMASH
0.35372643696276423,0.05408704900926936,SMASH
0.2149243863425721,0.20388542646290042,SMASH
0.3902368501119272,0.15746026565776747,SMASH
0.18816623436242444,0.07098729104687052,SMASH
0.28255172355086955,0.14040061188597705,SMASH
0.29887356482821165,0.09565112095277165,SMASH
0.3402483298312897,0.16789433632721543,SMASH
0.09610119909491752,0.17323373976095813,SMASH
0.33484348028260075,0.23543563187833882,SMASH
0.21007019389505324,0.1804974421651331,SMASH
0.25606092419387594,0.2763536687818987,SMASH
0.2584378268176043,0.25711583638687774,SMASH
0.4305954515885129,0.10908454828468209,SMASH
0.30266601436621593,0.1663424475039412,SMASH
0.2391809404010323,0.16753039489102378,SMASH
0.36431936699103784,0.18016546402998398,SMASH
0.39990558483407945,0.09890717327173033,SMASH
0.21661762733451073,0.08312130008245243,SMASH
0.3210637646965734,0.20174233612002831,SMASH
0.22964303481398354,0.23265638368983113,SMASH
0.13882166671699106,0.18035107918305002,SMASH
0.3883820928693851,0.1526919280346231,SMASH
0.4652764449460716,0.07033876429976381,SMASH
0.14565851277156636,0.11148173695610242,SMASH
0.3793164026670953,0.07597527483779791,SMASH
0.15153720584132543,0.07724137378572186,SMASH
0.2043179742511152,0.14334925356681222,SMASH
0.13409717789747952,0.18351871794331986,SMASH
0.2805265611268453,0.15710382628122813,SMASH
0.23174987149419154,0.17399042682694424,SMASH
0.3269074730471433,0.037738452238863664,SMASH
0.322105008169529,0.13415053299498642,SMASH
0.3401113064809334,0.056406753400139245,SMASH
0.1511042551619038,0.20820771343802852,SMASH
0.26692122476568475,0.1362463725396919,SMASH
0.23541639508981776,0.02710252665907065,SMASH
0.12979169518203262,0.16997614627022847,SMASH
0.21887885603001803,0.06302059145851326,SMASH
0.22338441312898571,0.058780694715403904,SMASH
0.25569299419362357,0.14318767655838333,SMASH
0.35448409976220807,0.08704560926873457,SMASH
0.3629392719136736,0.08525720262543571,SMASH
0.10367778094610373,0.17492463437103192,SMASH
0.308020018909297,0.13211302059052024,SMASH
0.14054792600205995,0.10635456191431814,SMASH
0.24378429411785463,0.11166565572882009,SMASH
0.25229863681765574,0.1503163618739039,SMASH
0.1371857916528462,0.21515415113665629,SMASH
0.3410228636088008,0.14616542859752468,SMASH
0.314355847829912,0.04162943085818139,SMASH
0.44087900551145515,0.24861206806525893,SMASH
0.41604470941427946,0.34400852041041785,SMASH
0.35049824929275963,0.15883890972065062,SMASH
0.2457942754988645,0.10831954363363663,SMASH
0.3361505762212736,0.08297614079504932,SMASH
0.33120353082251186,0.043671732691971915,SMASH
0.3151415978742693,0.09147262444691566,SMASH
0.30599370491687056,0.11741510472908612,SMASH
0.24954504471640515,0.1671174174306141,SMASH
0.32535745554757173,0.1441485284198397,SMASH
0.3107037017829984,0.18240637227693113,SMASH
0.23400043275572868,0.13470298106167908,SMASH
0.22992368388259551,0.21711157339946233,SMASH
0.4161202132300927,0.11386053763711625,SMASH
0.3394709479477619,0.018634268425631085,SMASH
0.34911800078883193,0.06874053044311666,SMASH
0.32533908647018234,0.24816494019271262,SMASH
0.23549587601915617,0.1754929929904042,SMASH
0.38016983791355236,0.17018410223277305,SMASH
0.038880306431102775,0.10870200660491522,SMASH
0.3287307490804761,0.13106108702497635,SMASH
0.3521761431530394,0.13687668439797426,SMASH
0.3394098378649815,0.1726248885671376,SMASH
0.33921236429944174,0.13228646952449244,SMASH
0.2950534560554803,0.14456052063473546,SMASH
0.18671580222473974,0.08323501376079093,SMASH
0.21600766019610196,0.12107520578553868,SMASH
0.21191158274338562,0.16530632840407958,SMASH
0.47725137596095224,0.14953842165953374,SMASH
0.3597630561233536,0.06328266106014206,SMASH
0.24210957790022006,0.18634890913683336,SMASH
0.17073921954588409,0.1752600938159548,SMASH
0.3229637225198229,0.15720888973021285,SMASH
0.35752703894893206,0.06661819749344322,SMASH
0.34996679172242817,0.0857757853254417,SMASH
0.3012401007254149,0.11542637358073049,SMASH
0.21019693003643347,0.1995709907156021,SMASH
0.4092710150846802,0.20167092074760562,SMASH
0.3031726192155946,0.10124849179463598,SMASH
0.36502218379256657,0.035271338092722385,SMASH
0.2715361130679789,0.1420799551178255,SMASH
0.3594984143612364,0.2140251321851257,SMASH
0.27606228973125885,0.2566379958274261,SMASH
0.3003032556485684,0.16431481540304657,SMASH
0.21021417696383782,0.08632864201347089,SMASH
0.3274993521988129,0.04816649412264154,SMASH
0.25792132110989024,0.0990934327855266,SMASH
0.3697568211626488,0.07733082735115776,SMASH
0.3379423561888853,0.14680089033085755,SMASH
0.3017962039592726,0.16746858786045069,SMASH
0.3535980780140959,0.117148038279365,SMASH
0.4081337948954905,0.10854718604747941,SMASH
0.3568389018030929,0.07097807476927097,SMASH
0.4116882150452929,0.3571742213096381,SMASH
0.2427232115755016,0.16348992144088906,SMASH
0.22765920299430817,0.24263084825746234,SMASH
0.21410320228639354,0.1486808844106758,SMASH
0.14953521414964677,0.22090229889592813,SMASH
0.35081136188192197,0.09540179117888826,SMASH
0.06974350786910287,0.17034403625639907,SMASH
0.27143523722445184,0.19091852794727254,SMASH
0.2288147535827458,0.133177063785177,SMASH
0.38646817920054505,0.2111183793901007,SMASH
0.29593317194851904,0.22003471073009115,SMASH
0.28692941402948086,0.052519199573904496,SMASH
0.30761639513609396,0.11770526134079459,SMASH
0.20985014403463706,0.09303697475212133,SMASH
0.1922106803877164,0.1331255140951942,SMASH
0.06345794225385451,0.26062838635387575,SMASH
0.25735135634745077,0.09367498640095989,SMASH
0.33251014711388405,0.1857591957010285,SMASH
0.2063743975551036,0.003459277154895116,SMASH
0.2903507101198583,0.07366946152831878,SMASH
0.23413978281338932,0.1323390639127195,SMASH
0.3637513866187439,0.28490311009460767,SMASH
0.34205844901387894,0.05916340109496564,SMASH
0.2798131195034995,0.18572855206762948,SMASH
0.20712707774455003,0.15156455154485296,SMASH
0.4316506286955859,0.1067581091571643,SMASH
0.13429367487954252,0.04277964914806949,SMASH
0.3079464520230086,0.13155317547184137,SMASH
0.10493851618323947,0.07103121411899946,SMASH
0.2626288254420149,0.0851086184116529,SMASH
0.36519580854547984,0.0846487466287573,SMASH
0.42780341057688465,0.06273259134677049,SMASH
0.3248912413812827,0.06329737644078424,SMASH
0.29752979007456776,0.1769526558848413,SMASH
0.2679877712881756,0.12368632497961708,SMASH
0.23290622110446585,0.08491312156688328,SMASH
0.18818564159812282,0.14952125745942174,SMASH
0.271597483845643,0.17879004310682986,SMASH
0.28097274650277715,0.20697965146751854,SMASH
0.2568687635208897,0.2253143960410858,SMASH
0.36251771596424837,0.07563602051056266,SMASH
0.4147731286801796,0.12719160740469518,SMASH
0.21447244996250736,0.25841731296367565,SMASH
0.13920083982416925,0.013453637600843558,SMASH
0.460950088953621,0.11389711536314351,SMASH
0.1834622056225616,0.16370169074686314,SMASH
0.12702836840204923,0.12149244165719542,SMASH
0.18765627826532086,0.09269775753541175,SMASH
0.2118886732190257,0.2381881939407055,SMASH
0.2793371117754298,0.21310163614033367,SMASH
0.28734124910627606,0.20079545458936168,SMASH
0.46455513668312565,0.08120669222882815,SMASH
0.3099300763674249,0.12506984590399123,SMASH
0.4283383392717941,0.10711941655481741,SMASH
0.24405591423527517,0.2123487797179583,SMASH
0.3323217117598244,0.05033588962477815,SMASH
0.5045184241312289,0.026847298521071615,SMASH
0.36160261900066865,0.10081186122948296,SMASH
0.2729483274294723,0.0689502200355538,SMASH
0.28444914119328424,0.11066992491693335,SMASH
0.3738305484914514,0.07568066791303119,SMASH
0.3035989371576261,0.17052642121325348,SMASH
0.35678562086785975,0.07012755859865479,SMASH
0.32925682240786963,0.04662516777410435,SMASH
0.34146699683785176,0.21684197507077038,SMASH
0.2994303198971127,0.10670155309562522,SMASH
0.39148910083097466,0.10955591101583172,SMASH
0.3100354612645682,0.07776005309309955,SMASH
0.24873592335245315,0.29918469668317316,SMASH
0.3307996277970277,0.16849405314311283,SMASH
0.31468398589404817,0.10364619423316083,SMASH
0.407945303926367,0.07129556527075592,SMASH
0.17818034650850742,0.20832210250236727,SMASH
0.19830742300737,0.11984729380877902,SMASH
0.28829867463739695,0.062363048962705045,SMASH
0.40455455586797634,0.1867250385518479,SMASH
0.28432013714216914,0.2565981286224202,SMASH
0.14712722708803438,0.1820966521529372,SMASH
0.16554698738531495,0.06411483151561152,SMASH
0.4335419435863065,0.1917459274219912,SMASH
0.3955203372801689,0.10936504348559488,SMASH
0.2152486320186062,0.16788070016041273,SMASH
0.19272147659418798,0.08435380409138228,SMASH
0.24369613141800966,0.018259520156676947,SMASH
0.08948525192406938,0.10595826116308715,SMASH
0.2696363196315147,0.10626844303930617,SMASH
0.13256786343484786,0.08380152486468907,SMASH
0.22964686400098056,0.10333844037769996,SMASH
0.2820547119366554,0.08109913796524149,SMASH
0.3033146183196611,0.19312099896282228,SMASH
0.21460458920208114,0.1591560369164474,SMASH
0.2836640907382251,0.22199105905821212,SMASH
0.3943135917104786,0.1293623822820774,SMASH
0.25794548676527895,0.13029474767883029,SMASH
0.151084412748757,0.06692917446132222,SMASH
0.31010372517893375,0.04921944012985082,SMASH
0.3079040275911743,0.17903259697538298,SMASH
0.2097691550939623,0.04232991928683175,SMASH
0.30201739614471346,0.10465483496963376,SMASH
0.22354512788603617,0.2565239399040037,SMASH
0.3936148873576576,0.12863762780855295,SMASH
0.2792581482144853,0.2019799032766527,SMASH
0.1756079981343136,0.13206203166549185,SMASH
0.27418141579190713,0.3784856518597505,SMASH
0.14565871249610773,0.09921312166647682,SMASH
0.3253880731527879,0.17002682185138618,SMASH
0.45362350251971945,0.17719066857118204,SMASH
0.3452179836419439,0.19312309162693972,SMASH
0.20646579062787807,0.09588403904716093,SMASH
0.18248301924352212,0.20270447317056572,SMASH
0.3372073454297499,0.23157010385229332,SMASH
0.3804761106613436,0.16737713038176888,SMASH
0.14603934283589382,0.08461855068034425,SMASH
0.27833037327494453,0.22937547404794958,SMASH
0.49141252767521976,0.16614996618997796,SMASH
0.22272084645263115,0.1305555226117336,SMASH
0.2053785389319501,0.12278327926051512,SMASH
0.32225425887153014,0.1373303715634398,SMASH
0.31395362725847537,0.08062289336138878,SMASH
0.3610580525897329,0.08543129501360486,SMASH
0.20619028930506295,0.09385376592844162,SMASH
0.4195831402342164,0.09651352795398606,SMASH
0.26664434167601797,0.07761116128454468,SMASH
0.2939539235238063,0.20957288930525816,SMASH
0.1827723100002111,0.08474881093169007,SMASH
0.4703485959984928,0.33695943136070583,SMASH
0.30589746427377507,0.1473395111341626,SMASH
0.23310935634561064,0.10484957412242499,SMASH
0.3517213543002711,0.2927041199924726,SMASH
0.3691782536683894,0.1922170151634524,SMASH
0.13988416570101128,0.07213857958652567,SMASH
0.26651809849802854,0.09938164579048124,SMASH
0.21141780585919917,0.10123989028332277,SMASH
0.2988124046302458,0.29017109520052387,SMASH
0.2945697381905738,0.1208680493746922,SMASH
0.18957569033425165,0.1944576944630964,SMASH
0.12212703186677931,0.1940854920460762,SMASH
0.20253219553952817,0.07755070550175215,SMASH
0.16397269415141605,0.07747477344050033,SMASH
0.25482043173375557,0.33400924233117085,SMASH
0.36620200639438316,0.09317376400276585,SMASH
0.32560565130166785,0.0444950240036793,SMASH
0.31794287454788067,0.09167689169841452,SMASH
0.3381597550761114,0.15206429662034895,SMASH
0.19485562047027663,0.14928707501049165,SMASH
0.45562268477658807,0.221640487786874,SMASH
0.19854635698288975,0.259978672726848,SMASH
0.11943697193385631,0.09944016093425538,SMASH
0.24874326925016474,0.22277998546763403,SMASH
0.34511656046400624,0.12148991677556671,SMASH
0.3518331973045185,0.14479060689487785,SMASH
0.1482360036708229,0.1915138509926825,SMASH
0.2878314499430998,0.1302575497196143,SMASH
0.3798898036194213,0.12966026862185923,SMASH
0.2452818647380576,0.16616262850563568,SMASH
0.412123276056763,0.06735802186279931,SMASH
0.220156512542426,0.24511579760712604,SMASH
0.18897060273208102,0.04877261118942665,SMASH
0.17989581556567846,0.1585243211316236,SMASH
0.23724783738948307,0.24282828677047422,SMASH
0.2705809005480938,0.16516018901832166,SMASH
0.26773282790089736,0.20454212044680592,SMASH
0.4038438476529156,0.07199671228366725,SMASH
0.2771248599252233,0.09273078816268565,SMASH
0.27077783220864887,0.07553099154783222,SMASH
0.24216358188181483,0.12041843419755931,SMASH
0.36714829475846683,0.055644209308385977,SMASH
0.22792367372854985,0.03998739806775139,SMASH
0.05838900908184671,0.21983020706505643,SMASH
0.2906629592990554,0.18806117523309718,SMASH
0.038671050127886276,0.09838447009188035,SMASH
0.32157889993431565,0.12656202545945158,SMASH
0.2154640230961674,0.23214173505578134,SMASH
0.36903928324036017,0.06944809714745702,SMASH
0.4480259679919075,0.21193411378513854,SMASH
0.3797631137293058,0.19287032567670814,SMASH
0.2448516035698399,0.2594918510002112,SMASH
0.33005843651276223,0.13521849716597253,SMASH
0.2773244178675426,0.10949315373752554,SMASH
0.3333960861007562,0.2519780187328907,SMASH
0.2969594188253681,0.09309124559973762,SMASH
0.21324333602598142,0.07893818566320261,SMASH
0.26329401325740137,0.053538629447301686,SMASH
0.36894053874232347,0.06270558773736767,SMASH
0.3824904185280808,0.1560333933980311,SMASH
0.3396565609445381,0.07677482073004568,SMASH
0.32176414646685875,0.11304195758015884,SMASH
0.20710697556235427,0.19311415449435942,SMASH
0.2373654934556923,0.11398378727129313,SMASH
0.23773851641700988,0.1101642520133849,SMASH
0.33684314342222316,0.13249148103105682,SMASH
0.40063191850049784,0.1292419550525874,SMASH
0.462598296698903,0.09448810162475353,SMASH
0.3929644641262326,0.3919942976386573,SMASH
0.31076866704288864,0.033153218283101575,SMASH
0.2071202659245361,0.1514056994877914,SMASH
0.16352258225202598,0.24885956609345902,SMASH
0.19336193664773133,0.14920956540975197,SMASH
0.3416726020669496,0.0782859498292107,SMASH
0.025029535898517658,0.08641200149282013,SMASH
0.2588789881452111,0.1932351741675956,SMASH
0.24092335000990805,0.2207829937664558,SMASH
0.21244694978291984,0.17077399703428062,SMASH
0.34729044864395303,0.1183942785721798,SMASH
0.21918245714632115,0.08253649232195047,SMASH
0.23717703403038268,0.1998205044589355,SMASH
0.367803866245234,0.1536909066976635,SMASH
0.35600095289989797,0.12809121056540076,SMASH
0.1772989693164018,0.05357763817220761,SMASH
0.3083729121713786,0.10379840813746598,SMASH
0.4015377528750514,0.16312171128591815,SMASH
0.34505196515639863,0.036184128219860515,SMASH
0.21068283869458224,0.13218896072210556,SMASH
0.4806369657203748,0.11604024678103564,SMASH
0.0176374153371132,0.12009693381966334,SMASH
0.31535097450736227,0.16896786816312712,SMASH
0.27228505850337253,0.09024008644160836,SMASH
0.23615853873843262,0.12234105630341345,SMASH
0.3878248239087563,0.08654281093740193,SMASH
0.13922284447203595,0.1745356541169534,SMASH
0.07639829013040242,0.11671107205491701,SMASH
0.3400533427448279,0.19274604673940968,SMASH
0.3970107808769711,0.23000626652795966,SMASH
0.21807269672463958,0.2561595515922516,SMASH
0.1755977378555817,0.12958396979630094,SMASH
0.17323300101330866,0.23599540641527958,SMASH
0.3469307167762066,0.264179473176145,SMASH
0.4096815056895862,0.04880871907688474,SMASH
0.30214926978658396,0.17328731548345278,SMASH
0.3220863230382974,0.28657595270273445,SMASH
0.3193504304503387,0.2204008717261572,SMASH
0.4174711561152018,0.14973539797687288,SMASH
0.23387080565881613,0.04707190788874535,SMASH
0.3043464636536789,0.08442342279795255,SMASH
0.0854642706346591,0.14185600503352366,SMASH
0.22601123544983232,0.14032720930017448,SMASH
0.2853204633220898,0.0610822722750659,SMASH
0.2443319162074453,0.13781532726955767,SMASH
0.2769675156295392,0.039421739936191726,SMASH
0.19870230648908313,0.12071903707922649,SMASH
0.3574621109677699,0.13233244912373057,SMASH
0.2286603856573192,0.21369308696827893,SMASH
0.1454557460793568,0.08532218281158027,SMASH
0.3041996042388841,0.09997644592375372,SMASH
0.32489210256155465,0.13873672451128613,SMASH
0.297934980668917,0.09679849459639363,SMASH
0.28362199143546046,0.31388824740136756,SMASH
0.3317018281344088,0.3134049321646538,SMASH
0.18561465928784907,0.10669584615891586,SMASH
0.3777965601859809,0.22628921253813034,SMASH
0.16857369673121267,0.08797950588274134,SMASH
0.3646129961694083,0.26500649709127116,SMASH
0.35568284172566367,0.08823154590403232,SMASH
0.28615911068013583,0.20451335079135008,SMASH
0.15719053417238613,0.24462817882471752,SMASH
0.34596453830890883,0.040463470259178264,SMASH
0.2631612506226457,0.06975786998552888,SMASH
0.27668393686557546,0.2130174869038584,SMASH
0.1990235153387599,0.02266761680631423,SMASH
0.42507252362933007,0.18192697090759055,SMASH
0.30776684287150136,0.1340916441009365,SMASH
0.2740943772373087,0.3870909208553965,SMASH
0.17936827278175857,0.025257656804361095,SMASH
0.1723706695311689,0.22423616844175087,SMASH
0.18671715761155072,0.037317599938102915,SMASH
0.37326806687454683,0.2081958284760807,SMASH
0.16297370591625435,0.10187058009369986,SMASH
0.37610149754392297,0.10280004579424717,SMASH
0.10550044150007651,0.3503208040082694,SMASH
0.4803285615913745,0.1275346298749965,SMASH
0.2777005423129853,0.2612596321697251,SMASH
0.3886874355476006,0.1390570468581535,SMASH
0.37266359434154855,0.18077391942181695,SMASH
0.28672743670862333,0.019131969933206636,SMASH
0.22507275781105454,0.13276727700261123,SMASH
0.301299624062641,0.1984111271372411,SMASH
0.260809268214778,0.08323234539148532,SMASH
0.39033928657163725,0.1865944925224443,SMASH
0.363567217824454,0.1732135079545671,SMASH
0.37475255545008135,0.2272493148911712,SMASH
0.1556421744626755,0.17108696076789445,SMASH
0.1850767807939911,0.13265714400836429,SMASH
0.16793114669754103,0.04354132285485756,SMASH
0.32204572901970463,0.21893024991272614,SMASH
0.2656440691256589,0.07832798195168107,SMASH
0.22313504862152006,0.16351741873810727,SMASH
0.1817221622026004,0.21941749993016788,SMASH
0.31539940045427717,0.07408509303986932,SMASH
0.14578584550894053,0.24216438389076517,SMASH
0.4872109377292359,0.062362483516234433,SMASH
0.17795096693609122,0.23730717339681778,SMASH
0.30878114132263496,0.10766931389114527,SMASH
0.2603805053035808,0.16628752009706185,SMASH
0.3069015898769219,0.11523701255719629,SMASH
0.39369019393964566,0.06800756545683664,SMASH
0.26088683675976604,0.07046315589664538,SMASH
0.33830219447941484,0.16979267232657688,SMASH
0.28707823840538216,0.1264472225928151,SMASH
0.2638859450883219,0.10354465407410884,SMASH
0.32388891180228246,0.18230538847018915,SMASH
0.45878343972835517,0.19595296530126638,SMASH
0.3136531666245725,0.28543888203038603,SMASH
0.3787306787764507,0.23121890305487802,SMASH
0.38174398062791126,0.029030609384141436,SMASH
0.1483778235223835,0.030249909364496518,SMASH
0.3322862878443974,0.11726430939497473,SMASH
0.2662712416677883,0.14767066083662303,SMASH
0.36084079891464227,0.07235381392533605,SMASH
0.26566587688831655,0.10120313686780177,SMASH
0.20448916944164472,0.23493545975583124,SMASH
0.3566204405286583,0.2557608705333406,SMASH
0.20719036593969933,0.08940193178483498,SMASH
0.16762651870969442,0.3222789891695699,SMASH
0.44287214697902577,0.10709213312878495,SMASH
0.3881806031018385,0.10531429492431185,SMASH
0.24633380394426668,0.123738351422462,SMASH
0.16074861014859423,0.18549227688706316,SMASH
0.37119967258510234,0.18211902412411443,SMASH
0.41343648916319137,0.06048239793685511,SMASH
0.2915000937261427,0.12051433826650111,SMASH
0.34867157026741874,0.17469805257814294,SMASH
0.26040226458821075,0.11866180523949063,SMASH
0.18741810157072974,0.3640806821638421,SMASH
0.25716467394749354,0.11940845445752156,SMASH
0.20311277598602148,0.20741372026114954,SMASH
0.25924691441048286,0.15725454202066474,SMASH
0.28167819509590564,0.015913346613267928,SMASH
0.2137106946391458,0.0971159768508154,SMASH
0.39295020638115613,0.27815609626798865,SMASH
0.2792458853805138,0.06462782990812377,SMASH
0.2797056822725021,0.34068087807197345,SMASH
0.33778952533433576,0.04793426161958216,SMASH
0.06814300729724838,0.10996823805249001,SMASH
0.3050437244271227,0.18663243758019624,SMASH
0.2304908824599926,0.2241832109765646,SMASH
0.2996927703927755,0.122541595637462,SMASH
0.1843948933359255,0.12190525380674223,SMASH
0.22036968087545006,0.19450835989330012,SMASH
0.3214709717484881,0.2045743617873963,SMASH
0.27791092925307986,0.17472194492863494,SMASH
0.4029767672818006,0.17493394884898153,SMASH
0.1836579369659851,0.09269414386634409,SMASH
0.21515310967872242,0.1149146235141895,SMASH
0.25761993074983913,0.21884192837515656,SMASH
0.44982792404529603,0.24431712447090057,SMASH
0.3735764391435572,0.0823407250886397,SMASH
0.134929290412884,0.15808045473306792,SMASH
0.34115521940022553,0.16250478485701303,SMASH
0.2876708780565342,0.14475832520959475,SMASH
0.3272837283517319,0.11904044952705681,SMASH
0.21582046294041693,0.23837254838517768,SMASH
0.3107500884079856,0.20117110472611316,SMASH
0.34616712737588273,0.04050122056298464,SMASH
0.22163275563635879,0.04971757567278134,SMASH
0.2835562254293967,0.05152920265485519,SMASH
0.27543222026154257,0.1476082038131802,SMASH
0.11756066776190593,0.2846352850919222,SMASH
0.1931438786934318,0.18550497628390303,SMASH
0.468284359826256,0.23281610974545466,SMASH
0.17477222248373825,0.05197668502177236,SMASH
0.32502149198182045,0.07981941179285686,SMASH
0.3780237401082932,0.1186578222687677,SMASH
0.27959851297159705,0.11845222246006769,SMASH
0.29957113306314,0.14079345922428704,SMASH
0.3075929332782875,0.14205311632965212,SMASH
0.20963056492514706,0.19947491217303043,SMASH
0.2744972568723758,0.1085898376550591,SMASH
0.38038993662039877,0.1793659299970013,SMASH
0.3776185150472841,0.23942265439694735,SMASH
0.2891577656119372,0.009340490314040228,SMASH
0.35769732970506624,0.06872597125138111,SMASH
0.34541945078198244,0.07529890377530078,SMASH
0.4084309229686239,0.07899005016784774,SMASH
0.22730879349308877,0.11510924187056014,SMASH
0.23925478964957958,0.08824915316385802,SMASH
0.2827792635225456,0.1529677714231639,SMASH
0.2955098087504519,0.05555424772435943,SMASH
0.27815743512882185,0.15189651634247292,SMASH
0.21848698614883189,0.18670176939926214,SMASH
0.39866154172485635,0.05386497632938728,SMASH
0.34267304574045365,0.1076699063097363,SMASH
0.25906128590638605,0.07282828953028633,SMASH
0.23975697966741075,0.018631760529489734,SMASH
0.31584045729839977,0.09141063706890558,SMASH
0.2371118588700514,0.13780297747840473,SMASH
0.18989911754240685,0.19801383647031473,SMASH
0.30067895580418164,0.13681568049735823,SMASH
0.35911915504064956,0.0813432740833924,SMASH
0.3724826534229906,0.20166397582626325,SMASH
0.24697804195481915,0.2210134067042117,SMASH
0.30976773451843204,0.11928838696098132,SMASH
0.299264000356411,0.30984467273084304,SMASH
0.2391102362165789,0.09567974117483684,SMASH
0.2833447273106543,0.12961750057159227,SMASH
0.4653090837811651,0.09599430282784463,SMASH
0.3878685545418988,0.24005548285637646,SMASH
0.3639549777332321,0.059785881433631026,SMASH
0.3404492964640982,0.16244977671708766,SMASH
0.3627472591757848,0.16952908737733105,SMASH
0.1720183106300281,0.18091175841610682,SMASH
0.25489729335139544,0.1103552210746073,SMASH
0.34726074276750074,0.14453482839145534,SMASH
0.26040528105012256,0.21892615015012115,SMASH
0.5046424304186372,0.2257862688488465,SMASH
0.2347149099625422,0.1396608861880826,SMASH
0.32000507569324355,0.1706276230613029,SMASH
0.5228931722175619,0.16677814947774286,SMASH
0.27896010029775703,0.15032727544130786,SMASH
0.2725575695876783,0.2045745851510541,SMASH
0.28339931518496747,0.16145866583075302,SMASH
0.1879732653339488,0.14126023903182228,SMASH
0.1411373118414692,0.22944513806319652,SMASH
0.21316863195294,0.1392969288238991,SMASH
0.41473921805655883,0.04879148004925731,SMASH
0.24754900060880547,0.187798638046794,SMASH
0.34794896806019304,0.25004283085028584,SMASH
0.43473507228255237,0.15040318900414623,SMASH
0.39180369360323086,0.04838278947841052,SMASH
0.3021785828228825,0.15471317401569049,SMASH
0.307075861267211,0.09154461041719567,SMASH
0.31224439738737225,0.02627815196857109,SMASH
0.19434760501674064,0.27947469020737165,SMASH
0.20250643084031567,0.05672894066694955,SMASH
0.24745935957511195,0.07906553272874273,SMASH
0.4112749955189988,0.07705600396245346,SMASH
0.30859693838369867,0.007276591177418513,SMASH
0.4540995584056034,0.15665591412872787,SMASH
0.19667181585627336,0.02773293839726266,SMASH
0.1822123716329192,0.15293692228408548,SMASH
0.4344526669850692,0.07629101702947505,SMASH
0.20097360094009145,0.13291538407227277,SMASH
0.24802693316706168,0.06977625953380202,SMASH
0.385200285979763,0.4541115339743381,SMASH
0.20017560611403584,0.294011654498445,SMASH
0.24537493575641908,0.16979800755026206,SMASH
0.2718741087768304,0.18294661012823973,SMASH
0.3217027050594639,0.053135068314605016,SMASH
0.23340812920321272,0.11252562064387371,SMASH
0.3796972437780704,0.14760811226717513,SMASH
0.24946212010045882,0.16891689206245303,SMASH
0.23774633455207203,0.339099283219328,SMASH
0.2413966875596652,0.0730904343334552,SMASH
0.3507402589057295,0.15069789234312278,SMASH
0.4245252303499131,0.03166405733084366,SMASH
0.46400373021877506,0.008314111499745444,SMASH
0.3939703748999485,0.1265867983215084,SMASH
0.21736831761357958,0.09636434829397977,SMASH
0.3761570328116063,0.032500962540526465,SMASH
0.1834113551454055,0.05170590969776539,SMASH
0.3139648001494452,0.12213724761397639,SMASH
0.33525974304740336,0.15456047244388418,SMASH
0.2864462494975887,0.047439524947581205,SMASH
0.1682960893712915,0.1496750512912725,SMASH
0.30908212200090956,0.06877238880496213,SMASH
0.3489405973117826,0.11043912470109586,SMASH
0.44456404699258045,0.1895409368717295,SMASH
0.3504537635036845,0.21908754660886315,SMASH
0.2409707948645826,0.1622334295244416,SMASH
0.29018064152434914,0.1734663867169378,SMASH
0.3665834387048597,0.02781135277496277,SMASH
0.22184977539390005,0.02845618414549464,SMASH
0.41823156596274125,0.09346472526654813,SMASH
0.2296922728168952,0.06263493730259254,SMASH
0.15567377161957022,0.15199882817387178,SMASH
0.16221162079831739,0.09719254215898618,SMASH
0.267831245124342,0.19737493034532588,SMASH
0.30680394972690367,0.38107244058466105,SMASH
0.4093499673185532,0.2480582893457859,SMASH
0.44276861359377484,0.10202373818294985,SMASH
0.37184237762908484,0.058281925115089034,SMASH
0.27972313338531424,0.1193604322266394,SMASH
0.25586752702412185,0.23114972210592008,SMASH
0.1469261439701425,0.2748525927641871,SMASH
0.32069717756906974,0.16323986126274284,SMASH
0.18717240754905132,0.0812793449938664,SMASH
0.36883895644101455,0.043583084737397346,SMASH
0.11455970808853037,0.06944081713299187,SMASH
0.34351424263551894,0.24697439578428787,SMASH
0.27716518641949683,0.2704579352290028,SMASH
0.24530563366392125,0.15761546733007367,SMASH
0.32610801065824757,0.12057700058805818,SMASH
0.24230571325883146,0.16914456909684308,SMASH
0.4657808088180618,0.027265616746481067,SMASH
0.2737642787965596,0.08665027280121736,SMASH
0.16179520229341146,0.056339929927590994,SMASH
0.3912262116308473,0.04731128584816559,SMASH
0.22919248489869337,0.13367505567687946,SMASH
0.2889465530236519,0.207169038613277,SMASH
0.3890464679071055,0.22775679029427753,SMASH
0.20983182625467564,0.21585683847692178,SMASH
0.3352131128906387,0.26493380745208533,SMASH
0.2876570690981289,0.2939813758021416,SMASH
0.41767852912669273,0.12793502750054594,SMASH
0.25100342348863763,0.16897928373453552,SMASH
0.34465277462474053,0.06981396769400079,SMASH
0.2481829406737557,0.06562838990171091,SMASH
0.34230908218814704,0.1468599817275838,SMASH
0.2635347142176578,0.07702825663101485,SMASH
0.1446366428150273,0.163043263877964,SMASH
0.18151125752807354,0.0656198038641871,SMASH
0.09618276320218419,0.26525275907851825,SMASH
0.2670156306,0.1385420035,T$_{R}$ENTo
0.2065647408,0.008599353245,T$_{R}$ENTo
0.1688415296,0.1027362949,T$_{R}$ENTo
0.3600315934,0.06190427145,T$_{R}$ENTo
0.220676181,0.08470431079,T$_{R}$ENTo
0.392894606,0.02117475776,T$_{R}$ENTo
0.3086015239,0.1057282252,T$_{R}$ENTo
0.3357045101,0.06007182364,T$_{R}$ENTo
0.1890892664,0.2136423576,T$_{R}$ENTo
0.2477214657,0.08789227402,T$_{R}$ENTo
0.1894493212,0.1556096702,T$_{R}$ENTo
0.3198543295,0.03094734207,T$_{R}$ENTo
0.2536280822,0.0554358845,T$_{R}$ENTo
0.3169851408,0.0256645628,T$_{R}$ENTo
0.2850415223,0.1127242264,T$_{R}$ENTo
0.09962702909,0.1678397697,T$_{R}$ENTo
0.1911020634,0.07807812327,T$_{R}$ENTo
0.1663958625,0.0503146718,T$_{R}$ENTo
0.2783212932,0.07795608004,T$_{R}$ENTo
0.1456207514,0.1524876793,T$_{R}$ENTo
0.2669450245,0.3198501714,T$_{R}$ENTo
0.2314942262,0.01676408098,T$_{R}$ENTo
0.2161620433,0.0622694065,T$_{R}$ENTo
0.2125594148,0.1165739622,T$_{R}$ENTo
0.2188273567,0.1848708048,T$_{R}$ENTo
0.09639858561,0.1742052218,T$_{R}$ENTo
0.2611891099,0.1270321733,T$_{R}$ENTo
0.281279279,0.02111997303,T$_{R}$ENTo
0.2976989315,0.006351088884,T$_{R}$ENTo
0.08714407892,0.07863751355,T$_{R}$ENTo
0.3213506361,0.1698734421,T$_{R}$ENTo
0.2901497416,0.116452813,T$_{R}$ENTo
0.2043229795,0.1424732419,T$_{R}$ENTo
0.1073884071,0.08010806235,T$_{R}$ENTo
0.2861633322,0.171804751,T$_{R}$ENTo
0.2180433832,0.3264000743,T$_{R}$ENTo
0.134132108,0.1057628191,T$_{R}$ENTo
0.2886178524,0.1016603737,T$_{R}$ENTo
0.320698194,0.1028944762,T$_{R}$ENTo
0.2303146186,0.1296054432,T$_{R}$ENTo
0.2457110079,0.04186918705,T$_{R}$ENTo
0.1099108218,0.07868512644,T$_{R}$ENTo
0.2119806386,0.05814813761,T$_{R}$ENTo
0.2587017325,0.170219194,T$_{R}$ENTo
0.2069216958,0.1424308184,T$_{R}$ENTo
0.2670260022,0.08781411517,T$_{R}$ENTo
0.2720036604,0.1340288566,T$_{R}$ENTo
0.1703091058,0.06886134071,T$_{R}$ENTo
0.3107095749,0.1080557913,T$_{R}$ENTo
0.2466646057,0.056994564,T$_{R}$ENTo
0.1173979689,0.0554401071,T$_{R}$ENTo
0.1951179207,0.119758699,T$_{R}$ENTo
0.2462471954,0.1560007913,T$_{R}$ENTo
0.2195268631,0.09874710034,T$_{R}$ENTo
0.1070545548,0.1154961804,T$_{R}$ENTo
0.3032646852,0.1103505235,T$_{R}$ENTo
0.2289934379,0.06899273159,T$_{R}$ENTo
0.2347004357,0.08344792587,T$_{R}$ENTo
0.2238896874,0.1692524284,T$_{R}$ENTo
0.3072002883,0.1023845776,T$_{R}$ENTo
0.2282525993,0.1228288992,T$_{R}$ENTo
0.1236034222,0.1212383814,T$_{R}$ENTo
0.2718542666,0.08230630284,T$_{R}$ENTo
0.34045058,0.0880818943,T$_{R}$ENTo
0.2156530563,0.2911923919,T$_{R}$ENTo
0.2118387369,0.1478803111,T$_{R}$ENTo
0.1466471781,0.2272439396,T$_{R}$ENTo
0.3534989851,0.08434404653,T$_{R}$ENTo
0.4169379557,0.02445282813,T$_{R}$ENTo
0.1921016568,0.145818458,T$_{R}$ENTo
0.2278214568,0.02780849163,T$_{R}$ENTo
0.301624126,0.1855679652,T$_{R}$ENTo
0.2837578264,0.1350683875,T$_{R}$ENTo
0.4095433638,0.07575831081,T$_{R}$ENTo
0.3734132746,0.187023165,T$_{R}$ENTo
0.3000163403,0.1155049844,T$_{R}$ENTo
0.3389815251,0.1459183058,T$_{R}$ENTo
0.3456923038,0.1154330098,T$_{R}$ENTo
0.3523265241,0.2031378833,T$_{R}$ENTo
0.3083359445,0.07399595117,T$_{R}$ENTo
0.2406031339,0.06547189917,T$_{R}$ENTo
0.3239492354,0.03941449761,T$_{R}$ENTo
0.2107484663,0.1844070476,T$_{R}$ENTo
0.1955335147,0.05554990358,T$_{R}$ENTo
0.03431975031,0.1521508274,T$_{R}$ENTo
0.1677057111,0.1282269608,T$_{R}$ENTo
0.1322496853,0.08691691617,T$_{R}$ENTo
0.3431958887,0.09312332257,T$_{R}$ENTo
0.2217244536,0.1123598587,T$_{R}$ENTo
0.2913806137,0.02387689291,T$_{R}$ENTo
0.1068383185,0.09605992316,T$_{R}$ENTo
0.1776467281,0.1538922571,T$_{R}$ENTo
0.4345235025,0.1920996648,T$_{R}$ENTo
0.2944284544,0.1078376705,T$_{R}$ENTo
0.2625197244,0.0645631428,T$_{R}$ENTo
0.274035405,0.16748382,T$_{R}$ENTo
0.2732342494,0.1664678551,T$_{R}$ENTo
0.2560096045,0.06082385855,T$_{R}$ENTo
0.228231391,0.1720357268,T$_{R}$ENTo
0.1883491549,0.1136966525,T$_{R}$ENTo
0.2312374378,0.04888008122,T$_{R}$ENTo
0.255053415,0.2139614752,T$_{R}$ENTo
0.06005530203,0.1453805998,T$_{R}$ENTo
0.2031910613,0.1354237629,T$_{R}$ENTo
0.228849148,0.1592627539,T$_{R}$ENTo
0.3500849763,0.1654262873,T$_{R}$ENTo
0.1855483457,0.09893288578,T$_{R}$ENTo
0.247284519,0.06521626744,T$_{R}$ENTo
0.3422198574,0.04162653094,T$_{R}$ENTo
0.1589866828,0.03651606535,T$_{R}$ENTo
0.2885010943,0.1778462738,T$_{R}$ENTo
0.3014811188,0.1720452805,T$_{R}$ENTo
0.01708677649,0.08531698042,T$_{R}$ENTo
0.2977035755,0.1625378635,T$_{R}$ENTo
0.4013419152,0.09889427856,T$_{R}$ENTo
0.2051745746,0.1203038052,T$_{R}$ENTo
0.3023047179,0.08618132542,T$_{R}$ENTo
0.3229516346,0.08336005916,T$_{R}$ENTo
0.2298379833,0.07046538863,T$_{R}$ENTo
0.1075978002,0.170020938,T$_{R}$ENTo
0.2363650859,0.08539128732,T$_{R}$ENTo
0.2060926743,0.1357244589,T$_{R}$ENTo
0.3282099792,0.05287317777,T$_{R}$ENTo
0.2754756205,0.01439828544,T$_{R}$ENTo
0.392651111,0.06295835312,T$_{R}$ENTo
0.2239839908,0.08733980199,T$_{R}$ENTo
0.2632981137,0.1233216945,T$_{R}$ENTo
0.328342577,0.05682480789,T$_{R}$ENTo
0.1533139781,0.1494971986,T$_{R}$ENTo
0.3180927128,0.1082441402,T$_{R}$ENTo
0.3208135378,0.09812769892,T$_{R}$ENTo
0.2443674659,0.06777015964,T$_{R}$ENTo
0.1770313758,0.04014908071,T$_{R}$ENTo
0.3149945572,0.07322838398,T$_{R}$ENTo
0.2595691635,0.02029350366,T$_{R}$ENTo
0.2011405664,0.04955001283,T$_{R}$ENTo
0.2111831945,0.1554375675,T$_{R}$ENTo
0.2820852199,0.103106575,T$_{R}$ENTo
0.1600413485,0.06343485066,T$_{R}$ENTo
0.1845505906,0.1370692429,T$_{R}$ENTo
0.1035944302,0.02396647819,T$_{R}$ENTo
0.2061327602,0.1509479313,T$_{R}$ENTo
0.3499564598,0.08769275597,T$_{R}$ENTo
0.2860669158,0.0622773976,T$_{R}$ENTo
0.1750695016,0.2057494512,T$_{R}$ENTo
0.4148522253,0.06332988117,T$_{R}$ENTo
0.3023011714,0.1773519293,T$_{R}$ENTo
0.1609518202,0.06967457211,T$_{R}$ENTo
0.2362539854,0.05938616301,T$_{R}$ENTo
0.1877185559,0.151996629,T$_{R}$ENTo
0.5726762081,0.1746596414,T$_{R}$ENTo
0.4020030195,0.172563192,T$_{R}$ENTo
0.4327154874,0.06838816992,T$_{R}$ENTo
0.3731114834,0.1954281583,T$_{R}$ENTo
0.2733381251,0.1727991902,T$_{R}$ENTo
0.3976758883,0.2250823073,T$_{R}$ENTo
0.2718793061,0.1170171699,T$_{R}$ENTo
0.3216973813,0.3051134615,T$_{R}$ENTo
0.4188415844,0.2761846506,T$_{R}$ENTo
0.4220438318,0.1454264755,T$_{R}$ENTo
0.1321250791,0.1499765869,T$_{R}$ENTo
0.4007196113,0.1788225962,T$_{R}$ENTo
0.21693306,0.2557606766,T$_{R}$ENTo
0.1731181093,0.4319208621,T$_{R}$ENTo
0.4121052664,0.1495434488,T$_{R}$ENTo
0.3558505686,0.3808796198,T$_{R}$ENTo
0.3764437252,0.1279095821,T$_{R}$ENTo
0.2081343837,0.0140497977,T$_{R}$ENTo
0.441600073,0.1780522706,T$_{R}$ENTo
0.5175910942,0.1002133869,T$_{R}$ENTo
0.3690285122,0.1661805549,T$_{R}$ENTo
0.4760481713,0.04113111677,T$_{R}$ENTo
0.2351650808,0.1335331698,T$_{R}$ENTo
0.3955338224,0.1195557735,T$_{R}$ENTo
0.2423459734,0.2544100079,T$_{R}$ENTo
0.3716203758,0.1550595894,T$_{R}$ENTo
0.4785287838,0.3537462073,T$_{R}$ENTo
0.2182775289,0.2786094441,T$_{R}$ENTo
0.2900001145,0.09843134546,T$_{R}$ENTo
0.2774214105,0.3585354206,T$_{R}$ENTo
0.5068172614,0.2015713286,T$_{R}$ENTo
0.4401072749,0.306503502,T$_{R}$ENTo
0.4743435447,0.1559260605,T$_{R}$ENTo
0.1560160212,0.02984451203,T$_{R}$ENTo
0.2825430783,0.3702733404,T$_{R}$ENTo
0.4063820303,0.08786846442,T$_{R}$ENTo
0.3461048095,0.1672553067,T$_{R}$ENTo
0.1319046129,0.3266861598,T$_{R}$ENTo
0.1512651082,0.1277841122,T$_{R}$ENTo
0.1838638731,0.1051878365,T$_{R}$ENTo
0.4547355779,0.1633298132,T$_{R}$ENTo
0.4945231777,0.1550746072,T$_{R}$ENTo
0.2773219908,0.09288445423,T$_{R}$ENTo
0.3406157652,0.1040846654,T$_{R}$ENTo
0.1653069195,0.21995749,T$_{R}$ENTo
0.634414213,0.1529927374,T$_{R}$ENTo
0.4229783318,0.17735027,T$_{R}$ENTo
0.2707767566,0.1463472496,T$_{R}$ENTo
0.450609282,0.1617923001,T$_{R}$ENTo
0.2209378069,0.2324661854,T$_{R}$ENTo
0.3123624453,0.116224759,T$_{R}$ENTo
0.269447775,0.05026049621,T$_{R}$ENTo
0.4068968586,0.09392549102,T$_{R}$ENTo
0.4317343444,0.1380170957,T$_{R}$ENTo
0.2394704695,0.1056525284,T$_{R}$ENTo
0.1841928229,0.1334509414,T$_{R}$ENTo
0.3798302783,0.2604052908,T$_{R}$ENTo
0.3275042044,0.06294294501,T$_{R}$ENTo
0.4446151961,0.1787817669,T$_{R}$ENTo
0.3734013347,0.1976537081,T$_{R}$ENTo
0.337252153,0.07766164403,T$_{R}$ENTo
0.3265743378,0.1214291338,T$_{R}$ENTo
0.2502566613,0.3284178827,T$_{R}$ENTo
0.5285149865,0.2173361745,T$_{R}$ENTo
0.2688388236,0.2530907847,T$_{R}$ENTo
0.2881703309,0.1391606536,T$_{R}$ENTo
0.4006186099,0.02948395274,T$_{R}$ENTo
0.3018287237,0.2285671459,T$_{R}$ENTo
0.2351810855,0.1395647745,T$_{R}$ENTo
0.282959299,0.1412142557,T$_{R}$ENTo
0.1602577253,0.1818048956,T$_{R}$ENTo
0.1950169936,0.2442389419,T$_{R}$ENTo
0.3100555539,0.1938946614,T$_{R}$ENTo
0.1845296063,0.112008955,T$_{R}$ENTo
0.3602018333,0.1490450051,T$_{R}$ENTo
0.07322193593,0.05903255048,T$_{R}$ENTo
0.2753512967,0.2612167141,T$_{R}$ENTo
0.3842076832,0.2599089634,T$_{R}$ENTo
0.3484834635,0.1202876637,T$_{R}$ENTo
0.449829224,0.2369662492,T$_{R}$ENTo
0.2622130964,0.1019043185,T$_{R}$ENTo
0.4087426574,0.1581615807,T$_{R}$ENTo
0.2969606029,0.1474029716,T$_{R}$ENTo
0.1630892933,0.2076990652,T$_{R}$ENTo
0.1661872718,0.1605250756,T$_{R}$ENTo
0.326542628,0.1937168733,T$_{R}$ENTo
0.4101727455,0.1269567059,T$_{R}$ENTo
0.3374336036,0.1285540227,T$_{R}$ENTo
0.2614646173,0.3265141093,T$_{R}$ENTo
0.2827435079,0.05622637675,T$_{R}$ENTo
0.2235252232,0.1761889737,T$_{R}$ENTo
0.06981882722,0.2888957161,T$_{R}$ENTo
0.4103430978,0.3489104931,T$_{R}$ENTo
0.3375192931,0.1015271351,T$_{R}$ENTo
0.5093832724,0.2254945978,T$_{R}$ENTo
0.5584414511,0.06301782831,T$_{R}$ENTo
0.3693502713,0.05531616668,T$_{R}$ENTo
0.3916776068,0.2021420208,T$_{R}$ENTo
0.2442358133,0.04212776425,T$_{R}$ENTo
0.3255231371,0.1656212868,T$_{R}$ENTo
0.3570929141,0.09616411453,T$_{R}$ENTo
0.4376587923,0.1072893089,T$_{R}$ENTo
0.2949151145,0.2153035858,T$_{R}$ENTo
0.2840335114,0.2825599867,T$_{R}$ENTo
0.5505860382,0.187261107,T$_{R}$ENTo
0.4525422564,0.1536243096,T$_{R}$ENTo
0.3579799433,0.2192475629,T$_{R}$ENTo
0.4253909389,0.2138627482,T$_{R}$ENTo
0.316218749,0.2623566426,T$_{R}$ENTo
0.2561662323,0.2208501076,T$_{R}$ENTo
0.4341537494,0.2775438048,T$_{R}$ENTo
0.4712680477,0.2624661492,T$_{R}$ENTo
0.3952415353,0.417279915,T$_{R}$ENTo
0.2683448197,0.1856359922,T$_{R}$ENTo
0.5064602627,0.1308669067,T$_{R}$ENTo
0.04821561059,0.1747813794,T$_{R}$ENTo
0.3090676939,0.158845668,T$_{R}$ENTo
0.3298954042,0.3346646604,T$_{R}$ENTo
0.4710104942,0.2932455537,T$_{R}$ENTo
0.4147202064,0.05657540465,T$_{R}$ENTo
0.2284852659,0.1850241795,T$_{R}$ENTo
0.3683042331,0.1434903418,T$_{R}$ENTo
0.1484005669,0.1199379544,T$_{R}$ENTo
0.4219357875,0.1648044202,T$_{R}$ENTo
0.4474783253,0.2539606369,T$_{R}$ENTo
0.4562036791,0.1548206023,T$_{R}$ENTo
0.3465530789,0.09880622393,T$_{R}$ENTo
0.262945233,0.4145290859,T$_{R}$ENTo
0.377940865,0.06348402726,T$_{R}$ENTo
0.2558256749,0.07170483632,T$_{R}$ENTo
0.2810499764,0.3667680263,T$_{R}$ENTo
0.2077643843,0.1772794703,T$_{R}$ENTo
0.2078304143,0.2549683455,T$_{R}$ENTo
0.353722431,0.2682889144,T$_{R}$ENTo
0.457421192,0.2230456826,T$_{R}$ENTo
0.2004854476,0.2037046256,T$_{R}$ENTo
0.2094796083,0.1589158778,T$_{R}$ENTo
0.3282019108,0.02108004384,T$_{R}$ENTo
0.4379839334,0.06390838395,T$_{R}$ENTo
0.3663807169,0.09739141224,T$_{R}$ENTo
0.387739254,0.1282122886,T$_{R}$ENTo
0.1470706329,0.1006305048,T$_{R}$ENTo
0.2407687681,0.3903492293,T$_{R}$ENTo
0.4654477231,0.139212349,T$_{R}$ENTo
0.3415267712,0.2869525261,T$_{R}$ENTo
0.3884510715,0.0879786293,T$_{R}$ENTo
0.6432090338,0.1377513431,T$_{R}$ENTo
0.3346719776,0.3416318722,T$_{R}$ENTo
0.1417098834,0.2607652395,T$_{R}$ENTo
0.1700195173,0.0882849388,T$_{R}$ENTo
0.1897426773,0.1952057646,T$_{R}$ENTo
0.376606223,0.2923402252,T$_{R}$ENTo
0.4387189777,0.05236168188,T$_{R}$ENTo
0.4744016214,0.2465845481,T$_{R}$ENTo
0.3282688197,0.2066724066,T$_{R}$ENTo
0.3206624484,0.1098663373,T$_{R}$ENTo
0.42714646,0.1807477807,T$_{R}$ENTo
0.2984514777,0.2832828512,T$_{R}$ENTo
0.5298380456,0.0172674214,T$_{R}$ENTo
0.3300613473,0.2956710957,T$_{R}$ENTo
0.3186740802,0.162629349,T$_{R}$ENTo
0.3520984049,0.167114212,T$_{R}$ENTo
0.3708075266,0.2009113993,T$_{R}$ENTo
0.4692963885,0.2795835174,T$_{R}$ENTo
0.2375625695,0.1885580158,T$_{R}$ENTo
0.3226968765,0.2444627304,T$_{R}$ENTo
0.4479750408,0.1006941666,T$_{R}$ENTo
0.2665819673,0.2265603243,T$_{R}$ENTo
0.5830684987,0.3063133983,T$_{R}$ENTo
0.4043942379,0.05896474499,T$_{R}$ENTo
0.5899420624,0.1450235959,T$_{R}$ENTo
0.2495733268,0.2398827391,T$_{R}$ENTo
0.1738007456,0.1484332373,T$_{R}$ENTo
0.3919026081,0.08686485687,T$_{R}$ENTo
0.262223835,0.1724137734,T$_{R}$ENTo
0.4385846498,0.1408070529,T$_{R}$ENTo
0.3876403732,0.1034243576,T$_{R}$ENTo
0.4510277692,0.145740298,T$_{R}$ENTo
0.4089025171,0.1808643922,T$_{R}$ENTo
0.532788786,0.1788125006,T$_{R}$ENTo
0.2451558819,0.1207951076,T$_{R}$ENTo
0.2349173696,0.1667440407,T$_{R}$ENTo
0.2358731851,0.3705721891,T$_{R}$ENTo
0.4299829674,0.1664819213,T$_{R}$ENTo
0.4107049808,0.3110271164,T$_{R}$ENTo
0.4367124226,0.2123473971,T$_{R}$ENTo
0.1546607166,0.08910355372,T$_{R}$ENTo
0.3674074256,0.02592778403,T$_{R}$ENTo
0.5206237579,0.1821793219,T$_{R}$ENTo
0.4966517763,0.1851698518,T$_{R}$ENTo
0.1811332049,0.1444245089,T$_{R}$ENTo
0.2077671225,0.0919217195,T$_{R}$ENTo
0.3367250279,0.3208438387,T$_{R}$ENTo
0.212783756,0.07330970871,T$_{R}$ENTo
0.2411707952,0.07106123857,T$_{R}$ENTo
0.3334571294,0.1138562712,T$_{R}$ENTo
0.3268924726,0.2465461879,T$_{R}$ENTo
0.5188187228,0.1312951415,T$_{R}$ENTo
0.4352563152,0.1227665157,T$_{R}$ENTo
0.2116740752,0.2048515563,T$_{R}$ENTo
0.3467209291,0.07307098364,T$_{R}$ENTo
0.202370153,0.2711151793,T$_{R}$ENTo
0.1892410285,0.2829626646,T$_{R}$ENTo
0.3460964156,0.1547299597,T$_{R}$ENTo
0.3683377786,0.2070793967,T$_{R}$ENTo
0.2591564411,0.1167004752,T$_{R}$ENTo
0.2816911551,0.1862874283,T$_{R}$ENTo
0.152163296,0.1883907538,T$_{R}$ENTo
0.4107578984,0.06861631861,T$_{R}$ENTo
0.4149036638,0.07044410327,T$_{R}$ENTo
0.2958794113,0.245681903,T$_{R}$ENTo
0.5587618586,0.1875066311,T$_{R}$ENTo
0.1097232851,0.1622530788,T$_{R}$ENTo
0.06154779164,0.4342510908,T$_{R}$ENTo
0.2620449663,0.09039873537,T$_{R}$ENTo
0.3539895421,0.1539163998,T$_{R}$ENTo
0.3695138209,0.0425174624,T$_{R}$ENTo
0.4250457312,0.1337559502,T$_{R}$ENTo
0.1387395253,0.1270493062,T$_{R}$ENTo
0.3313241962,0.1124645874,T$_{R}$ENTo
0.3204109165,0.2155414938,T$_{R}$ENTo
0.3558833717,0.2247313702,T$_{R}$ENTo
0.3754908077,0.05596576649,T$_{R}$ENTo
0.3335506252,0.08193238023,T$_{R}$ENTo
0.415322273,0.1110284165,T$_{R}$ENTo
0.447074282,0.164234697,T$_{R}$ENTo
0.434232464,0.2251679176,T$_{R}$ENTo
0.340723787,0.1128633664,T$_{R}$ENTo
0.3851861905,0.1396687961,T$_{R}$ENTo
0.2719341189,0.1336698144,T$_{R}$ENTo
0.359838414,0.1062746528,T$_{R}$ENTo
0.1238462767,0.1264580693,T$_{R}$ENTo
0.4177204964,0.2797242868,T$_{R}$ENTo
0.5005926593,0.2024032093,T$_{R}$ENTo
0.438924496,0.1468681593,T$_{R}$ENTo
0.4363753755,0.2045465131,T$_{R}$ENTo
0.1075813406,0.1411601746,T$_{R}$ENTo
0.3570559349,0.1467323247,T$_{R}$ENTo
0.03560001297,0.1065145677,T$_{R}$ENTo
0.2202992371,0.2160562939,T$_{R}$ENTo
0.1810551721,0.1993291529,T$_{R}$ENTo
0.4142558802,0.1377361169,T$_{R}$ENTo
0.1798439554,0.07323580754,T$_{R}$ENTo
0.4131627914,0.1434098726,T$_{R}$ENTo
0.2210571844,0.1365616514,T$_{R}$ENTo
0.5555027261,0.1533168658,T$_{R}$ENTo
0.4716354319,0.1649119924,T$_{R}$ENTo
0.281075716,0.1601677023,T$_{R}$ENTo
0.4238360244,0.01983944999,T$_{R}$ENTo
0.2864276928,0.1821893533,T$_{R}$ENTo
0.6383375819,0.1684752559,T$_{R}$ENTo
0.4338452407,0.1543851424,T$_{R}$ENTo
0.3152024536,0.09622925155,T$_{R}$ENTo
0.5205173677,0.3044619497,T$_{R}$ENTo
0.3579969897,0.223721599,T$_{R}$ENTo
0.4214666877,0.272134934,T$_{R}$ENTo
0.2839877208,0.1969974888,T$_{R}$ENTo
0.4587900065,0.04883578411,T$_{R}$ENTo
0.2535565245,0.02875517799,T$_{R}$ENTo
0.3580075024,0.2415902297,T$_{R}$ENTo
0.3698189598,0.2147514616,T$_{R}$ENTo
0.1150548846,0.1761211198,T$_{R}$ENTo
0.3653754769,0.1301871319,T$_{R}$ENTo
0.369999514,0.07682829427,T$_{R}$ENTo
0.466586393,0.08076737083,T$_{R}$ENTo
0.2073511327,0.03464273467,T$_{R}$ENTo
0.292104441,0.2635163174,T$_{R}$ENTo
0.4013288607,0.1600706826,T$_{R}$ENTo
0.2960919626,0.2445986324,T$_{R}$ENTo
0.3388189119,0.008969581969,T$_{R}$ENTo
0.3830655737,0.2411409661,T$_{R}$ENTo
0.3782610535,0.06104758444,T$_{R}$ENTo
0.4030489573,0.1997779959,T$_{R}$ENTo
0.4439410094,0.1723268409,T$_{R}$ENTo
0.1798866912,0.2256394092,T$_{R}$ENTo
0.4529194053,0.1276554617,T$_{R}$ENTo
0.2345778753,0.09617461838,T$_{R}$ENTo
0.126542973,0.09404230029,T$_{R}$ENTo
0.5084384997,0.1633317565,T$_{R}$ENTo
0.4599284227,0.08631691836,T$_{R}$ENTo
0.4609011861,0.4149054743,T$_{R}$ENTo
0.3075834886,0.1386303918,T$_{R}$ENTo
0.4672314417,0.1569754782,T$_{R}$ENTo
0.4196979916,0.1945358377,T$_{R}$ENTo
0.497892791,0.2474298723,T$_{R}$ENTo
0.3875065614,0.1787351419,T$_{R}$ENTo
0.1543443221,0.06447829691,T$_{R}$ENTo
0.4608190138,0.1574628162,T$_{R}$ENTo
0.4359538239,0.08594663956,T$_{R}$ENTo
0.2562558154,0.2489492825,T$_{R}$ENTo
0.5476904671,0.2138976832,T$_{R}$ENTo
0.3418667587,0.2116420893,T$_{R}$ENTo
0.3569414934,0.3216356008,T$_{R}$ENTo
0.2406504581,0.201191892,T$_{R}$ENTo
0.3173645394,0.2192827463,T$_{R}$ENTo
0.3084928766,0.3101074376,T$_{R}$ENTo
0.3857981215,0.2808938134,T$_{R}$ENTo
0.2524829836,0.1331313291,T$_{R}$ENTo
0.4315956929,0.3297500185,T$_{R}$ENTo
0.2409415068,0.1574376468,T$_{R}$ENTo
0.1941759215,0.1128607149,T$_{R}$ENTo
0.1219362111,0.459791182,T$_{R}$ENTo
0.4716195842,0.1490066541,T$_{R}$ENTo
0.2285942445,0.1960787182,T$_{R}$ENTo
0.2563884163,0.20403221,T$_{R}$ENTo
0.1747008052,0.3229251483,T$_{R}$ENTo
0.2449105968,0.1058633863,T$_{R}$ENTo
0.2546791568,0.219310473,T$_{R}$ENTo
0.2009335499,0.3695219988,T$_{R}$ENTo
0.2306476515,0.1621822492,T$_{R}$ENTo
0.500637541,0.1799432683,T$_{R}$ENTo
0.4280911338,0.1749070912,T$_{R}$ENTo
0.2150724861,0.1301402275,T$_{R}$ENTo
0.09650294452,0.1307913184,T$_{R}$ENTo
0.3295191106,0.0783686632,T$_{R}$ENTo
0.4533468045,0.03529627012,T$_{R}$ENTo
0.371040401,0.1636928628,T$_{R}$ENTo
0.3530956621,0.2195032703,T$_{R}$ENTo
0.4008180701,0.1016774069,T$_{R}$ENTo
0.2147281907,0.2238639793,T$_{R}$ENTo
0.3556341882,0.1988785184,T$_{R}$ENTo
0.2456954714,0.04036307464,T$_{R}$ENTo
0.2877831694,0.3945712969,T$_{R}$ENTo
0.2964005087,0.09796626235,T$_{R}$ENTo
0.3489308889,0.07243435593,T$_{R}$ENTo
0.5682288878,0.0468371817,T$_{R}$ENTo
0.401091418,0.09431423093,T$_{R}$ENTo
0.4072852373,0.1537038521,T$_{R}$ENTo
0.5591842083,0.1014746908,T$_{R}$ENTo
0.133509178,0.1939108922,T$_{R}$ENTo
0.4300039998,0.1662856836,T$_{R}$ENTo
0.2814838745,0.2286403024,T$_{R}$ENTo
0.4204562265,0.1876137483,T$_{R}$ENTo
0.3492091482,0.1285772677,T$_{R}$ENTo
0.3419172169,0.3030031936,T$_{R}$ENTo
0.3985643546,0.05841686955,T$_{R}$ENTo
0.2583449645,0.1469870357,T$_{R}$ENTo
0.2884229936,0.04486348483,T$_{R}$ENTo
0.3007680869,0.06323630339,T$_{R}$ENTo
0.1947021948,0.1461246423,T$_{R}$ENTo
0.299603901,0.3039637155,T$_{R}$ENTo
0.6423773185,0.3680138753,T$_{R}$ENTo
0.506785658,0.1069732962,T$_{R}$ENTo
0.3503925791,0.4013531595,T$_{R}$ENTo
0.28753336,0.2666225284,T$_{R}$ENTo
0.2383320755,0.0391289248,T$_{R}$ENTo
0.2506273934,0.268325506,T$_{R}$ENTo
0.04492398368,0.09625106839,T$_{R}$ENTo
0.1728903422,0.1540364404,T$_{R}$ENTo
0.4147202064,0.05657540465,T$_{R}$ENTo
0.2332631007,0.1250453137,T$_{R}$ENTo
0.01738656346,0.1470991221,T$_{R}$ENTo
0.2083112261,0.1158439194,T$_{R}$ENTo
0.3275845133,0.1285353166,T$_{R}$ENTo
0.3213400317,0.2446089813,T$_{R}$ENTo
0.1343180819,0.326109358,T$_{R}$ENTo
0.4489613683,0.2184664651,T$_{R}$ENTo
0.1408447981,0.3523374503,T$_{R}$ENTo
0.1845930283,0.04112014553,T$_{R}$ENTo
0.3650940625,0.1949043769,T$_{R}$ENTo
0.150037709,0.08585653894,T$_{R}$ENTo
0.3077154064,0.1347814774,T$_{R}$ENTo
0.2952280118,0.1313636943,T$_{R}$ENTo
0.3537684078,0.2042468584,T$_{R}$ENTo
0.2473372696,0.2732772337,T$_{R}$ENTo
0.3095266716,0.04123201814,T$_{R}$ENTo
0.3181674756,0.1607284534,T$_{R}$ENTo
0.2310804158,0.2156557971,T$_{R}$ENTo
0.3834168639,0.167646692,T$_{R}$ENTo
0.3778434268,0.1582635281,T$_{R}$ENTo
0.2797573766,0.2980516921,T$_{R}$ENTo
0.1966928275,0.1017001017,T$_{R}$ENTo
0.1954486715,0.126749963,T$_{R}$ENTo
0.1553018146,0.3461824473,T$_{R}$ENTo
0.07950329076,0.08510799488,T$_{R}$ENTo
0.1818893393,0.06863552384,T$_{R}$ENTo
0.1934932629,0.02584907159,T$_{R}$ENTo
0.3642386631,0.06781600568,T$_{R}$ENTo
0.4151621967,0.3389854674,T$_{R}$ENTo
0.2185152167,0.1313067744,T$_{R}$ENTo
0.3326338185,0.1336025914,T$_{R}$ENTo
0.1591410661,0.07434075755,T$_{R}$ENTo
0.2284798927,0.2334838256,T$_{R}$ENTo
0.2889087545,0.1150878802,T$_{R}$ENTo
0.343961321,0.2348904473,T$_{R}$ENTo
0.3988810119,0.2360031021,T$_{R}$ENTo
0.1272238899,0.2884787947,T$_{R}$ENTo
0.243685376,0.2016928347,T$_{R}$ENTo
0.3320200304,0.2170561912,T$_{R}$ENTo
0.3124055391,0.1863080794,T$_{R}$ENTo
0.3197963017,0.1712973369,T$_{R}$ENTo
0.2201147992,0.1471892095,T$_{R}$ENTo
0.1494761727,0.05877528088,T$_{R}$ENTo
0.4206843965,0.2650686609,T$_{R}$ENTo
0.3601015502,0.1094599335,T$_{R}$ENTo
0.2986164488,0.1821644255,T$_{R}$ENTo
0.6134964698,0.02805496143,T$_{R}$ENTo
0.1655967983,0.1520853196,T$_{R}$ENTo
0.3092306524,0.1806649573,T$_{R}$ENTo
0.4415703993,0.1910872459,T$_{R}$ENTo
0.231322433,0.1886124633,T$_{R}$ENTo
0.2157404109,0.4281645836,T$_{R}$ENTo
0.3910402471,0.08568569963,T$_{R}$ENTo
0.3896376568,0.1363660148,T$_{R}$ENTo
0.3478066099,0.226149335,T$_{R}$ENTo
0.3738997,0.2165201894,T$_{R}$ENTo
0.3628876234,0.2353753329,T$_{R}$ENTo
0.1299170146,0.06231291789,T$_{R}$ENTo
0.4876622104,0.153263897,T$_{R}$ENTo
0.382196869,0.04926001484,T$_{R}$ENTo
0.4368559906,0.2031913975,T$_{R}$ENTo
0.3767707665,0.2109451,T$_{R}$ENTo
0.0962184507,0.381994817,T$_{R}$ENTo
0.364303525,0.179585116,T$_{R}$ENTo
0.3204937827,0.09602180654,T$_{R}$ENTo
0.1144862502,0.07873370167,T$_{R}$ENTo
0.09622999908,0.171228391,T$_{R}$ENTo
0.4938412043,0.1252505731,T$_{R}$ENTo
0.5247258986,0.3096255886,T$_{R}$ENTo
0.3327817972,0.1236929441,T$_{R}$ENTo
0.3010815086,0.09114458916,T$_{R}$ENTo
0.3823649228,0.1793697221,T$_{R}$ENTo
0.3143926343,0.03571158429,T$_{R}$ENTo
0.2994586086,0.1510382039,T$_{R}$ENTo
0.3405472537,0.1601250008,T$_{R}$ENTo
0.4116100373,0.2162514962,T$_{R}$ENTo
0.4115114335,0.3288930693,T$_{R}$ENTo
0.2290720982,0.08787335104,T$_{R}$ENTo
0.4550269792,0.3470412075,T$_{R}$ENTo
0.3466979594,0.2013724664,T$_{R}$ENTo
0.221671007,0.1317627713,T$_{R}$ENTo
0.4221663743,0.1201643974,T$_{R}$ENTo
0.2449523545,0.1572336518,T$_{R}$ENTo
0.4242288064,0.3106493345,T$_{R}$ENTo
0.2408541891,0.1227151716,T$_{R}$ENTo
0.4806799531,0.3327470562,T$_{R}$ENTo
0.3932924824,0.02818100021,T$_{R}$ENTo
0.3062909581,0.177813987,T$_{R}$ENTo
0.6569855967,0.228080186,T$_{R}$ENTo
0.3329938085,0.2122260896,T$_{R}$ENTo
0.3564642693,0.05321446993,T$_{R}$ENTo
0.3693185879,0.2501210532,T$_{R}$ENTo
0.3583205516,0.1529718932,T$_{R}$ENTo
0.3460489627,0.2110083498,T$_{R}$ENTo
0.3860123072,0.259476888,T$_{R}$ENTo
0.4264473755,0.1688498386,T$_{R}$ENTo
0.4954331555,0.02659863289,T$_{R}$ENTo
0.380094708,0.08046865083,T$_{R}$ENTo
0.1251848932,0.07296858078,T$_{R}$ENTo
0.459076852,0.1858040544,T$_{R}$ENTo
0.3573091254,0.2390850683,T$_{R}$ENTo
0.2195394798,0.2309748089,T$_{R}$ENTo
0.3114458696,0.2769662406,T$_{R}$ENTo
0.3615443229,0.1641147174,T$_{R}$ENTo
0.4316115657,0.2569880025,T$_{R}$ENTo
0.340724254,0.06820727182,T$_{R}$ENTo
0.4112202945,0.1509702795,T$_{R}$ENTo
0.4935311511,0.1217156885,T$_{R}$ENTo
0.3486868247,0.08006215029,T$_{R}$ENTo
0.4226481498,0.08492899932,T$_{R}$ENTo
0.1824063699,0.2010333941,T$_{R}$ENTo
0.2797122225,0.2395853066,T$_{R}$ENTo
0.4001825595,0.04980742747,T$_{R}$ENTo
0.5720940007,0.1598881031,T$_{R}$ENTo
0.5323392141,0.1499255874,T$_{R}$ENTo
0.2361780421,0.1693072105,T$_{R}$ENTo
0.2856600587,0.11854921,T$_{R}$ENTo
0.2856570169,0.3031846584,T$_{R}$ENTo
0.2813500721,0.1516168074,T$_{R}$ENTo
0.2568490913,0.4271756744,T$_{R}$ENTo
0.5322079037,0.2084247672,T$_{R}$ENTo
0.2581172831,0.3152578435,T$_{R}$ENTo
0.3495640998,0.1010986058,T$_{R}$ENTo
0.4351421909,0.1161416202,T$_{R}$ENTo
0.3732830215,0.2175363106,T$_{R}$ENTo
0.5301059216,0.2845774574,T$_{R}$ENTo
0.3138391,0.2551889825,T$_{R}$ENTo
0.4972714829,0.2687693269,T$_{R}$ENTo
0.3071768234,0.1252091221,T$_{R}$ENTo
0.1756107623,0.2819250112,T$_{R}$ENTo
0.3990657311,0.2320753406,T$_{R}$ENTo
0.2781351195,0.1868916147,T$_{R}$ENTo
0.1933515192,0.1549550025,T$_{R}$ENTo
0.3444964778,0.2613881975,T$_{R}$ENTo
0.078037819,0.1828597294,T$_{R}$ENTo
0.4193573013,0.1298577449,T$_{R}$ENTo
0.2246053092,0.1292907125,T$_{R}$ENTo
0.4972684984,0.2048570908,T$_{R}$ENTo
0.4392661073,0.2855950482,T$_{R}$ENTo
0.2136990457,0.1141848534,T$_{R}$ENTo
0.4450260085,0.2042225008,T$_{R}$ENTo
0.3492712448,0.1805046609,T$_{R}$ENTo
0.2806441157,0.07106438334,T$_{R}$ENTo
0.4137739053,0.05664135265,T$_{R}$ENTo
0.6068697114,0.5051396652,T$_{R}$ENTo
0.3197315434,0.2254721246,T$_{R}$ENTo
0.2950556311,0.2966258527,T$_{R}$ENTo
0.3252410575,0.06757518034,T$_{R}$ENTo
0.4678404539,0.1379973271,T$_{R}$ENTo
0.3087757379,0.09015551869,T$_{R}$ENTo
0.3136152769,0.02283210334,T$_{R}$ENTo
0.1950974062,0.1461557718,T$_{R}$ENTo
0.493623825,0.03347025816,T$_{R}$ENTo
0.2575470163,0.2745726659,T$_{R}$ENTo
0.3492803326,0.2698369432,T$_{R}$ENTo
0.2293853538,0.3675375281,T$_{R}$ENTo
0.3016184113,0.179599133,T$_{R}$ENTo
0.4754156188,0.1332181113,T$_{R}$ENTo
0.4418724525,0.2748188414,T$_{R}$ENTo
0.4181852151,0.097555958,T$_{R}$ENTo
0.3217276989,0.2300862869,T$_{R}$ENTo
0.472351012,0.21034687,T$_{R}$ENTo
0.3902937946,0.2294948123,T$_{R}$ENTo
0.4361157966,0.0583041406,T$_{R}$ENTo
0.3374537666,0.07630869225,T$_{R}$ENTo
0.3317035738,0.03934391459,T$_{R}$ENTo
0.4030806682,0.2075491288,T$_{R}$ENTo
0.3511805392,0.1703580546,T$_{R}$ENTo
0.3304690803,0.2074367051,T$_{R}$ENTo
0.1524947247,0.05812706676,T$_{R}$ENTo
0.2404031125,0.1959617976,T$_{R}$ENTo
0.1472742426,0.3484250885,T$_{R}$ENTo
0.2899098204,0.3801559418,T$_{R}$ENTo
0.4183257773,0.1162159887,T$_{R}$ENTo
0.2355566996,0.05828950646,T$_{R}$ENTo
0.4849464583,0.1564925196,T$_{R}$ENTo
0.1989814285,0.2959197296,T$_{R}$ENTo
0.2700377949,0.1207243743,T$_{R}$ENTo
0.3114896271,0.05990120111,T$_{R}$ENTo
0.234059062,0.1346240295,T$_{R}$ENTo
0.2340669911,0.07787415803,T$_{R}$ENTo
0.3131927716,0.2924624604,T$_{R}$ENTo
0.394373873,0.04506802966,T$_{R}$ENTo
0.2164516914,0.3089398696,T$_{R}$ENTo
0.3816882863,0.0965920583,T$_{R}$ENTo
0.317303932,0.1742928656,T$_{R}$ENTo
0.3308687844,0.2541503068,T$_{R}$ENTo
0.391082173,0.2735955122,T$_{R}$ENTo
0.3537719481,0.1675933687,T$_{R}$ENTo
0.2499415591,0.228923804,T$_{R}$ENTo
0.22713053,0.1781619102,T$_{R}$ENTo
0.5599725132,0.2278213828,T$_{R}$ENTo
0.3163938865,0.04153482259,T$_{R}$ENTo
0.423914927,0.1057118092,T$_{R}$ENTo
0.4462018719,0.2101225435,T$_{R}$ENTo
0.2583612924,0.2185080887,T$_{R}$ENTo
0.4346697958,0.2363826743,T$_{R}$ENTo
0.3142066723,0.1035283166,T$_{R}$ENTo
0.4262704133,0.2563475637,T$_{R}$ENTo
0.2586170981,0.2442151856,T$_{R}$ENTo
0.3650676889,0.145488855,T$_{R}$ENTo
0.06761487223,0.2153493782,T$_{R}$ENTo
0.2712675356,0.3087960259,T$_{R}$ENTo
0.1633571303,0.198209964,T$_{R}$ENTo
0.4043636118,0.3334197382,T$_{R}$ENTo
0.4091174371,0.008109428703,T$_{R}$ENTo
0.400209454,0.1731585203,T$_{R}$ENTo
0.2685514219,0.1686315388,T$_{R}$ENTo
0.2129180679,0.2722078731,T$_{R}$ENTo
0.4803740748,0.3053836787,T$_{R}$ENTo
0.3836697078,0.1649840912,T$_{R}$ENTo
0.3372250223,0.09854321124,T$_{R}$ENTo
0.3386460549,0.1188981177,T$_{R}$ENTo
0.3844304283,0.1291903338,T$_{R}$ENTo
0.4154039725,0.118745804,T$_{R}$ENTo
0.3986149766,0.1341140819,T$_{R}$ENTo
0.358976835,0.3070356719,T$_{R}$ENTo
0.3281739063,0.06809249477,T$_{R}$ENTo
0.5682249847,0.2228122762,T$_{R}$ENTo
0.4559324142,0.286940296,T$_{R}$ENTo
0.1408032417,0.2806084746,T$_{R}$ENTo
0.3982354234,0.1333914913,T$_{R}$ENTo
0.1830815657,0.05284709984,T$_{R}$ENTo
0.2273745291,0.07487741561,T$_{R}$ENTo
0.2882941855,0.1765744239,T$_{R}$ENTo
0.1724113603,0.1927960238,T$_{R}$ENTo
0.1511139643,0.09795191872,T$_{R}$ENTo
0.5573143984,0.1400102931,T$_{R}$ENTo
0.4846304274,0.186810845,T$_{R}$ENTo
0.3673037732,0.1172206216,T$_{R}$ENTo
0.3397036092,0.1973532771,T$_{R}$ENTo
0.5181730817,0.2865426317,T$_{R}$ENTo
0.1796669631,0.2713338865,T$_{R}$ENTo
0.3220744756,0.1269777111,T$_{R}$ENTo
0.4733538745,0.04919851857,T$_{R}$ENTo
0.4391013655,0.3073783251,T$_{R}$ENTo
0.346856232,0.1110379257,T$_{R}$ENTo
0.3844450784,0.2618084981,T$_{R}$ENTo
0.337131251,0.09717677117,T$_{R}$ENTo
0.3449721923,0.3487982411,T$_{R}$ENTo
0.3370474217,0.08056487748,T$_{R}$ENTo
0.1362203129,0.4604899127,T$_{R}$ENTo
0.3367869713,0.06119590798,T$_{R}$ENTo
0.5909051634,0.2796339413,T$_{R}$ENTo
0.1384982435,0.04416511868,T$_{R}$ENTo
0.3317990797,0.06038974106,T$_{R}$ENTo
0.226068667,0.2571688594,T$_{R}$ENTo
0.4464413231,0.173748583,T$_{R}$ENTo
0.3053290635,0.108357222,T$_{R}$ENTo
0.3778434268,0.1582635281,T$_{R}$ENTo
0.2761515439880003,0.2707739624197855,IPG
0.2174481766343028,0.2035255413511618,IPG
0.12107124083140111,0.15748309983639594,IPG
0.12258558550370809,0.19880597010316847,IPG
0.24532141332616603,0.22456651994485058,IPG
0.519720752915381,0.3212595549578242,IPG
0.48195686181209263,0.15475436200414358,IPG
0.33189625513383,0.18234158246682763,IPG
0.4965396289250528,0.12806883533823807,IPG
0.18331588572742558,0.24678979203070253,IPG
0.08908105431557814,0.25354713592715294,IPG
0.19509338911315213,0.18284247814638327,IPG
0.35602442536414125,0.04392701400409122,IPG
0.2535416729455115,0.11622053671428388,IPG
0.16405508325158372,0.18640470988130364,IPG
0.25611516790205774,0.1879223435206583,IPG
0.23371972830305665,0.22587210378672737,IPG
0.06862530468590443,0.11829866399861155,IPG
0.32504659634129357,0.11444560474061079,IPG
0.40063083591153154,0.15213136039573746,IPG
0.531792848352856,0.11269613738527208,IPG
0.3390321013262202,0.12520953793616924,IPG
0.46781533942817316,0.14870642565703412,IPG
0.18571794053310114,0.13420618579422008,IPG
0.3785984230529309,0.12128887609668804,IPG
0.37904935160286024,0.0572934633319013,IPG
0.18222335830094846,0.021686316373988147,IPG
0.3622007551948982,0.3681712098766534,IPG
0.2199197239151184,0.11078978852126421,IPG
0.4531752036323971,0.15078828623584387,IPG
0.502214781364678,0.26676928073818273,IPG
0.33334739611875647,0.15322169416314194,IPG
0.5353181920361494,0.2759872585539596,IPG
0.3549465374558309,0.2378409499994578,IPG
0.3388138884327244,0.050345043367505116,IPG
0.15661537613954807,0.27112468471073803,IPG
0.4555726757930645,0.09192620545332324,IPG
0.3668372278991882,0.08934506092951314,IPG
0.4307636406729669,0.5657101459176394,IPG
0.4833288435576198,0.16639051929528076,IPG
0.4904683122011027,0.045371949652503324,IPG
0.4122680672991457,0.2057978748853342,IPG
0.2629666854521352,0.27505769081756715,IPG
0.27384726773167806,0.20066471418966442,IPG
0.318736614201476,0.16044940787722484,IPG
0.14668049301924937,0.3475122635638248,IPG
0.32392907224261863,0.14680550872905762,IPG
0.280575211362089,0.2737172140747297,IPG
0.5426346884161561,0.12759152096303467,IPG
0.5511622913992155,0.06307998904039175,IPG
0.33372407132676485,0.21052320212617642,IPG
0.43540246772048696,0.32151271045437607,IPG
0.18627654673946342,0.28857212970173013,IPG
0.34309165296878286,0.35325987617801574,IPG
0.29848528268558827,0.04148280599027306,IPG
0.4649870340518434,0.12255810145388285,IPG
0.38157507623540493,0.11311371494590804,IPG
0.3414091075473598,0.360138591268662,IPG
0.3434778173110896,0.044242316464706756,IPG
0.30092102141408694,0.3196118392625345,IPG
0.06700165849309232,0.2520002459580803,IPG
0.3069261580555249,0.20636739228149112,IPG
0.25612595257124293,0.4643946491333904,IPG
0.5367479812278564,0.2382878641430736,IPG
0.36235627762678674,0.2374085901469433,IPG
0.35351824561324025,0.2661739959064121,IPG
0.35773414745335735,0.19141245078116417,IPG
0.22468852871257017,0.4281185853510788,IPG
0.45613096957202187,0.2637168190890052,IPG
0.29082508351126707,0.21151608027690944,IPG
0.05233535714277865,0.2103028159771181,IPG
0.2551406283939267,0.3004413185671547,IPG
0.3327099536796444,0.08326714770358458,IPG
0.1197249686511613,0.08980630788876644,IPG
0.3384631016446814,0.29503319423761687,IPG
0.32350854401299634,0.23274821652549038,IPG
0.32378728524689654,0.28451555660176164,IPG
0.40808459314280976,0.14648628142426995,IPG
0.48670438107401465,0.1782749905157636,IPG
0.5639364706990753,0.42539919247203495,IPG
0.2144479253503432,0.2478074593638809,IPG
0.27780252331335353,0.14984718178381423,IPG
0.2762520193066359,0.18556351507257457,IPG
0.47113833267282357,0.13775135113054693,IPG
0.3973832705919175,0.12696220109490966,IPG
0.3044228269518284,0.32487502337927265,IPG
0.19522784835975882,0.2830579368608413,IPG
0.29752342002338483,0.3001349993024776,IPG
0.33235765697305686,0.19300505450342545,IPG
0.20456146103686823,0.21159379385303037,IPG
0.23840704007217167,0.10263397738214605,IPG
0.3409444750094889,0.09614824123680338,IPG
0.15944410975615664,0.014378480909351347,IPG
0.2603406507063713,0.26352841044089154,IPG
0.3626399461843611,0.2978544955817749,IPG
0.2295989149715224,0.20694382396441985,IPG
0.5131731652753554,0.12963890095160838,IPG
0.35698320090483876,0.32459004402977054,IPG
0.4481624525677652,0.19989861075693063,IPG
0.3504722838572745,0.2211122765000516,IPG
0.3072157249673151,0.26727612830597447,IPG
0.45144780375658233,0.1901906171166129,IPG
0.34275318689593115,0.2504276925427516,IPG
0.22902050561962878,0.2512360707101321,IPG
0.27459651749539493,0.043727144140637,IPG
0.3294209025878006,0.20929128629331759,IPG
0.27802935965879416,0.1937816035798954,IPG
0.2715364999915457,0.3860482316202361,IPG
0.42710269611449797,0.2565529055157547,IPG
0.48267484471943595,0.4089583249194668,IPG
0.2410194855553703,0.09894360911518368,IPG
0.20776398385530448,0.21796178726652218,IPG
0.12658865363677335,0.18567172551173422,IPG
0.28181581400105465,0.19103267173878596,IPG
0.28755878731864276,0.1144979628359057,IPG
0.46377290925167797,0.4020993988332328,IPG
0.32811368429546667,0.0767699419882318,IPG
0.3292477178885061,0.376840335863412,IPG
0.1955813776281199,0.20711911955046047,IPG
0.483917675278868,0.35628045977717654,IPG
0.3607705056608599,0.2806731660187795,IPG
0.2551343759469327,0.21078491219181503,IPG
0.486468004340628,0.04364189577321898,IPG
0.2116705000649554,0.27441357100150293,IPG
0.2654189436114122,0.4782875772933136,IPG
0.49177401486492217,0.2698656581469894,IPG
0.4477639079980878,0.10672065544986559,IPG
0.3678836566807159,0.10032361675284679,IPG
0.22442530300386807,0.2654161681885662,IPG
0.521847204784092,0.23972934754959746,IPG
0.2503300791902105,0.28691859407518083,IPG
0.33255836161961433,0.060935689103845656,IPG
0.4437428480730753,0.1755998568807349,IPG
0.2601398159910306,0.20338988682828563,IPG
0.35492733690308403,0.2017047375227513,IPG
0.4205414494005115,0.10087170451770949,IPG
0.12960375503414293,0.061549356925621634,IPG
0.2779174948713466,0.20952556175472833,IPG
0.527416723469406,0.07055044295665377,IPG
0.35686664661700457,0.27984217695641667,IPG
0.17701167010240057,0.3292124445924431,IPG
0.36127796863019157,0.1808861504642229,IPG
0.29352943433801326,0.10773815902239015,IPG
0.21737191753517965,0.1101939023730445,IPG
0.3284271530607052,0.31319616509364506,IPG
0.292617998330476,0.07416811229368274,IPG
0.04760372030855387,0.08914713174793616,IPG
0.44831389430776214,0.20165551208162977,IPG
0.3478213562074051,0.2801119300454776,IPG
0.4513053648883637,0.17496529760268367,IPG
0.3979665940891927,0.2525557865125325,IPG
0.5911110917444934,0.07082223301954878,IPG
0.1814903155853891,0.22694737872560627,IPG
0.14233019410320097,0.2250490702946671,IPG
0.34140640157096,0.1443693037734846,IPG
0.39129571266953267,0.18376531400151408,IPG
0.4236576633714245,0.16030986524557014,IPG
0.40383191228964255,0.3011000835186254,IPG
0.30936381620486286,0.20228572035748946,IPG
0.2608576580898243,0.3004381577909839,IPG
0.41575791991949923,0.13942071550478297,IPG
0.400052815401958,0.2956269082784215,IPG
0.22840175314113723,0.43061366693746916,IPG
0.29811645736393233,0.17986034357110095,IPG
0.4650801842302345,0.2991104887470996,IPG
0.28844241640162,0.11808938411130968,IPG
0.05210867358065015,0.4440885525790351,IPG
0.24887094697593384,0.15889677252119394,IPG
0.36857906204585905,0.10713751366543951,IPG
0.18436886392439453,0.08639065243442223,IPG
0.21117792190002008,0.26428880078348854,IPG
0.43545200838118636,0.027184673022105556,IPG
0.05463283758008001,0.41610496756432513,IPG
0.4350888888370263,0.2791974501670653,IPG
0.27588793040837284,0.1794667593595976,IPG
0.4543973004702887,0.07766593575158665,IPG
0.5054754105626538,0.22260530696212763,IPG
0.31145799398113644,0.09681522121347078,IPG
0.2885112654833898,0.1537574012756868,IPG
0.3515251575820934,0.4976090702384519,IPG
0.5445554774706408,0.11111372720106301,IPG
0.31538673290586905,0.09345782041985563,IPG
0.5078032194197265,0.2566202113824423,IPG
0.5250259062993481,0.13051755327817324,IPG
0.292768737204481,0.2441426243005812,IPG
0.19660875973053057,0.0807340485041083,IPG
0.21729186754370428,0.26866854957914926,IPG
0.47434252948948785,0.2375264009330276,IPG
0.3212835389033788,0.08361239075338374,IPG
0.22341067732132774,0.20269567350202178,IPG
0.31835863974831335,0.2331924810446336,IPG
0.2206985881527009,0.10887315092286796,IPG
0.4163637406743065,0.2640484251822097,IPG
0.49963144682243216,0.22950347193276996,IPG
0.3402671152286061,0.12465909556313998,IPG
0.4028586799824168,0.11029526891098625,IPG
0.30637637812488655,0.09603493344814655,IPG
0.1891030285542393,0.1515477646348338,IPG
0.33961151030045855,0.12787239901117728,IPG
0.09606918005345245,0.3643536097462211,IPG
0.43654636404418434,0.18297561158839973,IPG
0.2976695556483408,0.2322064856856573,IPG
0.49890184020673634,0.21236743188050633,IPG
0.45212150181445576,0.36631575345493084,IPG
0.27417702606844113,0.25332949757725115,IPG
0.2638322503297183,0.4348547614422544,IPG
0.28752043052204806,0.2513199422443563,IPG
0.3597196777650191,0.15812947240247252,IPG
0.3347698365109244,0.31432423756895495,IPG
0.2557411427095453,0.14409299938946177,IPG
0.361363550511338,0.07375764487387655,IPG
0.3315483094392534,0.0915266388748443,IPG
0.35145794062308106,0.19999653444421556,IPG
0.29037791731791607,0.2289905676786762,IPG
0.3272378693945854,0.06538985616665056,IPG
0.27729086636061945,0.11698690063119,IPG
0.30222319829710664,0.11031513935977696,IPG
0.2346593433163478,0.17538471549771767,IPG
0.2942685797767804,0.1603634485536428,IPG
0.26386052986447134,0.10232531766157123,IPG
0.29748271487694805,0.24600939090067733,IPG
0.4013542457301449,0.04637958075891376,IPG
0.15844262127667066,0.24066066671260558,IPG
0.47306918310968693,0.09902234162536186,IPG
0.13928091895893535,0.34018385697938625,IPG
0.18041198820456658,0.10626282241294346,IPG
0.40892331790545344,0.2288259152581464,IPG
0.38745337304974076,0.12450861324134217,IPG
0.4117695448653385,0.28754995664289273,IPG
0.2592190764616518,0.16809518616793678,IPG
0.31110970643245234,0.13407981571786987,IPG
0.2760787095078823,0.2104759799545528,IPG
0.4224401612137532,0.1574010345723441,IPG
0.603209906630487,0.21118842692351833,IPG
0.39851062940472826,0.2147581042560664,IPG
0.3597051034522049,0.14134374449235781,IPG
0.471414177297561,0.1011910514706013,IPG
0.3999142574759463,0.08954825637730113,IPG
0.43904533779510013,0.18768589816386594,IPG
0.48294885360722073,0.18818698561399252,IPG
0.49799235062349845,0.05767116892919022,IPG
0.30304212617189646,0.20481915090163139,IPG
0.46459155089877785,0.10994433425051184,IPG
0.4117176296785334,0.11083254548581192,IPG
0.3172975114666626,0.09694695889763663,IPG
0.320310463158667,0.29986015707860786,IPG
0.3916276491874922,0.1680412729037685,IPG
0.30647453846273937,0.1639378779662646,IPG
0.3575172785475459,0.2223574355885139,IPG
0.39807173093631054,0.11124452792092722,IPG
0.38689412919311483,0.043791774970412874,IPG
0.14708355834136247,0.15433742405991976,IPG
0.43844820727846046,0.32362252843595896,IPG
0.3146575203758039,0.21480591490013046,IPG
0.3706671980209717,0.15453147923559193,IPG
0.5593032123732836,0.2832893399330484,IPG
0.17317514385292476,0.1013035218052509,IPG
0.3782060476876952,0.07134768429759795,IPG
0.212676074795408,0.25710937896413283,IPG
0.173657474763396,0.15761504712529215,IPG
0.32074122732407934,0.14490455457444706,IPG
0.38689412919311483,0.043791774970412874,IPG
0.3263028597813933,0.264097203412126,IPG
0.3279523538692327,0.06616948970066838,IPG
0.2653596878726695,0.17261689938984734,IPG
0.23178347178446188,0.17196722252615765,IPG
0.19845304585768636,0.06139179029448552,IPG
0.07940303211219933,0.1183684950132382,IPG
0.34750605838128423,0.1290878226273845,IPG
0.23325574576436878,0.24734270244344553,IPG
0.370713952449079,0.17309525459565217,IPG
0.4344286951947116,0.061221326218461485,IPG
0.35775043249587557,0.2993543987017914,IPG
0.21505372525089037,0.018292223949687773,IPG
0.29768243252900867,0.3863778936213883,IPG
0.3523332567248624,0.16221482084510777,IPG
0.23783884649438228,0.23673221879825926,IPG
0.26853862045677784,0.0534065796755337,IPG
0.04961708006645585,0.41299548746193493,IPG
0.22441053468637034,0.3552791120994189,IPG
0.29741501937762393,0.16514745367173178,IPG
0.5170070028413721,0.2473924785117261,IPG
0.25622466865908444,0.20274293803400104,IPG
0.32263399104917184,0.15304377714071682,IPG
0.11984377412850851,0.17724368722495848,IPG
0.3587337959316461,0.26972305099970834,IPG
0.19685941373078283,0.13757009272406887,IPG
0.3981823923133984,0.22671496503429278,IPG
0.515182354029217,0.06758674505293524,IPG
0.42144515943431154,0.17190027834306512,IPG
0.3928105251116053,0.3321251228476802,IPG
0.5328968189719735,0.23854562652035521,IPG
0.4209657871864553,0.16493373261860295,IPG
0.35493102386349706,0.3143585617270953,IPG
0.21998965060656137,0.14490001328322138,IPG
0.2994052773940652,0.1216475400760475,IPG
0.345250504642374,0.10746979644023753,IPG
0.31088199154153545,0.038220166242891526,IPG
0.47263796918698603,0.3485204372237234,IPG
0.3487417166319386,0.12980542097213796,IPG
0.3060947419122495,0.1821538562512919,IPG
0.29408130945379074,0.18628980119780406,IPG
0.4138763792499743,0.17319018422321647,IPG
0.4633749018091057,0.3516015946153923,IPG
0.5245533771159033,0.3057797991211087,IPG
0.45509950206849853,0.1402428971833997,IPG
0.33345118544364893,0.20861436506653422,IPG
0.35882560119446083,0.3596086920115281,IPG
0.3161828129882786,0.06513474173944243,IPG
0.1567784844202427,0.04613058132740932,IPG
0.15930793318758293,0.15839320387051398,IPG
0.2277925213239829,0.09789971053136753,IPG
0.3686916304760252,0.15346266363833735,IPG
0.40587722589242853,0.1390061078610777,IPG
0.30425782852011257,0.22733425112958197,IPG
0.4926198483511078,0.5313009612337274,IPG
0.1708515172008106,0.083304853777566,IPG
0.4116905713364319,0.3632714980897809,IPG
0.27675851821440584,0.19218657732787528,IPG
0.2065251870999438,0.10917205384990349,IPG
0.270649270604537,0.2511479923647247,IPG
0.22411493662979215,0.23334451399551864,IPG
0.47473326453389275,0.4720611663073707,IPG
0.1294550479613457,0.17194940743956727,IPG
0.3556697445629776,0.12346152356313242,IPG
0.2962191475139833,0.16447145552219872,IPG
0.28862115536307453,0.33885644629975364,IPG
0.16446805575584136,0.23863455863984367,IPG
0.40658544369312527,0.3652773716973528,IPG
0.30748566371819297,0.05099100901964913,IPG
0.3116253787680515,0.2540569733092407,IPG
0.4466108855370099,0.17127320279819688,IPG
0.30672139604150267,0.08612673079855107,IPG
0.5224438787988953,0.3010498251340354,IPG
0.38689412919311483,0.043791774970412874,IPG
0.5522663404548657,0.09299702303890317,IPG
0.23560686307249687,0.11380819395219267,IPG
0.4752458404758641,0.21290232263880565,IPG
0.34785757446930116,0.04247341116174138,IPG
0.30960046869794655,0.19689308099851832,IPG
0.37671170697595624,0.2269327005387143,IPG
0.47781405379282754,0.20983424202350887,IPG
0.48164236799607923,0.19800642083253073,IPG
0.2376433510700279,0.11186326961580656,IPG
0.3077092487624436,0.2068430240101833,IPG
0.2767929994079892,0.20162964430372526,IPG
0.3940710215543283,0.35454607471428184,IPG
0.29284296561065526,0.054059961159308896,IPG
0.21262705687618152,0.20414333159241185,IPG
0.26789831751177434,0.2285644189397243,IPG
0.45654475983251364,0.16309802434086598,IPG
0.33210114144966696,0.2809112421445371,IPG
0.5136912420825819,0.060836708381052075,IPG
0.35190651615286545,0.17647850060730633,IPG
0.3664540026302874,0.2404161334687719,IPG
0.4269910850109986,0.2712336887910285,IPG
0.27469436795172564,0.07452015611833387,IPG
0.43397914509429053,0.2744554570496542,IPG
0.37152499845694725,0.1451019278434639,IPG
0.24716805386860696,0.25452495784623597,IPG
0.4418602878050048,0.0428493505750738,IPG
0.30639586759586923,0.15967461750563094,IPG
0.2358588709695106,0.0382311504989929,IPG
0.35966555751924123,0.13652570879101808,IPG
0.3412480362966759,0.2255488264802329,IPG
0.25124540664798106,0.15866372030390058,IPG
0.2553425771738485,0.2003717310084642,IPG
0.38362835620891983,0.19386148134655962,IPG
0.3715724823053311,0.08989359680096506,IPG
0.14407769353196512,0.10018250007619772,IPG
0.22814850008626986,0.3479517699830357,IPG
0.47615029581633134,0.10942453842521244,IPG
0.42486854934701923,0.12339185967594944,IPG
0.19785675020273852,0.11955719724622266,IPG
0.24139803425835077,0.24626397094204291,IPG
0.3350162884746553,0.29347133649684637,IPG
0.3792960738940439,0.2898089910967092,IPG
0.42833518313868474,0.25832200488642204,IPG
0.25899757947188257,0.19995529540932847,IPG
0.4345424463341557,0.1412171759713813,IPG
0.29451572730097547,0.08151929182996118,IPG
0.33598217411352727,0.28647142864538144,IPG
0.27387668346120225,0.12254993677557093,IPG
0.27493666920799525,0.0727680874877867,IPG
0.19668288628071542,0.4085757633997512,IPG
0.3821992904745718,0.19194389138817808,IPG
0.3736857934559169,0.2795785655714859,IPG
0.31557982590716893,0.08901654086915828,IPG
0.41386572655827714,0.05600075969749111,IPG
0.36354226998407585,0.25622578852621725,IPG
0.18835755671936838,0.17308793801084765,IPG
0.38689412919311483,0.043791774970412874,IPG
0.4098036360642976,0.11301765957356898,IPG
0.5231029139846382,0.05021109496083412,IPG
0.3379720864307016,0.2065289037779841,IPG
0.33572423511600036,0.06095560342173094,IPG
0.2009752150644928,0.22203011896735908,IPG
0.34276113183511797,0.053042486066337435,IPG
0.3299306621166647,0.3712661679335793,IPG
0.324776702789767,0.19004687132786094,IPG
0.45625683015775925,0.15786546860536782,IPG
0.5549939395448643,0.25081747341490435,IPG
0.41639756254454335,0.1424020005847446,IPG
0.20684502773765925,0.27375641953408264,IPG
0.38539016318675434,0.19087046111065914,IPG
0.30432100352299696,0.27616554637694035,IPG
0.4247051916428239,0.2926331761271041,IPG
0.3820575596013167,0.3084855478396761,IPG
0.34501628804044476,0.1583865997478913,IPG
0.273363549028144,0.3048515988641723,IPG
0.5264970435097778,0.12450678913058322,IPG
0.38518965520029486,0.16054801904344088,IPG
0.3600721739843097,0.24416707755740855,IPG
0.48662593635884593,0.0924389945117508,IPG
0.38689412919311483,0.043791774970412874,IPG
0.6440638715131737,0.17866139781935103,IPG
0.37076152448745153,0.12913502116948303,IPG
0.30476805107071164,0.09225650444229044,IPG
0.3950404583477741,0.09471359363217406,IPG
0.27300862028645656,0.16211612878910012,IPG
0.45706650983488467,0.20690793623985793,IPG
0.344141904622389,0.26561403652084586,IPG
0.39509910633531553,0.068560831115473,IPG
0.45109217958079945,0.18354821657550238,IPG
0.37575056647480803,0.13797819857643087,IPG
0.19689318055276758,0.2432861402198732,IPG
0.20963255346674398,0.29349432128088937,IPG
0.4103634154934586,0.1531732948473929,IPG
0.4412090484016979,0.14528060652528957,IPG
0.5623708210262819,0.24532612541523655,IPG
0.15230894557238642,0.18851619322721222,IPG
0.15386336960240263,0.3543955837803211,IPG
0.2767522535016716,0.1493256458506436,IPG
0.6485149523067644,0.2156682693757027,IPG
0.37663407197486876,0.13805538043204496,IPG
0.2931963556747183,0.19373224640085251,IPG
0.24252558618436693,0.23336090461691422,IPG
0.12650973434526613,0.1909288556018718,IPG
0.36849839883769164,0.13630781619972834,IPG
0.4285548664697394,0.19967827543697708,IPG
0.22033087803920873,0.09836995054748365,IPG
0.38675802998355757,0.3112678465186703,IPG
0.17036557758203547,0.21846360065041934,IPG
0.261621713203994,0.3762918021535946,IPG
0.3651333254828442,0.2844302972767463,IPG
0.16010047648080683,0.28580962330421056,IPG
0.40608728788053505,0.12367123042515567,IPG
0.3142874822435979,0.1525134319401615,IPG
0.32244002204629163,0.18970623688205748,IPG
0.2192217243573762,0.15713321166167704,IPG
0.4306824398598712,0.03302234539981097,IPG
0.43686877781996686,0.24164454418874043,IPG
0.35796011611800826,0.1412737527343302,IPG
0.3401968661116376,0.15158734647689143,IPG
0.3277396283606499,0.10677807384260637,IPG
0.44101941051369326,0.16269983529559745,IPG
0.39273910461201933,0.16443166644257654,IPG
0.27929669898555215,0.20779039263480695,IPG
0.3857591405510222,0.374054422322086,IPG
0.2684130319753563,0.05149630039986028,IPG
0.2562414808914686,0.13484218838242243,IPG
0.39984658795292954,0.10705733258235493,IPG
0.3077332810644457,0.057876095402966045,IPG
0.28609947648143397,0.0399024753434877,IPG
0.577016751854517,0.22276866947254034,IPG
0.29334127418899086,0.183841834516151,IPG
0.4747150051647151,0.13572590891049516,IPG
0.1473348312765233,0.24192232489605225,IPG
0.24735610700963903,0.09879345296016175,IPG
0.37972256640208935,0.12327956606991594,IPG
0.33790697177430695,0.05158390165399055,IPG
0.27126123177342104,0.17586099030083766,IPG
0.2785431110873982,0.09472010604837885,IPG
0.4046425795475655,0.4283889751816386,IPG
0.17894729098400017,0.23594772879741185,IPG
0.42865776492703717,0.22831792056356331,IPG
0.21963746243295007,0.17714220520234966,IPG
0.11488160757929829,0.37786971379132145,IPG
0.30250310984141693,0.06476349869063369,IPG
0.5042230816661206,0.5276274799433156,IPG
0.4271174123217947,0.30067200192583615,IPG
0.3763277466498201,0.14092768171557152,IPG
0.15635511475457453,0.09011083097379377,IPG
0.056520396811937455,0.21078252683340476,IPG
0.3983550477026768,0.06246284452668448,IPG
0.3952659628420572,0.2505256047616052,IPG
0.25039170141189776,0.10368549163830987,IPG
0.3932170512725751,0.2739481209147463,IPG
0.47871034353222297,0.2381889082436813,IPG
0.347755152987695,0.18759115500776533,IPG
0.6193762182203275,0.2323992340441641,IPG
0.3024973820943714,0.270154953065699,IPG
0.3412374142571949,0.2584523081420404,IPG
0.4454948067402092,0.0954758073858566,IPG
0.3782827912371488,0.1248725278935833,IPG
0.44230832448686536,0.15157948589430517,IPG
0.4559142088271744,0.315742642259229,IPG
0.28234826268490265,0.11460720916610721,IPG
0.06352049577277281,0.19558875188908836,IPG
0.5042499747387297,0.01443399511067589,IPG
0.4566365726952358,0.264830483763198,IPG
0.3609644920453839,0.26397971774383355,IPG
0.16497914039100225,0.07235715228296818,IPG
0.4385173603964113,0.14718565216389684,IPG
0.3483157697987721,0.1751337625292469,IPG
0.35999560926148844,0.2394573075932002,IPG
0.4884825591587255,0.17134541329636394,IPG
0.2277375637086055,0.0834530864319088,IPG
0.3527627258024502,0.346215081709162,IPG
0.5241431275405047,0.3103743544479438,IPG
0.33736526184577575,0.10898583042688643,IPG
0.19633643800565848,0.07648305136290956,IPG
0.2966950311508495,0.3357131287381458,IPG
0.2628044198975907,0.21480727929689436,IPG
0.5182595017468786,0.2194874559627363,IPG
0.3344729861342649,0.27974321537760655,IPG
0.35105328572930694,0.28628546979013053,IPG
0.14661302749946922,0.3666717907519108,IPG
0.31232818781442917,0.030915303499975084,IPG
0.19148713083013796,0.34404168733313384,IPG
0.3700982715653317,0.21930582373668325,IPG
0.4932348335079626,0.16752719398109625,IPG
0.2507433520488565,0.09972326220651342,IPG
0.1415706584895649,0.22144539055235102,IPG
0.25666797720527634,0.26493361171512947,IPG
0.14407976339973508,0.15032807193772846,IPG
0.22391571054962403,0.23445553901810123,IPG
0.30062693388214906,0.19043424793545877,IPG
0.38944638588104336,0.2760320322718197,IPG
0.21500134401431895,0.3032981926032143,IPG
0.40360584743140593,0.15113507564904222,IPG
0.27307522854888666,0.21141945850636867,IPG
0.17769629156991884,0.18418991713327734,IPG
0.26208516803978643,0.29330015299802303,IPG
0.42619258419330924,0.2449217257722518,IPG
0.4621551275307372,0.23241856479276973,IPG
0.32919415992060685,0.21769395884469203,IPG
0.026262194623321394,0.15536179736245265,IPG
0.23728927275232323,0.04835564719426829,IPG
0.3449520915449879,0.2108678300657583,IPG
0.3838430876402865,0.10658706030706167,IPG
0.32637068301196015,0.1569613989744432,IPG
0.23591441754552522,0.1754836797175359,IPG
0.4394554276541868,0.255218718815149,IPG
0.06430691056460389,0.0977279751160598,IPG
0.2824776864319299,0.23334499407343529,IPG
0.2573540167233224,0.2324206819394225,IPG
0.42878889760403677,0.26759125535402545,IPG
0.3953348436499253,0.33621744586203456,IPG
0.13580057863797806,0.1315169522988424,IPG
0.14043690284644456,0.215674281319436,IPG
0.32459501010046415,0.29298225683542184,IPG
0.6039142482856293,0.3534880594399672,IPG
0.4082853323344838,0.09429863967341595,IPG
0.41633799355540424,0.24487553309741947,IPG
0.3461686085293875,0.1364133855090423,IPG
0.34530798482293873,0.11816824815742628,IPG
0.20182993158932752,0.06257883964305125,IPG
0.0886620321390191,0.17334050324732042,IPG
0.3432282328394721,0.26923453347993603,IPG
0.49707297553463925,0.22287085498900844,IPG
0.2816834078973734,0.32019438574824477,IPG
0.4872372629213166,0.13721382951578465,IPG
0.384716293070989,0.0527705870628858,IPG
0.29731364485775647,0.07296208839855142,IPG
0.3215428957841079,0.27340241558243594,IPG
0.2759578497274093,0.08811524814850523,IPG
0.3935938283606591,0.07940709974435131,IPG
0.26032552226030553,0.16724997145776746,IPG
0.331275849958377,0.2257946525301571,IPG
0.05739835966708127,0.12514050693420503,IPG
0.3545832826863901,0.4290587662445243,IPG
0.4019683618969781,0.14573570989129,IPG
0.20723801060043792,0.12620524486457343,IPG
0.25104336221573315,0.36329385271414993,IPG
0.09139699417341467,0.22448153470653787,IPG
0.15255654151872952,0.07979555193918984,IPG
0.2363411289895229,0.09650362365026632,IPG
0.47008515658802946,0.23252619840440872,IPG
0.06451377028300229,0.08027379988003139,IPG
0.17130478540377356,0.09008117361916992,IPG
0.24734025019960576,0.11412887941875653,IPG
0.36533778327350175,0.21922243860492252,IPG
0.5564013674965576,0.2806014231990898,IPG
0.341471919247152,0.22516337494519678,IPG
0.11815442570733636,0.1727116711458167,IPG
0.4313034598033272,0.2288933761110857,IPG
0.2973000394825209,0.2345059665510962,IPG
0.2978635922583972,0.24536026492383023,IPG
0.23835234140497638,0.3451291399553434,IPG
0.33441595116679845,0.17896378345151856,IPG
0.4226283767397339,0.09523948556227094,IPG
0.0904414540462507,0.1940136175212074,IPG
0.249662013351073,0.1400698703263045,IPG
0.14096645966200547,0.14598662712452398,IPG
0.3773096072571998,0.26465642976772424,IPG
0.23581560971194496,0.1580147517436999,IPG
0.35713310175375723,0.30300519832711703,IPG
0.32760960805214084,0.16705455665064656,IPG
0.3577588491114976,0.09020808953944304,IPG
0.15418346877068517,0.31905832170229986,IPG
0.15987901078315042,0.32865298884119354,IPG
0.2659813112985556,0.25061027714270134,IPG
0.14875065511592667,0.13546696597262756,IPG
0.29081308894704644,0.12547731497167383,IPG
0.215759753623171,0.25814883012709317,IPG
0.3132028991512806,0.12929822604548685,IPG
0.422095600496964,0.11930616356160163,IPG
0.3974941679340223,0.21807025881891812,IPG
0.31219410001530523,0.1411412814153372,IPG
0.4310104393867568,0.08309381426356317,IPG
0.20594373135755328,0.13756432934571744,IPG
0.2264447159085869,0.06392579661819969,IPG
0.42091293841822885,0.35860027970680497,IPG
0.32380493222164136,0.04050597948022129,IPG
0.29279504564712255,0.3900536309042276,IPG
0.21971931278527673,0.2199087301212345,IPG
0.31090082116276496,0.18529313334922815,IPG
0.23344974291991263,0.09858704832688862,IPG
0.07331287754777788,0.08905596120050098,IPG
0.248169002383168,0.04852118902663712,IPG
0.3658140880516081,0.15528761859910645,IPG
0.41265860522402187,0.05880393393112768,IPG
0.40285150883191123,0.26994203277418394,IPG
0.3767125267254542,0.2755607090678149,IPG
0.49055867895370486,0.30802389636920396,IPG
0.30064376257847597,0.0956257102324886,IPG
0.082689003835177,0.3162897447451536,IPG
0.40422138078155245,0.2824258144921474,IPG
0.495763542713057,0.20098082488422642,IPG
0.3551245421790062,0.30981241735315523,IPG
0.17242075300404647,0.19011104752759533,IPG
0.21200387157777553,0.23595327430234073,IPG
0.3560008715673092,0.09524614827803662,IPG
0.31388388523880617,0.07601733659979514,IPG
0.27051957111233343,0.0820267886210586,IPG
0.3181955254631832,0.3905272442797795,IPG
0.506799863467115,0.1302443960629132,IPG
0.2584037867980331,0.17446305363614556,IPG
0.4244503957841708,0.2453691588671894,IPG
0.28327536140100645,0.12039009797718526,IPG
0.459883345875533,0.18119049680484756,IPG
0.12876616239058866,0.10967524416596865,IPG
0.1205461744084371,0.03580980996487063,IPG
0.4845571334355052,0.13839686350127484,IPG
0.4043345306687797,0.30139626440800615,IPG
0.344939474704938,0.24668016053066813,IPG
0.30615331457512795,0.40415017755478516,IPG
0.3826809912084855,0.16553390255953948,IPG
0.2915697934141841,0.21222965057554977,IPG
0.43140172787436665,0.16897160249321933,IPG
0.4338749757069462,0.17329799592421335,IPG
0.6031975551064037,0.1261214973130184,IPG
0.4346452599668494,0.19996701041753742,IPG
0.32770734642457494,0.07317802585167474,IPG
0.4855800028547651,0.23404969439461468,IPG
0.3328283992955684,0.4726915820801496,IPG
0.36928000301742536,0.1560979524248691,IPG
0.5907453670020987,0.17868031515572297,IPG
0.20201250774222665,0.033908886032558504,IPG
0.5450211468874941,0.30961864735218964,IPG
0.5995016048834793,0.30788371487157806,IPG
0.5003186008207637,0.14959416888720045,IPG
0.09761652710974777,0.13508843921254615,IPG
0.2610010637000775,0.0714467097929932,IPG
0.4161018136915782,0.201837309448558,IPG
0.3989775729763274,0.13442032959998892,IPG
0.12891401083211096,0.13928247947360106,IPG
0.37612431148857955,0.17920628665055063,IPG
0.4566003659381697,0.38783275762697533,IPG
0.3040974574334496,0.14957231792975553,IPG
0.33152931678308134,0.29050461302987135,IPG
0.4211015571089004,0.1304304022301728,IPG
0.3262865877507451,0.21228239581352856,IPG
0.2409609748537602,0.32362760437400334,IPG
0.4589250721087759,0.25878412907716536,IPG
0.4814570470031829,0.3200226669665931,IPG
0.47369192989771025,0.23918594239655147,IPG
0.18056269496828636,0.1987386675601101,IPG
0.4038143539791883,0.24472741808908188,IPG
0.4644281602779663,0.04806822256793187,IPG
0.2706798473841534,0.26264594827184357,IPG
0.291535053549604,0.2117881674444384,IPG
0.5436761228295709,0.18051407715577938,IPG
0.23106342452829304,0.08235055787254855,IPG
0.5697465940615639,0.2554087563514793,IPG
0.5666922881858016,0.45027721496011536,IPG
0.42138399961946577,0.30735357718745104,IPG
0.4111738200256,0.1632196704156046,IPG
0.11210635593056492,0.27875789296653375,IPG
0.4103099261035461,0.20890123751967812,IPG
0.3691438394165268,0.12877671130083937,IPG
0.3309984233090381,0.11702453082991675,IPG
0.3767361032874032,0.09700630748728463,IPG
0.38184892775584683,0.4244464958694144,IPG
0.2731296182374094,0.22550479165007498,IPG
0.2774479067986202,0.09775417604137164,IPG
0.6114603663814184,0.17742512743302705,IPG
0.21725468871099946,0.48494917946091987,IPG
0.24773191307072726,0.3872385828556575,IPG
0.24972335367984258,0.023436216407572655,IPG
0.44385992413634073,0.04483936271749441,IPG
0.45941691155653697,0.1854216292690697,IPG
0.2808190550534144,0.1290907734092207,IPG
0.43664343015867846,0.32989768440709893,IPG
0.5197336960083064,0.0796677553930056,IPG
0.38175430640159247,0.16998044174930985,IPG
0.4097678902309449,0.44313767047737573,IPG
0.41427282409030036,0.1768841324650438,IPG
0.4328961171409852,0.2941925089055976,IPG
0.4702054114855687,0.1894715913798191,IPG
0.3492052037932979,0.18961024872824747,IPG
0.4251858628765219,0.06713349192969537,IPG
0.27292361585221425,0.38514586244931076,IPG
0.2142201591443447,0.11220724273460835,IPG
0.48311450765411923,0.0776651602133177,IPG
0.32359536509216486,0.19480460910639583,IPG
0.40414571068839344,0.2897902129725453,IPG
0.44568094790794827,0.13162259324288964,IPG
0.24691408602251982,0.39260298154842793,IPG
0.47272850344098066,0.2168816917231586,IPG
0.4189623330480175,0.21348960371043718,IPG
0.030613596896171553,0.053284624315931846,IPG
0.24337928538268705,0.20756396171370597,IPG
0.24109874200775308,0.10720910106529749,IPG
0.3079610947154666,0.2130832465222672,IPG
0.4953369539721903,0.06743941579772919,IPG
0.4560414320250377,0.19614030894063944,IPG
0.38783712272305804,0.04623310329498741,IPG
0.303257452334617,0.19196576681942562,IPG
0.1290445523176474,0.17121251707061733,IPG
0.4625010698779374,0.19679859539001943,IPG
0.255487532897095,0.4364522359229675,IPG
0.45430350855280527,0.2175039537997695,IPG
0.16053726148466818,0.2984960165431537,IPG
0.436006672391199,0.19229519047350152,IPG
0.48629153844179457,0.1367965328852791,IPG
0.28561347199608883,0.21956239281894369,IPG
0.19855145817764788,0.116716337679412,IPG
0.23240211695473897,0.1247184905423158,IPG
0.370062181765643,0.17548879647067164,IPG
0.32592847201689557,0.357689377041473,IPG
0.30088957473803285,0.285717627004452,IPG
0.3717841273095025,0.14971195225582298,IPG
0.1388700229612861,0.1539281838947536,IPG
0.22777641724199976,0.08415132288667639,IPG
0.3603366454258138,0.045150103316743316,IPG
0.48461876900781137,0.2696595295473379,IPG
0.3913641185888812,0.06524357518928345,IPG
0.4766164725585849,0.2269311380390725,IPG


==> anc/Figure_8_05.txt <==
#$v_2$,$v_3$,Model
0.012422868857328108,0.019904289572208064,SMASH
0.04862262760513287,0.04662602866545518,SMASH
0.005253298523852945,0.0329451610582985,SMASH
0.020860337108849318,0.009810098590614966,SMASH
0.01428886185125257,0.001926439793795988,SMASH
0.06764954147376949,0.03387064100191252,SMASH
0.058543060297227334,0.041222381279153106,SMASH
0.03948883067464026,0.01345086207041078,SMASH
0.034275844671610836,0.035215814901863964,SMASH
0.028367724379486217,0.02685096636572408,SMASH
0.023230739264638655,0.013484750068250137,SMASH
0.02904339657069265,0.023162971241075688,SMASH
0.0750972424425086,0.03215434207465938,SMASH
0.03745212098155597,0.037974124133174685,SMASH
0.03260676212397481,0.039958132371996455,SMASH
0.018089096118828658,0.04049876301071117,SMASH
0.005888953448967892,0.019823079313715793,SMASH
0.06921421727472117,0.02891486031912038,SMASH
0.01794660228825024,0.016579120656989656,SMASH
0.03447506554505513,0.0411139361560713,SMASH
0.012983672196259604,0.0019234151680187577,SMASH
0.016952156701376158,0.02689230800232862,SMASH
0.008373979983489443,0.020012162352105272,SMASH
0.0235437032941327,0.044925153275532405,SMASH
0.07320577206311545,0.00487725046629355,SMASH
0.03926811385037564,0.02377352128897692,SMASH
0.04041954518403698,0.00515145186844005,SMASH
0.023869290755353597,0.012477754825272606,SMASH
0.032016086531250244,0.015465483892386979,SMASH
0.022153755195954732,0.047448545964195996,SMASH
0.03639199750012949,0.010549891206789131,SMASH
0.046123596564177916,0.016304697067498902,SMASH
0.032579745805169494,0.028993763556802853,SMASH
0.028499001452776337,0.021272652215498927,SMASH
0.025704831647701102,0.017620168639972688,SMASH
0.03532280478256221,0.015486679599562896,SMASH
0.028297234716315532,0.02649403557847054,SMASH
-0.002029664806892113,0.04453478363883358,SMASH
0.025413415081468358,0.010072758238217766,SMASH
0.01597779638506373,0.028313092824030883,SMASH
0.07450190568416223,0.004315707152328438,SMASH
0.019427919269692367,0.006958334717499398,SMASH
0.05491667052986642,0.030712958413740474,SMASH
0.02308078362838159,0.01973887754980072,SMASH
0.036592558881009575,0.03893806125810318,SMASH
0.08679035083386415,0.046290762180109815,SMASH
0.02059207642212245,0.04682858697719234,SMASH
0.026551898045314288,0.019279503042590962,SMASH
0.06893729039411658,0.027658052490134272,SMASH
0.023313810849075987,0.01903515580515633,SMASH
0.03961260691100259,-0.0007305612676218599,SMASH
0.01985542672028459,0.02368365917587731,SMASH
0.04465722141874554,0.01569747481109671,SMASH
0.03458727382007999,0.011241218150552207,SMASH
0.03850486835653304,0.042307066914040285,SMASH
0.014531399152352782,0.006879945622517514,SMASH
0.0179163618618893,0.031715174029928794,SMASH
0.03347578743411754,0.028978795100751267,SMASH
0.04560445875750537,0.035381945629836486,SMASH
0.022560337004732624,0.05028202493939169,SMASH
0.00404032485058122,0.044896462769771835,SMASH
0.03608611212653262,0.03874816342411153,SMASH
0.020962953770951667,0.048961922792248716,SMASH
0.05911161652179595,0.03615488382833571,SMASH
0.05494612751770542,0.035158077195410205,SMASH
0.026049504361059413,0.03914510992218529,SMASH
0.06671234866191433,0.021764262992175036,SMASH
0.03668593742968787,0.01236492185365105,SMASH
0.031012435102521257,0.01104832353594686,SMASH
0.02064546479243816,0.010584510339762827,SMASH
0.058882545217264215,0.01968929173229843,SMASH
0.05697427367590287,0.03242420307087254,SMASH
0.0536626462670165,0.01979194170131614,SMASH
0.03440342603804417,0.03361880212916481,SMASH
0.05808620387501689,0.039156510812645234,SMASH
0.022376105268080253,0.043923915572585334,SMASH
0.014039352912204336,0.026350074827161986,SMASH
0.046580523684591896,0.028961902688485145,SMASH
0.015858678252507894,0.024973720180815652,SMASH
0.0351759396844128,0.03308681365409584,SMASH
0.06813410155321405,0.028042569523112054,SMASH
0.012755665221293382,0.03797598794022007,SMASH
0.0741287553350825,0.005452476428665986,SMASH
0.01600539935303593,0.04177926390771582,SMASH
0.06054618526686409,0.021686839778149815,SMASH
0.030849302721524533,0.00813207151725144,SMASH
0.032579243594602875,0.029440883721201783,SMASH
0.025739582074785092,0.020347379737514354,SMASH
0.010091299662807958,0.022814213639006577,SMASH
0.05667058171686797,0.04014134908193885,SMASH
0.023556131746979143,0.05341213584620256,SMASH
0.037518996788936596,0.024157238437996865,SMASH
0.0699893687766438,0.030708384535479263,SMASH
0.038644438267871464,0.044752828083757745,SMASH
0.05549752905568989,0.03251490515709653,SMASH
0.043020032801601826,0.041177852196383695,SMASH
0.02117024757262565,0.005639927055773541,SMASH
0.04640679231867311,0.02601665675852276,SMASH
0.058232833553552715,0.04080329834730364,SMASH
0.07017035286236893,0.02446999138143032,SMASH
0.06795965389867983,0.034800418433780025,SMASH
0.03493819985486507,0.010711511700403173,SMASH
0.06871280457073987,0.02353365129907514,SMASH
0.07338043344520466,0.03114564987692577,SMASH
0.021560186711573674,0.020611820996125158,SMASH
0.00047345779505669045,0.012529060895627619,SMASH
0.02283544291592897,0.050748317518306156,SMASH
0.03301816790857566,0.037747684644775875,SMASH
0.05718721036811379,0.040449257247529194,SMASH
0.025404142167955907,0.01736104028154101,SMASH
0.067938756016866,0.015439300508208211,SMASH
0.01796128227334443,0.03322471545191312,SMASH
0.041691213167193306,0.029288098376235333,SMASH
0.019065546579943422,0.01959759259684135,SMASH
0.019570741237242145,0.019586123156231334,SMASH
0.032814961617815976,0.022514536457629793,SMASH
0.0073399760622396785,0.0356941888654093,SMASH
0.043104377439202604,0.03491852899240054,SMASH
0.038076593262780664,0.008571235884062039,SMASH
0.013110850266898963,0.025517966503975458,SMASH
0.052874769254652794,0.003713068470037067,SMASH
0.059223826456023754,0.03755015631370746,SMASH
0.032955377424789344,0.02921559346101475,SMASH
0.06874034322644573,0.024366656690368707,SMASH
0.02049538725690413,0.025860342938226345,SMASH
0.02250381621158904,0.049698860274481345,SMASH
0.017166244611645644,0.02299719262716047,SMASH
0.019794849342723134,0.07524705152071111,SMASH
0.033629317540094295,0.031432198023421815,SMASH
0.026374948081321632,0.020537972803181637,SMASH
0.025645164321033097,0.009723032188328162,SMASH
0.03887601005686048,0.006327679287339184,SMASH
0.03383597062521676,0.036287748193151136,SMASH
0.05159020913802063,0.008423210808791558,SMASH
0.0395536256793673,0.02463887601911482,SMASH
0.03565109844795016,0.037640798820540895,SMASH
0.018472331266894817,0.04142294368400266,SMASH
0.07050517166491015,0.0320465627551214,SMASH
0.024798910625545564,0.04283769660579208,SMASH
0.04310874132254606,0.015324089429088642,SMASH
0.07177515598231396,0.02374228364919424,SMASH
0.06273291787269467,0.009907977197714619,SMASH
0.002475277159233062,0.033815149982504254,SMASH
0.03246733708008436,0.004503698228985094,SMASH
0.01863200807890611,0.038716494333179315,SMASH
0.015852838298632883,0.03654447449096734,SMASH
0.03178503559070099,0.03557964970591574,SMASH
0.08615420031766967,0.04757552193227486,SMASH
0.014826280844736856,0.028162335711483924,SMASH
0.05300982492592177,0.014056548936742923,SMASH
0.044833045862105084,0.03468573765893402,SMASH
0.032062204668917155,0.029716013081260154,SMASH
0.03834754739715078,0.020798707758826276,SMASH
0.06898777367126317,0.023860850029132134,SMASH
0.050976041392866066,0.04816147856325848,SMASH
0.07453010598855588,0.004864721017897775,SMASH
0.015135332076732627,0.027433338986768467,SMASH
0.017155463977661545,0.01770203751610963,SMASH
0.03679012332203058,0.038955586597565546,SMASH
0.032330183628528776,0.030421872623881,SMASH
0.02139098529497063,0.007286468010314216,SMASH
0.01918324102632332,0.07425229977961828,SMASH
0.01395489532983569,0.017820028655758956,SMASH
0.032091714695223476,0.028705997008070788,SMASH
0.01490557500950078,0.028069216237892155,SMASH
0.041203021577134215,0.014011396063461638,SMASH
0.0037348371216696574,0.043791168605155216,SMASH
0.00934852726938109,0.025162944691260573,SMASH
0.03406448332885895,0.028464812378369165,SMASH
0.04356412850672454,0.008107560590815398,SMASH
0.08829669072838835,0.047152798913649444,SMASH
0.013567512811676048,0.0201614421385793,SMASH
0.02567319564929034,0.012451764425568244,SMASH
0.035488448312561136,0.03147415168265699,SMASH
0.018401691886771484,0.015293316103766524,SMASH
0.025044386717528715,0.022438217177548493,SMASH
0.034827372569640525,0.03395588282695054,SMASH
0.03776321001253728,0.006323277645148414,SMASH
0.03213022348492303,0.02252579701870008,SMASH
0.05735149004649303,0.038884158995679347,SMASH
0.07789721836226088,0.03857104036272521,SMASH
0.022665021811890798,0.015821418731807167,SMASH
0.07379604361205683,0.02938906226790948,SMASH
0.04395186862931865,0.014737702362987494,SMASH
0.04461390661673249,0.019897801133015373,SMASH
0.0867524623094929,0.04858814881937326,SMASH
0.01911629629697258,0.008122234372508964,SMASH
0.0414930698715135,0.03943000544149778,SMASH
0.01926155173981919,0.02190044709820314,SMASH
0.026321779635356247,0.054164828174363515,SMASH
0.04181100900917855,0.008544798328664678,SMASH
0.034926166455153826,0.023293239579396854,SMASH
0.0034938404112701696,0.013790590196695915,SMASH
0.04627047068542839,0.023500444284288175,SMASH
0.016714969188422843,0.02044818280610507,SMASH
0.026169742499007123,0.013901872796704694,SMASH
0.04038961997613263,0.041391248778094324,SMASH
0.01269929986818085,0.040680504398374145,SMASH
0.02267657441318765,0.02299136278144233,SMASH
0.03630519513036043,0.025829427252255798,SMASH
0.0706959616207704,0.030039192200712002,SMASH
0.025888061925444284,0.02107305310989926,SMASH
0.011550565912211236,0.021085673704916173,SMASH
0.03750012083359572,0.02794115236265348,SMASH
0.05084381812614925,0.03544817089495047,SMASH
0.023270878467000003,0.006867489788505913,SMASH
0.014450377156008755,0.006837704718972159,SMASH
0.028691689746882933,0.018205525798636164,SMASH
0.025246381359189208,0.04962448195547951,SMASH
0.03445835141149674,0.01679668240065541,SMASH
0.056589404018415695,0.03612140021446215,SMASH
0.05998941625825341,0.040699829693963276,SMASH
0.07366544916866788,0.004930829899149169,SMASH
0.03469321265459352,0.02426287526002673,SMASH
0.013144303652127936,0.013996224197636778,SMASH
0.009518588955747104,0.026584957853100635,SMASH
0.014939483777974159,0.02097805745905659,SMASH
0.013845999382557449,0.026654000561365687,SMASH
0.030394573479599635,0.027561448318336932,SMASH
-0.0019248206700348586,0.04563905497713982,SMASH
0.046588017158018274,0.016373549389367418,SMASH
0.0735916515528933,0.00481255247148741,SMASH
0.01575814864853675,0.022934693087266925,SMASH
0.05155809255476363,0.01668779740711452,SMASH
0.026159165193425336,0.01294661974097179,SMASH
0.04268795736999334,0.04245735844184211,SMASH
0.019596266139434715,0.04508146121590652,SMASH
0.05907158355413849,0.04039169833535921,SMASH
0.03628867817342266,0.014488792484122652,SMASH
0.07026262183909877,0.01822101312852674,SMASH
0.04635576068788875,0.014596408736136011,SMASH
0.01693890319374681,0.04531988940419572,SMASH
0.026656800344413697,0.03760373884354181,SMASH
0.03722411395823178,0.02561822980993854,SMASH
0.057842292220392263,0.013251280215391062,SMASH
0.0031953870553764253,0.01906099532200563,SMASH
0.06405060019449307,0.019839846475292317,SMASH
0.041491838814145046,0.03081560444765093,SMASH
0.050236511266616525,0.048862395125061985,SMASH
0.029369836590906213,0.025868330350029892,SMASH
0.025375425324215176,0.010181283593348252,SMASH
0.014794560392951588,0.0011812556245810622,SMASH
0.0563169830324856,0.0062583544144503124,SMASH
0.007804075987055723,0.04375783204224795,SMASH
0.05236224007717044,0.00525451206520367,SMASH
0.03987939700187952,0.014085419178580619,SMASH
0.03568082953672738,0.014409435295110514,SMASH
0.008661467518516177,0.02602225349891965,SMASH
0.024149018666243416,0.01805007821705566,SMASH
0.03565018427977817,0.02985060813567921,SMASH
0.019480732665523477,0.0318165854753816,SMASH
0.015823685032955757,0.01749305851493015,SMASH
0.02929001721593921,-0.0017680215241005757,SMASH
0.01595697824798613,0.007313773726940051,SMASH
0.01495091038264164,0.004673639627866933,SMASH
0.03242849559216162,0.018781682466616365,SMASH
0.036173163931213594,0.016289282193164775,SMASH
0.026363701894589784,0.01905625293832606,SMASH
0.02848607290289754,0.01602008558237062,SMASH
0.03314120092659274,0.0008022786750372849,SMASH
0.0330138589501128,0.02134321350002843,SMASH
0.022568336328504728,0.008792382774907865,SMASH
0.02176010833974046,0.015018744221274017,SMASH
0.05236857048502393,0.0042620319471675045,SMASH
0.03744644348973966,0.016199264238123037,SMASH
0.007765496449718502,0.018550464114113627,SMASH
0.03005710924632345,0.033930103770362936,SMASH
0.008410395952394326,0.02277517321559241,SMASH
0.009526989257147067,0.006549631191119738,SMASH
0.022917092014707204,0.002051798458126664,SMASH
0.011900499468989354,0.006809331803515309,SMASH
0.03235216841647214,0.007261267353946804,SMASH
0.009794256835798269,0.034684767756710186,SMASH
0.020093121198708788,0.02727936873969296,SMASH
0.028234333102773308,0.016185484301665994,SMASH
0.017943628210178156,0.011433504514828675,SMASH
0.033332892230046575,-0.0014161486095074893,SMASH
0.02617615376571256,0.012297877670565434,SMASH
0.01482037765725445,-0.00052001434782167,SMASH
0.040939722414144356,0.03433652634529931,SMASH
0.03638244042554149,0.01677511354445252,SMASH
0.03290820637920992,0.010612078260462624,SMASH
0.0225910645072157,0.008517543779212692,SMASH
0.019139207130464565,0.013321560661631806,SMASH
0.026809312621338788,0.013006648352996123,SMASH
0.015827008461775996,0.01819295304772404,SMASH
0.0337860042634299,0.023180399385897762,SMASH
0.023234124763887098,0.007618241990702081,SMASH
0.032522775490629215,0.01000112513055946,SMASH
0.021770517561831113,0.013134063128472762,SMASH
0.022224714114335627,0.02769257755818385,SMASH
0.015516764806350732,0.015743674956750563,SMASH
0.008690882458606686,0.013255718763840602,SMASH
0.022275002960848184,0.015387450757737968,SMASH
0.027963324180714132,0.0026891932530355416,SMASH
0.017544616340137598,0.02538914113315243,SMASH
0.021449194552115376,0.00768095333449384,SMASH
0.010415711837401193,0.002243930005531226,SMASH
0.007990092338939976,-0.004493040409260737,SMASH
0.03113093200620248,0.006332169335238479,SMASH
0.026546341978982622,0.0019109082590384261,SMASH
0.033411154835867006,0.012656117716449916,SMASH
0.02491548675280803,0.0023656274305590102,SMASH
0.022065109663217303,0.01153570817865788,SMASH
0.014836467865529755,0.018044927833440548,SMASH
0.028825090679744647,0.006331946324478804,SMASH
0.011365254821355284,0.0021214700591894865,SMASH
0.02017005174469449,0.030963489230754673,SMASH
0.017803301562588903,0.01668359470480306,SMASH
0.025404809041294704,0.006563302362537471,SMASH
0.01889688261144067,0.012845487335069364,SMASH
0.020873605324185432,0.01572680390932507,SMASH
0.024991993274495763,0.019761246430581598,SMASH
0.01495529563177371,0.017030322999244164,SMASH
-0.00097178070554182,0.02028074100351478,SMASH
0.02598894475804133,0.012806733908617822,SMASH
0.02091528982152885,0.019664653999518666,SMASH
0.04223926898032048,0.009032438294333188,SMASH
0.02250320186504293,0.02638515997420458,SMASH
0.035890013038578215,0.0018323145559750818,SMASH
0.024704474418765453,0.01638289661599468,SMASH
0.013955003280659494,0.01748806632106499,SMASH
0.052430668417866984,0.0086425073890928,SMASH
0.019434498411045997,0.013382033623880213,SMASH
0.016023971543740613,0.008938692808328146,SMASH
0.01546137635775013,0.0031492784173250553,SMASH
0.02129957698604107,0.02050451659113564,SMASH
0.02235746028694079,0.015926089510465292,SMASH
0.03281980896710086,0.021214922540393918,SMASH
0.017716898925014764,0.009767726649167474,SMASH
0.007058008785231911,0.04220107263381071,SMASH
0.01882599527928994,0.0030186252494046888,SMASH
0.020076751799946595,0.01910582623182547,SMASH
0.05125410781868511,0.017503057790586325,SMASH
0.039295025991324846,0.006681031760752038,SMASH
0.03431901439317759,0.011387641820772223,SMASH
0.018912210017240833,0.019449900296339938,SMASH
0.0324449926486931,0.010662421688880293,SMASH
0.011632345507477403,0.006346002821707605,SMASH
0.03040791596984599,0.013874560435800076,SMASH
0.05023257951370021,0.01594624344754361,SMASH
0.027906122479882098,0.0148961936822633,SMASH
0.03034086112152186,0.007532495702568858,SMASH
0.020884301422763124,0.010929102358386001,SMASH
0.003948201210004323,0.01488041245096591,SMASH
0.04666018754012253,0.027479798120635248,SMASH
0.03301529532993364,0.016588640751987866,SMASH
0.022571507022319852,0.02705917146833149,SMASH
0.014540201871390946,0.017162356993032025,SMASH
0.01439190564637591,0.014558088595951505,SMASH
0.01886889443925981,0.011371557256633847,SMASH
0.018876611082976925,0.011795195184405033,SMASH
0.014744559469718841,0.013429078684191615,SMASH
0.01897387457752482,0.01476770501104877,SMASH
0.03277081176201268,0.013547717309248619,SMASH
0.008467716698386809,0.010904440516530372,SMASH
0.01226518003250359,0.015715537046203935,SMASH
0.018048364985452623,0.009905589910922807,SMASH
0.02444389912950464,0.02047760105141853,SMASH
0.016325795601000007,0.012150026243507604,SMASH
0.018013258147390344,0.010038428380963619,SMASH
0.013944134067011057,0.013547453483192008,SMASH
0.023761867336440624,0.020856833968881668,SMASH
0.023244358988082345,0.005676432407628666,SMASH
0.02331130266933649,0.0063828309755169675,SMASH
0.006794764699625205,0.009320604759930453,SMASH
0.016785657438038778,0.015244583042041591,SMASH
0.022035201469406636,0.007694221522081119,SMASH
0.020272654010240882,0.019995197374131714,SMASH
0.0426287831914914,0.008963438696961082,SMASH
0.014884011089394017,0.01025174306095957,SMASH
0.03962620352588757,0.011677560487610214,SMASH
0.016943053603339364,0.011808064068188823,SMASH
0.01196361162391373,-0.0022284817800204185,SMASH
0.01932000993176357,0.013089576356134832,SMASH
0.010866319032871042,0.030226970833919998,SMASH
0.005351873850146668,0.018872743929240623,SMASH
0.007157997954769119,0.0019334090674969174,SMASH
0.019080008983670203,0.008598731044006025,SMASH
0.02825213082589092,0.006399388628042787,SMASH
0.018752139586036956,0.016586038304714376,SMASH
0.0170121387807564,-0.001848966080723939,SMASH
0.0065143140789004,0.026625846680240293,SMASH
0.01402940515369777,0.009793638203987952,SMASH
0.010737840527829839,0.010949890684905516,SMASH
0.011355630227629488,0.015952938825433728,SMASH
0.020209776022094502,0.009324447288059525,SMASH
0.03547681578453283,0.01347168061191472,SMASH
0.012852665431093457,0.014392284620340628,SMASH
0.038064698234513715,0.013589270803133569,SMASH
0.011182754556305274,0.00440746258874143,SMASH
0.029603108156321948,0.0026900502057479116,SMASH
0.026394605613385032,0.011059690977746135,SMASH
0.012175357208810198,0.011358709085365275,SMASH
0.01767508051102977,0.018599990129336195,SMASH
0.04159428063710802,0.012871506825318608,SMASH
0.00561890547699848,0.013226382682537396,SMASH
0.026016413280605225,0.02485303557143949,SMASH
0.025832781373611554,0.01737213508770627,SMASH
0.004694608773392009,0.00011895233880497193,SMASH
0.014138318338942418,0.01615335963746321,SMASH
0.005153412797433051,0.01406302455514597,SMASH
0.017845276989645584,0.007680913458093277,SMASH
0.011864159837690177,0.012282878450296698,SMASH
0.02643405364557455,0.01325160839456708,SMASH
0.04674417132671773,0.011703996321866602,SMASH
0.02834850470681603,0.009822534834121368,SMASH
0.0244397443853538,0.010449136410123381,SMASH
0.03154761643857187,0.011006344482075719,SMASH
0.0344715467963234,0.012607292503173792,SMASH
0.03739444637055995,0.022484839526325247,SMASH
0.04420587659630081,0.013566388710295646,SMASH
0.030837605509517453,0.010517041446569557,SMASH
0.020740936424437396,0.0051672818260872265,SMASH
0.01323420429043498,0.004815048907917151,SMASH
0.03057332396666121,0.012784932916536922,SMASH
0.023441873703311293,0.01624120507195584,SMASH
0.004781653702262291,0.002637977260985359,SMASH
0.0048363447031275885,0.004577691433633624,SMASH
0.012637758568731703,0.015732339364271847,SMASH
0.01295786337570747,0.0036860596141546527,SMASH
0.004522662575101805,0.02043119664866482,SMASH
0.008265871014582109,0.010753786511489704,SMASH
0.021651436156142904,0.01402620950395628,SMASH
0.008414317617539423,0.013999792891793622,SMASH
0.01102068377150045,0.0057600274124434145,SMASH
0.016470547018789975,0.011072510810222494,SMASH
0.023367514253250506,0.005901052595385766,SMASH
0.011133679120181544,0.0024023131754393984,SMASH
0.01782391016176951,0.027218605674217425,SMASH
0.047237835635741944,0.007925747423985599,SMASH
0.0131388114749586,0.008957450858856386,SMASH
0.022129694190958758,0.01609921802595868,SMASH
0.022343393041954977,0.015344548134951523,SMASH
0.037242478674496884,0.005590986883663312,SMASH
0.022308704202302104,0.008608664493235016,SMASH
0.020698372301749195,0.0065562256342958265,SMASH
0.0069574296191125306,0.021175483550641274,SMASH
0.026682247155471645,0.01916015394148406,SMASH
0.030138142097624266,0.010316957703236259,SMASH
0.015417251525601241,0.01777657048024622,SMASH
0.0416465659412425,0.020589182112584953,SMASH
0.010052076007537075,0.03096520840558897,SMASH
0.02384011451073827,0.009944817186084249,SMASH
0.02339899266328851,0.011303718509622782,SMASH
0.022769452978464343,0.021029680362489787,SMASH
0.03556707606310311,0.01142722539617872,SMASH
0.01729713850692432,0.008258577141679173,SMASH
0.02510962385087062,0.02809735459337947,SMASH
0.02465803327087441,0.023695350090481036,SMASH
0.0074387179944548866,0.005101800958231828,SMASH
0.031963809094886594,0.004015104967634127,SMASH
0.02313827624942489,0.02551328499530638,SMASH
0.03667747803327514,0.017618123288082155,SMASH
0.0017521594881485113,0.014612565351608204,SMASH
0.02427071532439006,0.005080191893246735,SMASH
0.026497947010986025,0.009112461535450334,SMASH
0.021792413617527952,0.00047415932811282796,SMASH
0.003964536663104368,0.01254564187074634,SMASH
0.017420166965871797,0.01927015763064928,SMASH
0.025394565295100004,0.014154697231148467,SMASH
0.03673372164013319,0.011350391624374592,SMASH
0.015578753147214465,0.027325405551261884,SMASH
0.018627559687225518,0.013716632733269592,SMASH
0.023037008723544763,0.02163935199106183,SMASH
0.022210665744764973,0.010548130943153,SMASH
0.007751092140885343,0.00495377112850379,SMASH
0.015744670319354358,0.024729723099072596,SMASH
0.005616126010835822,0.01964427280188005,SMASH
0.03067433545101867,0.015539607167390824,SMASH
0.023928422777467238,0.0139706517272377,SMASH
-8.204615503875813e-06,0.022432602310348434,SMASH
0.03978858144475537,0.035664751953611525,SMASH
0.022847893706380924,0.005823788289656579,SMASH
0.0021828493494289894,0.006059004268581464,SMASH
0.02669011674393132,0.007497691092571223,SMASH
0.007630906792738981,0.00890060157488916,SMASH
0.027864403182764133,-0.0007329512408467028,SMASH
0.01563604870004134,0.01290508332748553,SMASH
0.004414156809616695,0.017443758450963895,SMASH
0.03217532653969749,0.0028661902769598954,SMASH
0.006961569447896105,0.010054116109268079,SMASH
0.02356694493289648,0.009200434772029564,SMASH
0.026720328986130183,0.01270606811682974,SMASH
0.007795776706554585,0.007397196874219294,SMASH
0.028511968855074597,0.01687086258777127,SMASH
0.016261553229382504,0.023726964927274715,SMASH
0.02093228859081397,0.017532021658373077,SMASH
0.01285807800120131,0.018435803394090344,SMASH
0.0029183203186823464,0.015810163241932705,SMASH
0.008568139055101467,0.010389528630284521,SMASH
0.0031862574852487783,0.012820893613308062,SMASH
0.026835745946926184,0.014395287944755997,SMASH
0.03192676031561355,0.017473032358510932,SMASH
0.012916980524974704,0.005659402148386703,SMASH
0.02715648582198735,0.018546285732596767,SMASH
0.02009756759303061,0.00964839038227058,SMASH
0.012522674187685856,0.010574696538981415,SMASH
0.029476231447090162,0.015300443638255529,SMASH
0.027170130665899298,0.022784832086749328,SMASH
0.03700853865805489,-0.012836008411290149,SMASH
0.02448097174124629,0.015153681752652767,SMASH
0.030732384718480443,0.012338614826046361,SMASH
0.02674860396131305,0.0279096214814559,SMASH
0.04134699050454521,0.01889262155689101,SMASH
0.016100222356887517,0.018101113317331923,SMASH
0.03287622927456391,0.0036469679425558173,SMASH
0.03157055257062388,0.004623498510705974,SMASH
0.04470704747658504,0.018682573257332986,SMASH
0.027579518005035997,0.018979661640716763,SMASH
0.03567108425188155,0.02282634105730636,SMASH
0.03469799145171691,0.002963111572661402,SMASH
0.04559191713044668,0.013631425445299186,SMASH
0.01967132024520858,0.01026936684648744,SMASH
0.024514314746456992,0.007989888357173245,SMASH
0.039779479655847265,0.009651137140902032,SMASH
0.015276772436583283,0.024345023610862004,SMASH
0.03861843022254745,0.021536034167236928,SMASH
0.03777656239464116,0.011455281462676352,SMASH
0.01510102446645657,0.012399809620516861,SMASH
0.021426496187994956,0.004524577707418425,SMASH
0.014394746727687107,0.012329651119226069,SMASH
0.01974000175302905,0.0166061315501344,SMASH
0.01997412283328147,0.013578407750694094,SMASH
0.02750176089739853,0.00915689678371057,SMASH
0.0271355357526316,0.014577131357962476,SMASH
0.034357874909017774,0.0051682817244225856,SMASH
0.03518810684857691,0.013014768088189844,SMASH
0.028658400568459554,0.009795901745064442,SMASH
0.02944928101340467,0.01744794842848225,SMASH
0.013863208502476708,0.03487835352190885,SMASH
0.02552920969339887,0.012753380970824556,SMASH
0.03385257801577697,0.004969807603886893,SMASH
0.015543624405671877,0.012607788099886124,SMASH
0.017161179897058773,0.0038257556838091956,SMASH
0.04765465479810253,0.02204875416061321,SMASH
0.013879765640085796,0.008406320982889631,SMASH
0.029088723936782118,0.004502692683520534,SMASH
0.010253003461405157,0.011428789489894748,SMASH
0.02524444055710909,0.02225346655055903,SMASH
0.02039249562400036,0.004600576942251531,SMASH
0.013569195357487384,0.0061790408167412885,SMASH
0.031116042018259772,0.014040738959519574,SMASH
0.021238343691246546,0.012918171941764488,SMASH
0.03740181498771113,0.016107121226787636,SMASH
0.02549386636316348,0.01244311993500331,SMASH
0.007410754124516084,0.014021357688670369,SMASH
0.01937557855166411,0.017390814711544963,SMASH
0.03400373215825623,0.02171515972878231,SMASH
0.016014063871536137,0.008962897530849816,SMASH
0.01935484246739561,0.023732628798104165,SMASH
0.0344734119274076,0.005830587596459672,SMASH
0.028497676290243166,0.007888870642552163,SMASH
0.003246366824493825,0.017819756070681227,SMASH
0.03464143033858684,0.015266492467424671,SMASH
0.013602536847756044,0.014330087764660318,SMASH
0.006158777288142914,0.012623620968144551,SMASH
0.035683645756712803,0.011675148185115433,SMASH
0.01158985645602276,0.024373556882863107,SMASH
0.019063445626969155,0.014486788842550103,SMASH
0.013889006366432189,0.010910069813018662,SMASH
0.03936153984006812,0.016488143060225252,SMASH
0.014258630040707928,0.007733505231307279,SMASH
0.04891443784177834,0.022010392571547233,SMASH
0.04181397834623554,0.010442000504295324,SMASH
0.020135631251009034,0.00632940785761043,SMASH
0.01413037743424504,0.011875156582470377,SMASH
0.017298324103632707,0.027215849782701942,SMASH
0.014293039546634821,0.005935406367889306,SMASH
0.018119728459629766,0.005014527409999649,SMASH
0.015075792500487527,0.014727456264103435,SMASH
0.030513518857488143,0.014928795621292788,SMASH
0.024004164431476318,0.014068441380507444,SMASH
0.03059083158646437,0.0073236692103205835,SMASH
0.03032853814390207,0.012330663473256415,SMASH
0.014293448756699806,0.010251317691250239,SMASH
0.010643063694353874,0.010812354038670079,SMASH
0.02825693719562466,0.005205352700889805,SMASH
0.03523204683265154,0.013575159147547438,SMASH
0.02827466761597408,0.009045675501939047,SMASH
0.012138343426510583,0.0119036310736225,SMASH
0.03179818198555421,0.003493108078660764,SMASH
0.014923376896264324,0.008958567948696998,SMASH
0.010505894078276014,0.01176375637362485,SMASH
0.03865274691908607,0.015791648486857476,SMASH
0.008442767090774411,0.006239791402648374,SMASH
0.03348862157021487,0.004354235962941166,SMASH
0.04189798522076364,0.011868592635498675,SMASH
0.03379989675668863,0.0038852497524950345,SMASH
0.03713255161542804,0.015134322138285097,SMASH
0.01075449743933265,0.010634181968723197,SMASH
0.019867975476018054,0.011690305548454544,SMASH
0.021014092734070726,0.004189108777139369,SMASH
0.023605365056378464,0.005366422105186733,SMASH
0.008510286032816554,0.010123837581508342,SMASH
0.020970152214096927,0.0036180348464275106,SMASH
0.026866671778618196,0.009410974099216856,SMASH
0.016305825907907526,0.008592750761425525,SMASH
0.02284892290139915,0.013250767847409407,SMASH
0.0238220444969671,0.019565519783086828,SMASH
0.026181725788340455,0.015694724600215763,SMASH
0.018918655881104432,0.025612816836713747,SMASH
0.036730027680602455,0.0020702418884203525,SMASH
0.002304165547664973,0.02457771821681457,SMASH
0.03769111609712209,0.009547076021309298,SMASH
0.027524386986908716,0.01654173359872948,SMASH
0.024982358482562875,0.012659013631793148,SMASH
0.023205596539463767,0.009510608694945709,SMASH
0.017068768249595297,0.019288775358319115,SMASH
0.018025341753893462,0.013593776164578603,SMASH
0.029192255656968025,0.02532026587395658,SMASH
0.010101749169112117,0.009060922085914386,SMASH
0.011214671931215362,0.01448255836984603,SMASH
0.057172052543529424,0.016038808170533332,SMASH
0.030352912193990927,0.011215992505224632,SMASH
0.03134472327630894,0.018713437750327123,SMASH
0.02829636348709142,0.013081566623874446,SMASH
0.014052219432217622,0.007525400638213229,SMASH
0.01591668798252216,0.003296764301928236,SMASH
0.016996021209952434,0.00785876609734676,SMASH
0.020123831326411618,0.025683021325918702,SMASH
0.0164779653082239,0.020738284257103903,SMASH
0.03615015832574595,0.008674681584475949,SMASH
0.018678944397244917,0.011947787406300439,SMASH
0.04283713491066951,0.010243207670754973,SMASH
0.019938705830314474,0.007215575967766422,SMASH
0.03280645010454841,0.005165860891980983,SMASH
0.01041425689792057,0.02515280602247332,SMASH
0.026263448097269413,0.022327029813845743,SMASH
0.02802195323267697,0.0007858786457588072,SMASH
0.012626433819366541,0.004038807579897085,SMASH
0.04517412273398375,0.018716699713913654,SMASH
0.024831473761373617,0.0040942303658992995,SMASH
0.019883305954463037,0.020862309333382446,SMASH
0.03207064796727447,0.0013212965085791695,SMASH
0.023449838224071297,0.006595491212838127,SMASH
0.01338725120640575,0.01768002939675864,SMASH
0.042389759568086,-0.0020809066961828804,SMASH
0.02753562737219401,0.02405528440305145,SMASH
0.04086329188046398,0.01389277309001765,SMASH
0.03808956614425023,0.033062315799074475,SMASH
0.0025302254215705186,0.013385127995065586,SMASH
0.0050857759902553775,0.0069881074347517185,SMASH
0.02282127099593657,0.015855456013834052,SMASH
0.04018170973499056,0.0037943305693256737,SMASH
0.032629202138158134,0.010263875490065596,SMASH
0.045461412911033394,0.008637211867203148,SMASH
0.017842411770305745,0.01369476932404536,SMASH
0.023281899726675503,0.0033892316668840167,SMASH
0.010083176023337966,0.013942701348914632,SMASH
0.03333712116925534,0.004112698672032047,SMASH
0.014480155789548895,0.01079112910955106,SMASH
0.011815686861080078,0.007672906569016257,SMASH
0.023808179396434728,0.012300693527514183,SMASH
0.03296266396300309,0.011510438226355777,SMASH
0.0052223501448780685,0.0230883268444855,SMASH
0.02281761006847875,0.014583256874039136,SMASH
0.01830154348256936,0.00997700953672024,SMASH
0.011712560472810213,0.01171494162522588,SMASH
0.0051258245505993155,0.01590885878511786,SMASH
0.0319348676362663,0.0035135098648839827,SMASH
0.012851048460866665,0.012221269141097703,SMASH
0.02132569683452385,0.0035893907430437975,SMASH
0.012611629903809178,0.021357422461556985,SMASH
0.04806050436884577,0.014390851280938362,SMASH
0.02369416079105384,0.016768040426350467,SMASH
0.007914924979085186,0.017028784853960706,SMASH
0.008235226112003322,0.0033775614080772402,SMASH
0.018640380759067,0.006115765754470193,SMASH
0.021346461660493348,0.01960001508990098,SMASH
0.0320686398510331,0.025462839562258588,SMASH
0.01038305374408293,0.010042462736778241,SMASH
0.03081670028181336,0.023097266610350237,SMASH
0.011238079661282123,0.009485508716217264,SMASH
0.01946512629540744,-0.008223957967994936,SMASH
0.032634277914637584,0.010793506063203043,SMASH
0.015428374505042286,0.011607453636673487,SMASH
0.014604484332660874,0.01962007942276469,SMASH
0.021355310602470597,0.018941023886543597,SMASH
0.027682423817295035,0.016701428295007047,SMASH
0.05293837883716239,0.010792817039343091,SMASH
0.03509196934778494,0.0042276280242215195,SMASH
0.02237765945478581,0.005082563407428228,SMASH
0.037929542366999296,0.011761886094485021,SMASH
0.017258379091372785,0.018515854641558964,SMASH
0.027803944580046622,0.015240193551907207,SMASH
0.024882496134749656,0.006055925268421019,SMASH
0.04921224958566602,0.030599381737745516,SMASH
0.039612576018769295,0.005930855590917652,SMASH
0.01994028006520723,0.016260589402026793,SMASH
0.017355959603169123,0.009782736409447153,SMASH
0.011649019586344574,-0.003745950893323542,SMASH
0.027241501038039226,0.015671114487279206,SMASH
0.025090925450033153,0.005893628740478256,SMASH
0.033490253012067726,0.006459781343085467,SMASH
0.023637619181592184,0.019489969040736552,SMASH
0.005142347937280195,0.011347222099277073,SMASH
0.016210401765347764,0.014072852248860035,SMASH
0.011136308184275977,0.00905311353018158,SMASH
0.016308415009078644,0.008127948824169525,SMASH
0.010376199867984987,0.003832473513233564,SMASH
0.021460560073516502,0.01379221429444262,SMASH
0.019271095398977804,0.0008200676088562213,SMASH
0.02089003589218112,0.005487112467725282,SMASH
0.023984825239544434,0.009229184351004678,SMASH
0.017919237825014842,0.019056994691001274,SMASH
0.025141541829700003,0.018215410679894586,SMASH
0.027890122961385006,0.018784376877125582,SMASH
0.020947571561099637,0.03091182554715203,SMASH
0.015058520629494273,0.01677928833008665,SMASH
0.04750261021178679,0.03538011567694325,SMASH
0.010952096944654457,0.009338296614436033,SMASH
0.04504324045291247,0.0019281400810615937,SMASH
0.03420337528598132,0.007272169581175249,SMASH
0.023671377438149552,0.016855424839828794,SMASH
0.05157893969593008,0.017207125842481005,SMASH
0.04327416522244776,0.021250891307876312,SMASH
0.006377748749347601,0.005519244135268215,SMASH
0.02554159356636892,0.020957975631079144,SMASH
0.013377854065249498,0.00980507753613336,SMASH
0.03324369004224106,0.0035308643701608233,SMASH
0.0198546311947198,0.004550589805313729,SMASH
0.041104663398199806,0.008133029220697916,SMASH
0.052130092488975675,0.002924153875104495,SMASH
0.011031652761837981,0.030490060897751314,SMASH
0.014935011414383022,0.011869492532158186,SMASH
0.04239722239391617,0.012048708340441415,SMASH
0.03337184630789934,0.01958623275591904,SMASH
0.022732261934522914,0.017949610111341503,SMASH
0.03914008797945366,0.013255386632842814,SMASH
0.04090597574352596,0.028612380375662272,SMASH
0.02986828909578856,0.0038003095278025018,SMASH
0.049794719190182433,0.017031752935514094,SMASH
0.012220316742798502,0.008731865882853691,SMASH
0.018650530994821887,0.02324834044947815,SMASH
0.016720733370000497,0.01142813024453922,SMASH
0.05528809665021286,0.007604525101547981,SMASH
0.007084735912519687,0.012240579222834386,SMASH
0.010301563292317658,0.020260654370021496,SMASH
0.011875284445409615,0.00824031803106254,SMASH
0.03878180160946184,0.012443005719112296,SMASH
0.025951472072491107,0.019825220322981476,SMASH
0.023463152236086537,0.0163861266546243,SMASH
0.019883714760233377,0.003915181405932448,SMASH
0.011015802854424751,0.014022741338443716,SMASH
0.036209445325829114,0.016777078833327897,SMASH
0.04581252801125321,0.01097584802181642,SMASH
0.037584061036618405,0.024515805930821505,SMASH
0.024917817089758668,0.023970937286956255,SMASH
0.005684494754514399,0.0048990167630967975,SMASH
0.03792990341347467,0.005860563716496533,T$_{R}$ENTo
0.021468785666913015,-0.018770677172032457,T$_{R}$ENTo
0.012559442312099624,0.03144093521320498,T$_{R}$ENTo
0.03475094116858916,0.004390324542354783,T$_{R}$ENTo
0.016899333379360334,0.01615923606464524,T$_{R}$ENTo
0.023528031581209433,0.011681412242302966,T$_{R}$ENTo
0.0740032962593985,0.009642952407137938,T$_{R}$ENTo
0.03278754292663894,0.008754316187092387,T$_{R}$ENTo
0.031489792454584546,0.0286135864119595,T$_{R}$ENTo
0.03367222001183,0.02504086537882967,T$_{R}$ENTo
0.015841941608949237,0.031635755833304115,T$_{R}$ENTo
0.014803528951331657,0.013252895285199899,T$_{R}$ENTo
0.024617500778573824,0.012769606968635697,T$_{R}$ENTo
0.017642905693963765,0.00886574787535126,T$_{R}$ENTo
0.032511284662401295,0.020816904953431165,T$_{R}$ENTo
0.019129231774364177,0.00638099491684962,T$_{R}$ENTo
0.021631845743438773,0.03351923638765088,T$_{R}$ENTo
0.04477113631028599,0.016288009887703514,T$_{R}$ENTo
0.01533482903683914,0.020801726493062143,T$_{R}$ENTo
0.018684325771484836,0.020573609271240217,T$_{R}$ENTo
0.03424893857335552,0.003561086776822842,T$_{R}$ENTo
0.01456067169845772,0.011435578937487274,T$_{R}$ENTo
0.05755056143603932,0.013922364678982717,T$_{R}$ENTo
0.023031438040704497,0.008220845148099272,T$_{R}$ENTo
0.013864461283155544,0.01967630860790544,T$_{R}$ENTo
0.02596468833450751,-0.004508913518480096,T$_{R}$ENTo
0.02265225108338594,0.009470350818795874,T$_{R}$ENTo
0.021407504828187644,0.005789721759260486,T$_{R}$ENTo
0.01911018756410723,0.024108429806454498,T$_{R}$ENTo
0.016075529735794864,0.019679963705600892,T$_{R}$ENTo
0.05103473101043697,0.016283140658214398,T$_{R}$ENTo
0.02413679365996557,0.017983168672467114,T$_{R}$ENTo
0.053806773076701946,0.0164095399127615,T$_{R}$ENTo
0.025783230134502646,0.0055957148315769,T$_{R}$ENTo
0.04468356395615504,0.028997483965473844,T$_{R}$ENTo
0.03138466809879741,0.0021435997323077677,T$_{R}$ENTo
0.06530225591819126,0.007680079048945266,T$_{R}$ENTo
0.03853320663221808,0.017366038810686258,T$_{R}$ENTo
0.014427481044226548,0.00631727204273911,T$_{R}$ENTo
0.020781242676176804,0.0024802142358747313,T$_{R}$ENTo
0.02052030217677341,0.02282454115026969,T$_{R}$ENTo
0.018158205246308165,0.021688947875806445,T$_{R}$ENTo
0.005280327466120651,0.029013451708329665,T$_{R}$ENTo
0.03310651890140528,0.016311511274305905,T$_{R}$ENTo
0.006397141482444324,0.028738659810116224,T$_{R}$ENTo
0.04904807531846885,0.014526709004639782,T$_{R}$ENTo
0.023008373398775137,0.016220698352482122,T$_{R}$ENTo
0.045286672582329164,0.016763851380910553,T$_{R}$ENTo
0.029537525389972258,-0.0006852870633771438,T$_{R}$ENTo
0.01534832765739853,-0.0028582584233063386,T$_{R}$ENTo
0.028211386307787772,0.031780523474951555,T$_{R}$ENTo
0.027884906415616376,0.008902318586528764,T$_{R}$ENTo
0.04028171910771386,0.013715781634827177,T$_{R}$ENTo
0.027826172527959873,0.018675069409404933,T$_{R}$ENTo
0.029256387314722472,0.02263964923912687,T$_{R}$ENTo
0.0372728648024823,-0.007024510568780229,T$_{R}$ENTo
0.030942191756408523,0.025419808289192592,T$_{R}$ENTo
0.02864928557782444,0.013155304547316235,T$_{R}$ENTo
0.04839220790093662,0.03687605548360676,T$_{R}$ENTo
0.033655912633561526,0.007662690939830641,T$_{R}$ENTo
0.018874412468031208,0.011492626248034016,T$_{R}$ENTo
0.042258029862281665,0.02538955158641215,T$_{R}$ENTo
0.0006172965699797064,0.004703897211446135,T$_{R}$ENTo
0.0027603057503938887,0.03366885168448362,T$_{R}$ENTo
0.03045357413093468,0.007836766046340538,T$_{R}$ENTo
0.03544115942853965,0.014862520836360133,T$_{R}$ENTo
0.01598289368893147,0.005488579096256468,T$_{R}$ENTo
0.023859287561543447,0.00032500013247121465,T$_{R}$ENTo
0.03761029933581643,0.007388331932713267,T$_{R}$ENTo
0.04344473065823775,0.0043026328862371035,T$_{R}$ENTo
0.01152973917345924,0.01732143353306087,T$_{R}$ENTo
0.04948744257223532,0.02342546835976205,T$_{R}$ENTo
0.018282160880130665,0.005831618817447174,T$_{R}$ENTo
0.027815965127183404,0.014019258454515111,T$_{R}$ENTo
0.01218571177120292,0.03231949497581596,T$_{R}$ENTo
0.00385941155155013,0.0011675192204216114,T$_{R}$ENTo
0.02868612600198991,0.011263280434619528,T$_{R}$ENTo
0.011364239100898938,0.016990088484887932,T$_{R}$ENTo
0.014083283819108216,0.004494369302099349,T$_{R}$ENTo
0.020516220405701783,0.029075398059229755,T$_{R}$ENTo
0.03551967438238674,-0.000156836106506783,T$_{R}$ENTo
0.05449236462637372,0.018789218441052528,T$_{R}$ENTo
0.03793527837150341,-0.0009665840276996846,T$_{R}$ENTo
0.04214406221712014,0.017502808976264463,T$_{R}$ENTo
0.003012385246733827,0.015088741012017539,T$_{R}$ENTo
0.026522393641494568,0.007050863130326078,T$_{R}$ENTo
0.03086629770308827,0.0013944721673653764,T$_{R}$ENTo
0.013814468955922098,0.008220712300869746,T$_{R}$ENTo
0.030105599800679686,0.018154123010647435,T$_{R}$ENTo
0.0449077042585923,0.01704216469638492,T$_{R}$ENTo
0.04411210058307905,0.0025304752750621106,T$_{R}$ENTo
0.0387856396501727,0.013277202414750383,T$_{R}$ENTo
0.01601542486036688,0.019398045706113528,T$_{R}$ENTo
0.020827702837494858,0.011253853420024237,T$_{R}$ENTo
0.006871831147219507,0.006172123955658852,T$_{R}$ENTo
0.030973571199514313,0.004092247249963518,T$_{R}$ENTo
0.020961161793220023,0.020199602882542057,T$_{R}$ENTo
0.036575483187897835,0.02137500739696926,T$_{R}$ENTo
0.02038287186484901,0.017001831508899574,T$_{R}$ENTo
0.016948147475945866,0.02740682380133607,T$_{R}$ENTo
0.020929119196278215,0.024847508669591765,T$_{R}$ENTo
0.03210505607663386,0.012778278266324699,T$_{R}$ENTo
0.03356486235004633,0.00438640087278669,T$_{R}$ENTo
0.033755688481192585,0.0018888793035235969,T$_{R}$ENTo
0.010998729141334113,0.0061044589245236305,T$_{R}$ENTo
0.011870402651417289,0.024521993433459833,T$_{R}$ENTo
0.008839675249396776,0.008597292615844352,T$_{R}$ENTo
0.017256464091960695,0.010721646822398146,T$_{R}$ENTo
0.01627583900092237,0.023436380774653803,T$_{R}$ENTo
0.007074765355782482,0.010001685706281134,T$_{R}$ENTo
0.04619001302767795,0.003998787255463897,T$_{R}$ENTo
0.04966255931766447,0.012650293464781855,T$_{R}$ENTo
0.0361071135054887,0.011166358362190992,T$_{R}$ENTo
0.03146774416519852,0.033632946870009034,T$_{R}$ENTo
0.07395236293740828,0.013652538250520938,T$_{R}$ENTo
0.01613171224024643,0.018891868500505317,T$_{R}$ENTo
0.05735190885725335,0.02160936199309704,T$_{R}$ENTo
0.03651577823973245,0.0022599942859793166,T$_{R}$ENTo
0.028602425762415368,0.027281591422788496,T$_{R}$ENTo
0.019386368298607147,0.013753882147082038,T$_{R}$ENTo
0.04476178729754006,-0.003291676260129201,T$_{R}$ENTo
0.01593218955302052,0.026786627903368655,T$_{R}$ENTo
0.001895571067924981,0.011427380613918518,T$_{R}$ENTo
0.0392485857557351,0.02459602807072295,T$_{R}$ENTo
0.019569207922554704,0.018577659325360558,T$_{R}$ENTo
0.04614674993096982,0.02351283969856259,T$_{R}$ENTo
0.020393589095305135,0.02966629265325864,T$_{R}$ENTo
0.018657864969081797,0.033950523528764716,T$_{R}$ENTo
0.029922403913151218,0.007034829985043348,T$_{R}$ENTo
0.00042648472369855744,0.030411057397242265,T$_{R}$ENTo
-0.007034928622895165,0.01241180000906847,T$_{R}$ENTo
0.0190761409551356,0.013349325132785092,T$_{R}$ENTo
0.01045905066621715,0.01019483605434323,T$_{R}$ENTo
0.015128073235456955,0.002960913595578122,T$_{R}$ENTo
0.0534569435356947,0.014972037625152429,T$_{R}$ENTo
0.011457921654969963,0.0036122845641969967,T$_{R}$ENTo
0.013179433049576219,0.006885971683160007,T$_{R}$ENTo
0.04532327995364494,0.008413398645426258,T$_{R}$ENTo
-0.0015065780762511145,0.02489951971116361,T$_{R}$ENTo
0.032905088882670394,0.027187639012389964,T$_{R}$ENTo
0.02625106601319934,0.02281190451029724,T$_{R}$ENTo
0.030359150415082786,0.02085600916486408,T$_{R}$ENTo
0.05462730130923718,0.0106683669158511,T$_{R}$ENTo
0.0485542696710232,0.005455711766911925,T$_{R}$ENTo
0.018192424548560203,0.021377745878189455,T$_{R}$ENTo
0.043063111067485935,0.004434500427423978,T$_{R}$ENTo
0.007256243925900059,0.014655482854437178,T$_{R}$ENTo
0.036878666259888684,0.019774440686283718,T$_{R}$ENTo
0.0166239445218953,0.009380736562485998,T$_{R}$ENTo
0.03012685258836081,0.00927473495177171,T$_{R}$ENTo
0.037116703550028614,0.006397017629665894,T$_{R}$ENTo
0.038588215678956664,0.002787583601169558,T$_{R}$ENTo
0.03717840099717211,0.0018723370380395207,T$_{R}$ENTo
0.037821228434500455,0.0016298462717803655,T$_{R}$ENTo
0.03811704620749741,-0.0022883427617754423,T$_{R}$ENTo
0.03737181499125006,0.004638456529936497,T$_{R}$ENTo
0.0383870225573833,0.002147027454552388,T$_{R}$ENTo
0.0371838730524252,0.002325722975733222,T$_{R}$ENTo
0.03854484441932061,0.0012873359883202686,T$_{R}$ENTo
0.03781850002619665,0.004283454517488781,T$_{R}$ENTo
0.0381733547733788,0.006374433329569991,T$_{R}$ENTo
0.03753267459924907,-0.0024190535388945436,T$_{R}$ENTo
0.03908414178573413,-0.0027506628256546294,T$_{R}$ENTo
0.03643165393942991,0.001755496638252067,T$_{R}$ENTo
0.0374913518186489,-0.0010962481806054967,T$_{R}$ENTo
0.0382325408642954,-0.0004234029277190018,T$_{R}$ENTo
0.03610773291902793,2.7137790391068338e-05,T$_{R}$ENTo
0.03672015265786654,0.0012501072891196532,T$_{R}$ENTo
0.03670809449303732,0.002763278194768852,T$_{R}$ENTo
0.03800711747741072,0.005331352908431352,T$_{R}$ENTo
0.038463126915609505,0.003232815066708877,T$_{R}$ENTo
0.03848312935740378,0.00076700458106183,T$_{R}$ENTo
0.036703985142923466,0.00213816142822541,T$_{R}$ENTo
0.039216721562514906,0.004569801860453081,T$_{R}$ENTo
0.03681534535130915,0.007126166717518521,T$_{R}$ENTo
0.037362114121864534,0.0010122315021586562,T$_{R}$ENTo
0.037227701817218795,0.004708254626473005,T$_{R}$ENTo
0.03694571202918302,0.0015389789883799483,T$_{R}$ENTo
0.036065189654415734,-0.0019897031148830052,T$_{R}$ENTo
0.03592630411459243,0.0006394066917242299,T$_{R}$ENTo
0.037064660474428864,0.0017229368466345474,T$_{R}$ENTo
0.037320193021425266,0.00269464089538023,T$_{R}$ENTo
0.037926561906514215,0.002444379985995378,T$_{R}$ENTo
0.03868035574039798,0.003655463476829196,T$_{R}$ENTo
0.03834850908971388,-0.007460951304333878,T$_{R}$ENTo
0.03748473571233511,-0.0023608094231744882,T$_{R}$ENTo
0.03728050778917795,0.001714531946918255,T$_{R}$ENTo
0.03735806786931111,0.006046743109187934,T$_{R}$ENTo
0.03698710921863447,0.004067797914889993,T$_{R}$ENTo
0.03880748860723851,0.002151957972782509,T$_{R}$ENTo
0.038468861206286786,0.00023238663277418446,T$_{R}$ENTo
0.038634273286712706,0.00446503488163165,T$_{R}$ENTo
0.03660945152925426,0.0010044653852564996,T$_{R}$ENTo
0.037544968832332694,5.2920739491438134e-06,T$_{R}$ENTo
0.037975811101238724,0.0026724756240788044,T$_{R}$ENTo
0.037440485862925005,0.0005415528853886899,T$_{R}$ENTo
0.03789390845456459,0.0025045117447928256,T$_{R}$ENTo
0.03653901267614948,0.005595655244848702,T$_{R}$ENTo
0.03697555732532604,0.0032530857538034365,T$_{R}$ENTo
0.0381008100357759,0.004117138277419206,T$_{R}$ENTo
0.037820761130402794,0.0025601494539033067,T$_{R}$ENTo
0.03719841695169648,-0.0008830949552316113,T$_{R}$ENTo
0.03797366127300087,0.0032066309912770485,T$_{R}$ENTo
0.03784936737250852,0.0009562966336145891,T$_{R}$ENTo
0.038414780408463016,0.004582772631433304,T$_{R}$ENTo
0.038337299419343746,0.0028159520339827416,T$_{R}$ENTo
0.037707590634940814,0.003971060607977287,T$_{R}$ENTo
0.03836111758992049,0.003761979056389089,T$_{R}$ENTo
0.03757075794944801,0.0011164961560174787,T$_{R}$ENTo
0.03846173693927911,0.002867486127809894,T$_{R}$ENTo
0.0390761221232816,0.00036657498677738793,T$_{R}$ENTo
0.03934043396795962,0.0005540419992403626,T$_{R}$ENTo
0.036503692453974716,0.0013100125021529546,T$_{R}$ENTo
0.03761825529382572,0.0002735731354990567,T$_{R}$ENTo
0.03825545080511375,0.0028611976676549277,T$_{R}$ENTo
0.03756398088679087,0.003663307222104938,T$_{R}$ENTo
0.03795294275625429,0.005219838024522673,T$_{R}$ENTo
0.03735837706983605,0.0020878084328162573,T$_{R}$ENTo
0.0378125693804881,0.0023494522041956276,T$_{R}$ENTo
0.03905371065828889,0.001891221056866354,T$_{R}$ENTo
0.03639336287649121,0.0029551755639633226,T$_{R}$ENTo
0.03663501640159183,0.0029438233265093434,T$_{R}$ENTo
0.03863560506971133,0.0011208175590613195,T$_{R}$ENTo
0.0379745683864507,0.0017262533066616807,T$_{R}$ENTo
0.038327112145437436,0.0012109146868301592,T$_{R}$ENTo
0.03865578146865123,0.005771000165776983,T$_{R}$ENTo
0.03660224748362861,0.002453828176012907,T$_{R}$ENTo
0.03808868869206733,0.0022688220829756105,T$_{R}$ENTo
0.037338056441428596,0.0016008457438349626,T$_{R}$ENTo
0.038872769919321086,0.0015251436236514019,T$_{R}$ENTo
0.037948207883846,0.0022415684312713517,T$_{R}$ENTo
0.03848657359675878,0.00011516960982239287,T$_{R}$ENTo
0.03817093789809688,0.001121596601651215,T$_{R}$ENTo
0.038903777387441135,0.004059084545880904,T$_{R}$ENTo
0.03877133293249945,0.0030162502986873737,T$_{R}$ENTo
0.03880600889293298,0.0011336195301638494,T$_{R}$ENTo
0.03649119035161045,0.0029656721129250625,T$_{R}$ENTo
0.03787650846643773,0.00874171003390026,T$_{R}$ENTo
0.037248572746331504,-0.0006433188622974295,T$_{R}$ENTo
0.03723642053390517,0.004371935334320917,T$_{R}$ENTo
0.03884418521361997,0.0032266814074010555,T$_{R}$ENTo
0.03738984531290081,0.004010778048560925,T$_{R}$ENTo
0.03626374083551767,0.00035036996513549264,T$_{R}$ENTo
0.03951512754845245,0.00163578160943113,T$_{R}$ENTo
0.03667119932165427,-0.0023419337821337025,T$_{R}$ENTo
0.03880605449227865,-0.0009367401437476656,T$_{R}$ENTo
0.03794495138351821,0.0023462318649061596,T$_{R}$ENTo
0.03794273508500098,0.0016531588957140984,T$_{R}$ENTo
0.0371210935888804,0.0009737199119935189,T$_{R}$ENTo
0.038741694355416356,0.00402854734527909,T$_{R}$ENTo
0.020421851510448476,0.012945936219803701,T$_{R}$ENTo
0.015581802586953446,0.016421840644619507,T$_{R}$ENTo
0.01896645534485356,0.02219576240547155,T$_{R}$ENTo
0.01819167339142543,0.012436506127896907,T$_{R}$ENTo
0.03728548570706353,0.015601502870492404,T$_{R}$ENTo
0.018050816499085295,0.000881987671974311,T$_{R}$ENTo
0.04896845919214384,0.013373376550737394,T$_{R}$ENTo
0.00873169739058324,0.01722768627922485,T$_{R}$ENTo
-0.004786879905416567,0.007882276160928474,T$_{R}$ENTo
0.005181923468515457,0.014545694253588516,T$_{R}$ENTo
0.023205156766814963,0.01187209041780969,T$_{R}$ENTo
0.03100902391598721,0.006583202553567592,T$_{R}$ENTo
0.03140664434330166,0.01403839601919861,T$_{R}$ENTo
0.007016804614221119,-0.006603214974712805,T$_{R}$ENTo
0.024350576090336546,0.015348446651065797,T$_{R}$ENTo
0.04942385073085174,0.014919239495488356,T$_{R}$ENTo
0.036523466841990954,0.01605772437994175,T$_{R}$ENTo
0.027734519514394096,0.005136862190995506,T$_{R}$ENTo
0.02934545705379377,0.010212172438226327,T$_{R}$ENTo
0.020633970206809876,0.01713971662451248,T$_{R}$ENTo
0.016928876808249005,0.0149182801527497,T$_{R}$ENTo
0.010178809242764222,0.02196241235091552,T$_{R}$ENTo
0.027116107976852478,0.0005485309026783319,T$_{R}$ENTo
0.014019395663203657,0.012551893720221419,T$_{R}$ENTo
0.006175482648204845,0.0057305874407872145,T$_{R}$ENTo
0.0549069819046673,0.0069811756026737495,T$_{R}$ENTo
0.02090975480057364,0.0072590608445813,T$_{R}$ENTo
0.006932639627398628,0.0073107112892991325,T$_{R}$ENTo
0.018078644170862454,0.007879926907629025,T$_{R}$ENTo
0.02624818685805998,0.013541872889024545,T$_{R}$ENTo
0.04585844784412507,0.013480600928550827,T$_{R}$ENTo
0.02382383156290261,0.014345968907064702,T$_{R}$ENTo
0.005249722724576314,0.013695408317216242,T$_{R}$ENTo
0.027954837867777357,0.0018952636327660385,T$_{R}$ENTo
0.028396890292154968,0.013417524600410697,T$_{R}$ENTo
0.021714057060407306,0.011609885808197247,T$_{R}$ENTo
0.019114178961647608,0.003305055669593732,T$_{R}$ENTo
0.021513825424727438,0.018982756432006906,T$_{R}$ENTo
0.01885054400423211,0.017976284184221585,T$_{R}$ENTo
0.028136985392092063,0.0030630203943809208,T$_{R}$ENTo
0.033134083141942765,-0.0008868031937357037,T$_{R}$ENTo
0.017106740943894843,0.015268261491694387,T$_{R}$ENTo
0.03628442006284965,0.013007817359927667,T$_{R}$ENTo
0.03578667094266008,0.013802862139824856,T$_{R}$ENTo
0.0331280660124617,0.01818200842885513,T$_{R}$ENTo
0.04162423457534834,0.01265050866499557,T$_{R}$ENTo
0.03393332765043682,0.0018023019968310859,T$_{R}$ENTo
0.009411932670237272,0.002055431952142665,T$_{R}$ENTo
0.030856050188765086,0.02034328972526079,T$_{R}$ENTo
0.020921167538133122,0.014935493716820932,T$_{R}$ENTo
0.037345633192457144,0.00741908036733113,T$_{R}$ENTo
0.017858429733296967,0.008821465100132358,T$_{R}$ENTo
0.010162650170327279,0.015847936965792148,T$_{R}$ENTo
0.007645720301528287,0.0025303933753401823,T$_{R}$ENTo
0.0014270806130711128,0.004445851350478727,T$_{R}$ENTo
0.01701641847679778,0.007318153463401814,T$_{R}$ENTo
0.04314414191765503,0.012947256602615538,T$_{R}$ENTo
0.008224066908331848,0.0022783293972265584,T$_{R}$ENTo
0.005976949541001155,0.012728984761508218,T$_{R}$ENTo
0.019223878212499265,0.006185900740136268,T$_{R}$ENTo
0.046433121207099144,0.015347737407892012,T$_{R}$ENTo
0.04713073622885739,0.011280557797862075,T$_{R}$ENTo
0.025115441174912104,0.009668879752448348,T$_{R}$ENTo
0.025806382919470523,0.0012088642163465364,T$_{R}$ENTo
0.008435653133561294,0.009806730236033253,T$_{R}$ENTo
0.024891887970714392,0.013219376132339464,T$_{R}$ENTo
0.02464597458853835,0.011489833748435194,T$_{R}$ENTo
0.02476368451200573,0.00531559238041118,T$_{R}$ENTo
0.04677861179443883,0.02377659022750268,T$_{R}$ENTo
0.031827622066984425,0.008923561483336857,T$_{R}$ENTo
0.015497564003556528,-0.008468070126788704,T$_{R}$ENTo
0.023728711000367653,0.024724659499233616,T$_{R}$ENTo
0.011874485829536737,0.013990006526026952,T$_{R}$ENTo
0.015945541660589882,0.012778792722171521,T$_{R}$ENTo
0.0321742665652868,0.014061693591291516,T$_{R}$ENTo
0.0063558036623382035,0.020024947124164597,T$_{R}$ENTo
0.027204287956216582,0.010467321678288868,T$_{R}$ENTo
0.030620159710147084,0.011075735741374935,T$_{R}$ENTo
0.038685926038181516,0.008613035687875747,T$_{R}$ENTo
0.014857352795154172,0.017398408112172584,T$_{R}$ENTo
0.02845370434844682,0.013788415965556307,T$_{R}$ENTo
0.041081257346781086,0.013788009702212977,T$_{R}$ENTo
0.020711052797585026,0.0018300628889043906,T$_{R}$ENTo
0.03950301682685959,0.01565525611984447,T$_{R}$ENTo
0.026097786691000432,0.0210002420677868,T$_{R}$ENTo
0.048584359567321114,0.00799800282323453,T$_{R}$ENTo
0.008142523384076226,0.01793148586414331,T$_{R}$ENTo
0.01644081603128341,0.005577862790618299,T$_{R}$ENTo
0.011414793832430178,0.008804497585977268,T$_{R}$ENTo
0.01732141419746271,0.010210801655599821,T$_{R}$ENTo
0.006547240447058746,0.012705237851606007,T$_{R}$ENTo
0.021496021609009205,0.006214692604204884,T$_{R}$ENTo
0.02661381533033605,0.02467708010076332,T$_{R}$ENTo
0.03660914889533532,0.021807100352843535,T$_{R}$ENTo
0.0041041822936210455,0.027771607930620678,T$_{R}$ENTo
0.020402473792103085,0.002226615995264479,T$_{R}$ENTo
0.027448902685867763,0.0023022668103841295,T$_{R}$ENTo
0.015626244238792202,0.009323786998107646,T$_{R}$ENTo
0.010784054320294816,0.018465343014050648,T$_{R}$ENTo
0.015731078548045136,0.009487163036294582,T$_{R}$ENTo
0.033829751669986974,0.024373810210429496,T$_{R}$ENTo
0.011467077070944694,0.009917042530521714,T$_{R}$ENTo
0.015330966581871294,0.02437603454426412,T$_{R}$ENTo
0.018113564309092157,0.008980199259514893,T$_{R}$ENTo
0.02967784015310354,0.017606687492362962,T$_{R}$ENTo
0.003455884533968484,0.010404395475015682,T$_{R}$ENTo
0.0066474548519554555,0.0052786758463428994,T$_{R}$ENTo
0.033571003206500756,0.012632730857019955,T$_{R}$ENTo
0.029789549878304244,0.008789678875296327,T$_{R}$ENTo
0.04894974007839308,0.004605532853282712,T$_{R}$ENTo
0.023258517201447927,0.012052375932666557,T$_{R}$ENTo
0.028340934933496844,0.006593652639988905,T$_{R}$ENTo
0.004035788344327817,-0.007790277930943538,T$_{R}$ENTo
0.02494040675133242,0.003120181666096518,T$_{R}$ENTo
0.029103835536559642,0.007426797063731598,T$_{R}$ENTo
0.028871666985371476,0.03312122542859293,T$_{R}$ENTo
0.023886947088497926,0.01227088328599192,T$_{R}$ENTo
0.013410323406404419,0.01738933221861017,T$_{R}$ENTo
0.0273070730103047,0.012957922097154555,T$_{R}$ENTo
0.019811955495955325,0.0018502178296448714,T$_{R}$ENTo
0.026763068973509448,0.019405873798251667,T$_{R}$ENTo
0.04730935596115233,0.0012080249365272037,T$_{R}$ENTo
0.0038055210407656245,0.003925209719093165,T$_{R}$ENTo
0.030317098608513886,0.016259974321337335,T$_{R}$ENTo
0.017660558282387346,0.0062319535688495796,T$_{R}$ENTo
0.02127094666492504,0.025703891075220323,T$_{R}$ENTo
0.014813007894771872,0.017735858002316824,T$_{R}$ENTo
0.037889979287666756,0.003396738341114919,T$_{R}$ENTo
0.01809588780501558,0.01656582026415408,T$_{R}$ENTo
0.03029557368539888,0.011102852203775552,T$_{R}$ENTo
0.038807294896128615,0.01299987556012532,T$_{R}$ENTo
0.0414668655639818,0.010880307830732138,T$_{R}$ENTo
0.0215764584909352,0.004104378681874232,T$_{R}$ENTo
0.022990144777785926,0.003644463850215937,T$_{R}$ENTo
0.0069016139089152885,0.0027049530043709107,T$_{R}$ENTo
0.026494484942936686,0.017015040342477226,T$_{R}$ENTo
0.01836582299765331,0.010832947673222527,T$_{R}$ENTo
0.013697328462954165,0.011030733132049025,T$_{R}$ENTo
0.02160937760179913,0.012062757702599396,T$_{R}$ENTo
0.020371022373171222,0.008597745471396244,T$_{R}$ENTo
0.03943776887179606,0.004256489214561779,T$_{R}$ENTo
0.05806369469451372,0.018115556617527107,T$_{R}$ENTo
0.022820922804670914,0.018790213955227814,T$_{R}$ENTo
0.022416412893943312,0.01543181823028997,T$_{R}$ENTo
0.025869957044687808,0.022191019989399888,T$_{R}$ENTo
0.03617767010164607,0.00875908910052016,T$_{R}$ENTo
0.0031073626443169546,0.00642389799874119,T$_{R}$ENTo
0.03836783680225999,0.005064111430862708,T$_{R}$ENTo
0.019083236424113092,0.01435239634012714,T$_{R}$ENTo
0.023604700442693343,0.012716307057546453,T$_{R}$ENTo
0.029180165817590937,0.002030290350465931,T$_{R}$ENTo
0.02615204841794764,0.01701581522089185,T$_{R}$ENTo
0.0231806330407907,0.01654316597789486,T$_{R}$ENTo
0.06387612355883844,-4.276305646599413e-05,T$_{R}$ENTo
0.01517647822613571,0.007738120404538452,T$_{R}$ENTo
0.013846553022711502,0.007564214714562428,T$_{R}$ENTo
0.04017357315150244,0.011629653303034244,T$_{R}$ENTo
0.030841220292700772,0.012021811407393163,T$_{R}$ENTo
0.027760202003954314,0.01151400470221487,T$_{R}$ENTo
0.016235632111191826,-0.004103392173335178,T$_{R}$ENTo
0.014575672226877648,0.006371946831243849,T$_{R}$ENTo
0.04351836719282647,0.008357709552239651,T$_{R}$ENTo
0.02644103339062871,0.0077019482803884235,T$_{R}$ENTo
0.007944329296996483,0.002986581469008138,T$_{R}$ENTo
0.013251780932350658,0.02427147063908341,T$_{R}$ENTo
0.0304142401532622,0.01651882867912119,T$_{R}$ENTo
0.021389953568350856,0.01697674400796223,T$_{R}$ENTo
0.03467766908588624,0.022990557978668075,T$_{R}$ENTo
0.007319774201964123,0.014256896179807426,T$_{R}$ENTo
0.02047356500166146,-0.002602293495882891,T$_{R}$ENTo
0.03393072253084903,0.01956986406039161,T$_{R}$ENTo
0.012311410916548644,0.021179378218023372,T$_{R}$ENTo
0.022581027546228177,0.005287160335759967,T$_{R}$ENTo
0.03187936133528914,0.016092935111768507,T$_{R}$ENTo
0.03796614870079697,0.02063177047586397,T$_{R}$ENTo
0.02637811982430998,0.004659159009100777,T$_{R}$ENTo
0.018196300295644882,0.0072623553630609865,T$_{R}$ENTo
0.0268890889829395,0.006411206468366801,T$_{R}$ENTo
0.014389318784763268,0.014752384743783618,T$_{R}$ENTo
0.007026554749043462,0.013000645622256172,T$_{R}$ENTo
0.0196285960446579,0.008231124223309292,T$_{R}$ENTo
0.015072243974817509,0.006683245547189585,T$_{R}$ENTo
0.03516150199614153,0.027195149347433903,T$_{R}$ENTo
0.04383255177443609,0.005554338389466854,T$_{R}$ENTo
0.028933192182432666,0.021630136342419025,T$_{R}$ENTo
0.016471545008764372,0.013006154576610375,T$_{R}$ENTo
0.006572122365664677,0.008840755806158623,T$_{R}$ENTo
0.028102209710936885,0.024337693432551242,T$_{R}$ENTo
0.011559306895143149,0.013433317503044148,T$_{R}$ENTo
0.025403267395273117,0.003973681196866108,T$_{R}$ENTo
0.029604690716043956,0.012454476473276037,T$_{R}$ENTo
0.027518614386641854,-0.0002584257362234222,T$_{R}$ENTo
0.014054322947966885,0.01425394979089483,T$_{R}$ENTo
0.031098070010908342,0.007123355912456721,T$_{R}$ENTo
0.02431692679185971,0.010541937178150754,T$_{R}$ENTo
0.022438043684074458,0.014537063195868687,T$_{R}$ENTo
0.021715457947978283,0.01945980032264534,T$_{R}$ENTo
0.02778326392022554,0.01940929418390822,T$_{R}$ENTo
0.0063326701036508,0.019706405934222588,T$_{R}$ENTo
0.006258282855805135,-0.002187204409912956,T$_{R}$ENTo
0.02013923548600067,0.005585114147496616,T$_{R}$ENTo
0.02301418547305083,0.01681946892258184,T$_{R}$ENTo
0.02218352254219687,0.013134312510660476,T$_{R}$ENTo
5.9380046380685145e-05,0.011201296181252984,T$_{R}$ENTo
0.04385982422569857,0.0043777072414333444,T$_{R}$ENTo
0.03065692485176263,0.011331480524282933,T$_{R}$ENTo
0.04091229931193519,0.006701802028346351,T$_{R}$ENTo
0.01617001040604059,0.002354688729460382,T$_{R}$ENTo
0.015880561271877692,-0.0006449510913271215,T$_{R}$ENTo
0.022489568633073134,0.020992108227821153,T$_{R}$ENTo
0.036057859786984635,-0.0004550949371961855,T$_{R}$ENTo
0.017318746501299324,0.021245161271163576,T$_{R}$ENTo
0.02372201536932857,0.0049968378392105574,T$_{R}$ENTo
0.01497846330390884,0.020533742642841586,T$_{R}$ENTo
0.008031754356324142,0.015555316100836382,T$_{R}$ENTo
0.03388914966137083,0.03880714274193955,T$_{R}$ENTo
0.04465718466009157,0.015567063999753453,T$_{R}$ENTo
0.0473593706297841,0.017636386479014592,T$_{R}$ENTo
0.016215534650436216,0.03944430400712061,T$_{R}$ENTo
0.036334381824441334,0.03355993484379222,T$_{R}$ENTo
0.008169311285706875,0.007901895214287628,T$_{R}$ENTo
0.0397581813630855,0.006172544735131529,T$_{R}$ENTo
0.043852243560413916,0.00896786598092271,T$_{R}$ENTo
0.054653834447337166,0.015627047655899822,T$_{R}$ENTo
0.015390376849916594,0.0080801951824331,T$_{R}$ENTo
0.04670354520839611,0.02322709523425517,T$_{R}$ENTo
0.050356019378053875,0.010792930813955355,T$_{R}$ENTo
0.033157054063563764,0.00797981409772736,T$_{R}$ENTo
0.023849511235430956,0.010265866951154605,T$_{R}$ENTo
0.00023721299536433855,-0.007894210721689788,T$_{R}$ENTo
0.01936361736160071,0.03043858922530375,T$_{R}$ENTo
0.011971706499428914,0.015555923841950717,T$_{R}$ENTo
0.035092513995152105,0.010627758448930805,T$_{R}$ENTo
0.02427762787929445,0.013072644345105381,T$_{R}$ENTo
0.013312480707109489,0.021243399030148893,T$_{R}$ENTo
0.025875296846853697,0.014007957405119535,T$_{R}$ENTo
0.032587019632585146,0.01821038723940117,T$_{R}$ENTo
0.03480257010309594,0.00631441782318426,T$_{R}$ENTo
0.02649270132915052,0.017740786639750487,T$_{R}$ENTo
0.0031529877516579823,0.013079483579568073,T$_{R}$ENTo
0.026862000331673967,0.005090909867144417,T$_{R}$ENTo
0.02397618885636392,0.006562358061007895,T$_{R}$ENTo
0.017385133750939696,0.012793434144047967,T$_{R}$ENTo
0.02552261455813183,0.01359187670794205,T$_{R}$ENTo
0.07139018110217236,-0.001408539334144835,T$_{R}$ENTo
0.026191691950036157,0.012385380030914444,T$_{R}$ENTo
0.030856179450775935,0.02341699574974105,T$_{R}$ENTo
0.0013694312024347362,0.03348931040994056,T$_{R}$ENTo
0.03655942256197657,0.020519353271536346,T$_{R}$ENTo
0.014126528546201993,0.017638838360896022,T$_{R}$ENTo
0.005532737387066151,0.018761671283967524,T$_{R}$ENTo
0.04569668953431634,0.008529240276562492,T$_{R}$ENTo
0.018442238184848022,0.018975403680615417,T$_{R}$ENTo
0.04394560166657532,0.005462315110358915,T$_{R}$ENTo
0.026901040446351776,0.007395251652520102,T$_{R}$ENTo
0.042355531991631876,0.027230130348374466,T$_{R}$ENTo
0.01944950078043571,0.009458888212582185,T$_{R}$ENTo
0.022134567880725427,0.012716483045381375,T$_{R}$ENTo
0.014323968547598246,0.01544805558611651,T$_{R}$ENTo
0.05686035772595607,0.01599685662173477,T$_{R}$ENTo
0.027599352970828602,0.028275878162639316,T$_{R}$ENTo
0.03476980615256476,0.006335270450881092,T$_{R}$ENTo
0.005103015506993124,0.024610406893050902,T$_{R}$ENTo
0.01855939539433629,0.005987942837138785,T$_{R}$ENTo
0.006556449900214269,0.01371965153836981,T$_{R}$ENTo
0.00691293175500705,-0.00026089833998347114,T$_{R}$ENTo
0.044427717300157356,0.027365993433806017,T$_{R}$ENTo
0.023549080550215946,0.012790315963795294,T$_{R}$ENTo
0.03288142472705104,0.0074288723082773225,T$_{R}$ENTo
0.01073096456093174,0.014950721022561673,T$_{R}$ENTo
0.01610686621345131,0.010860248540908526,T$_{R}$ENTo
0.01758570929577693,-0.0029902765478432357,T$_{R}$ENTo
0.05400215777425192,0.01261371772347208,T$_{R}$ENTo
0.05369999454612946,0.0081431000787571,T$_{R}$ENTo
0.041719643951429894,0.020180689517109558,T$_{R}$ENTo
0.05038416063099569,0.005031279809476416,T$_{R}$ENTo
0.01806138839153333,0.021005435274825467,T$_{R}$ENTo
0.021408993266140743,0.018065413846402756,T$_{R}$ENTo
0.005006787601912931,0.008006530090721182,T$_{R}$ENTo
0.021920956120766444,0.008801062147450744,T$_{R}$ENTo
0.015395484688654103,0.011627704155898751,T$_{R}$ENTo
0.006759025667418756,0.00444530731928041,T$_{R}$ENTo
0.08169251842961422,0.012364170133064413,T$_{R}$ENTo
0.015399426580060226,0.004062963723054509,T$_{R}$ENTo
0.026767255383755333,0.012605281690645776,T$_{R}$ENTo
0.02252532558049272,0.026256055148209688,T$_{R}$ENTo
0.015252243603340694,0.009889465062433819,T$_{R}$ENTo
0.008615624564268492,0.017584857064011652,T$_{R}$ENTo
0.032148138743181974,0.010159201659116905,T$_{R}$ENTo
0.04337229294333409,0.010200064112101937,T$_{R}$ENTo
0.01793965209566581,0.007076719393937342,T$_{R}$ENTo
0.03425112848148506,0.027028654941739245,T$_{R}$ENTo
0.01465053142144012,0.012220411881814238,T$_{R}$ENTo
0.013441959443084614,0.014894371185425106,T$_{R}$ENTo
0.045450526347885364,0.0186703800354002,T$_{R}$ENTo
0.04411088029980315,0.01061830896570539,T$_{R}$ENTo
0.013968987688175095,0.00680770568545934,T$_{R}$ENTo
0.019813711020482364,0.0012829557936233148,T$_{R}$ENTo
0.01034924404357014,0.010859378510676235,T$_{R}$ENTo
0.013541417452658125,0.0033756457925667206,T$_{R}$ENTo
0.01001355349307498,0.010918232074287746,T$_{R}$ENTo
0.011566682128955978,0.0044030211478374185,T$_{R}$ENTo
0.005494501565595933,0.014714845681574197,T$_{R}$ENTo
0.03946372118531836,0.003583884335275882,T$_{R}$ENTo
0.019964702062436588,0.0019197070387630937,T$_{R}$ENTo
0.029001670140303366,0.006593323610127875,T$_{R}$ENTo
0.0017548098263803105,0.010717654718598682,T$_{R}$ENTo
0.04533767171933186,0.02228851325047154,T$_{R}$ENTo
0.01865937149574881,0.016417600666411705,T$_{R}$ENTo
0.004104433123104788,0.01801317174197714,T$_{R}$ENTo
0.010293625737123729,0.007636440526110529,T$_{R}$ENTo
0.029103483663023916,0.015153354580132576,T$_{R}$ENTo
0.01476501791495124,0.013883867198670586,T$_{R}$ENTo
0.02863626814767811,0.021038165450429875,T$_{R}$ENTo
0.014360402338884967,0.006247591896909522,T$_{R}$ENTo
0.05350249838405287,0.0023736492973534308,T$_{R}$ENTo
0.02859423915793833,0.0011674108620137165,T$_{R}$ENTo
0.009806824142055855,0.009990182229850602,T$_{R}$ENTo
0.014813966617967429,0.012841214939960348,T$_{R}$ENTo
0.008962079410400163,0.009342723212967544,T$_{R}$ENTo
0.018976172473882707,0.008606688870341196,T$_{R}$ENTo
0.028334638303385156,0.010244965751508836,T$_{R}$ENTo
0.034099691489406135,0.00936786806608039,T$_{R}$ENTo
0.02163245042681766,0.013220952477434666,T$_{R}$ENTo
0.019150003880804452,0.0011131274204114086,T$_{R}$ENTo
0.017059459750204422,0.034148731918103796,T$_{R}$ENTo
0.033187325224664894,0.005258742424189738,T$_{R}$ENTo
0.022136292326037175,0.012171775245369545,T$_{R}$ENTo
0.024643986567104606,0.015492796995941025,T$_{R}$ENTo
0.01179527193729765,0.004965227759690776,T$_{R}$ENTo
0.011544202205845617,0.011416554889404344,T$_{R}$ENTo
0.0132930474267046,0.01595418628812901,T$_{R}$ENTo
0.018355555916153544,0.0048617325478547725,T$_{R}$ENTo
0.024490566019302534,0.022391353924127815,T$_{R}$ENTo
0.023507012788525232,0.002312747106862539,T$_{R}$ENTo
0.009258341497326867,0.015328286391188134,T$_{R}$ENTo
0.0353259779677811,0.007260383924299451,T$_{R}$ENTo
0.03432147472675261,0.011753589572371917,T$_{R}$ENTo
0.030571926171427413,0.0037336542475525174,T$_{R}$ENTo
0.038949285319732734,0.018427001164464354,T$_{R}$ENTo
0.027787555544774405,0.01535416508474342,T$_{R}$ENTo
0.02664329266734362,0.0008996050356179839,T$_{R}$ENTo
0.03281732453606538,0.008176920975498086,T$_{R}$ENTo
0.020344112109766162,0.027586833311969622,T$_{R}$ENTo
0.026186260539558096,0.010991504681466842,T$_{R}$ENTo
0.02025684054764821,0.0029797459067484613,T$_{R}$ENTo
0.012176670164646596,0.02148915731050069,T$_{R}$ENTo
0.0077672139904963805,3.9808951943652156e-05,T$_{R}$ENTo
0.030078450013446074,0.016543161773788312,T$_{R}$ENTo
0.040484404049265295,0.026337655148441507,T$_{R}$ENTo
0.02299054358263594,0.00273835219893486,T$_{R}$ENTo
0.010857620270052049,0.012821130027582277,T$_{R}$ENTo
0.011607180587681358,0.011848720169892293,T$_{R}$ENTo
0.012852994088431553,0.01675295004946687,T$_{R}$ENTo
0.04509094557063159,0.01517077603061903,T$_{R}$ENTo
0.035539642558312955,0.013109869771031544,T$_{R}$ENTo
0.02447379080153562,0.003117026317674311,T$_{R}$ENTo
0.04221930340205791,0.011189970491072742,T$_{R}$ENTo
0.01805573595051207,0.004433072131352917,T$_{R}$ENTo
0.024357851727289416,0.025003069417753283,T$_{R}$ENTo
0.05873291263790924,0.01870056463484958,T$_{R}$ENTo
0.048435834531465854,0.01044179202904597,T$_{R}$ENTo
0.03784212880626803,0.021117069996908787,T$_{R}$ENTo
0.038777315542416466,0.004692767608446062,T$_{R}$ENTo
0.021435245175251333,0.025251256736761787,T$_{R}$ENTo
0.021504992682873588,0.005328749129199915,T$_{R}$ENTo
0.041658768485567016,0.0005359833361348953,T$_{R}$ENTo
0.017484207650794076,0.009244610513853894,T$_{R}$ENTo
0.02367053258999626,0.01132147015232694,T$_{R}$ENTo
0.016633826811154745,0.0070542699124624755,T$_{R}$ENTo
0.03602333834176902,0.015094020110151884,T$_{R}$ENTo
0.015637355278299916,0.0017933865633343157,T$_{R}$ENTo
0.018518793762753175,0.012306998906289326,T$_{R}$ENTo
0.01739777924278816,0.002417549152237154,T$_{R}$ENTo
0.026765694794520515,0.009932377278833641,T$_{R}$ENTo
0.019433695658827244,0.013584114394705455,T$_{R}$ENTo
0.016664193776757374,0.014805057011334463,T$_{R}$ENTo
0.03024605305830144,0.016792183530238886,T$_{R}$ENTo
0.012819923341529793,0.024118087361606633,T$_{R}$ENTo
0.005661583055467555,0.010305004184088183,T$_{R}$ENTo
0.032244850455996565,-0.0004887528342334964,T$_{R}$ENTo
0.00867761536649802,0.0016415958615582029,T$_{R}$ENTo
0.04612610291060425,0.005440747964360303,T$_{R}$ENTo
0.033548647529701124,0.018677747512002456,T$_{R}$ENTo
0.020654240893236017,0.001825820499391814,T$_{R}$ENTo
0.008039230473277426,0.029367583403019894,T$_{R}$ENTo
0.026183556138035684,0.0215282098157137,T$_{R}$ENTo
0.011938224203802635,0.008840867029168245,T$_{R}$ENTo
0.031166043668153547,0.01691185585198657,T$_{R}$ENTo
0.011767850915234537,0.009872683974879908,T$_{R}$ENTo
0.005740118682463443,0.010222970617695878,T$_{R}$ENTo
0.013074223168114203,0.006598900064358722,T$_{R}$ENTo
0.022671165030161644,0.017143938721250765,T$_{R}$ENTo
0.007544279406839505,0.005110662631828622,T$_{R}$ENTo
0.023596596736157216,0.023995123241123843,T$_{R}$ENTo
0.03145360490160569,0.0029485794157836595,T$_{R}$ENTo
0.03540905127712666,0.0003672036482142669,T$_{R}$ENTo
0.013713935518985844,0.021375960091725325,T$_{R}$ENTo
0.042788697540897966,0.015423985732355637,T$_{R}$ENTo
0.01254741435587317,0.01448479060498658,T$_{R}$ENTo
0.019410686105954943,0.013503564315187046,T$_{R}$ENTo
0.019021692319178298,0.01925006424732532,T$_{R}$ENTo
0.0191912857721457,0.01040158816692466,T$_{R}$ENTo
0.029164530603540077,0.009357780024737593,T$_{R}$ENTo
0.04088009010607511,0.008496386892615733,T$_{R}$ENTo
0.017092321935059253,0.004359344865474774,T$_{R}$ENTo
0.01965219374276204,-0.004778713716696106,T$_{R}$ENTo
0.011427521725001806,0.010327902070337989,T$_{R}$ENTo
0.010399231329868808,0.02156380635189748,T$_{R}$ENTo
0.011350915325227688,0.009777900171817344,T$_{R}$ENTo
0.03176445464576094,0.010168761495018216,T$_{R}$ENTo
0.020873677603278143,0.01643059805200984,T$_{R}$ENTo
0.02614965439866737,0.006971774457534835,T$_{R}$ENTo
0.027980483663511652,0.019404647136162235,T$_{R}$ENTo
0.007175307425336234,0.006973378934561414,T$_{R}$ENTo
0.016893422124279425,0.004491694305304772,T$_{R}$ENTo
0.012433951049685872,0.011149582062554488,T$_{R}$ENTo
0.02664541294714856,0.022287417859764885,T$_{R}$ENTo
0.030635266099504715,0.01606079767526378,T$_{R}$ENTo
0.020543727247179216,0.009220683842712353,T$_{R}$ENTo
0.02934359166843667,0.0074114673329373085,T$_{R}$ENTo
0.026412747416404904,0.013754289137322557,T$_{R}$ENTo
0.01958921999212179,0.01592106246422972,T$_{R}$ENTo
-0.00021938019506748105,0.019760966250562208,T$_{R}$ENTo
0.015334503449714506,0.0043219772616014274,T$_{R}$ENTo
0.02132795504708784,0.026639718960437375,T$_{R}$ENTo
0.03457714852230556,0.011552980774763515,T$_{R}$ENTo
0.03186977157200831,0.019934743851070576,T$_{R}$ENTo
0.02817744868614022,0.01896763664696735,T$_{R}$ENTo
0.03088607900280111,0.014206657824703785,T$_{R}$ENTo
0.016105215294995572,0.0314692257548929,T$_{R}$ENTo
0.02048659919333888,0.006395144447538217,T$_{R}$ENTo
0.053625021982503004,0.018066184504846077,T$_{R}$ENTo
0.02434890937256008,0.007837485156675076,T$_{R}$ENTo
0.028252693416073858,-0.001064352764196133,T$_{R}$ENTo
0.036250847072193754,0.0195996409121018,T$_{R}$ENTo
0.029105927976462297,0.011740950448837406,T$_{R}$ENTo
0.02500250791019825,0.02479973418085622,T$_{R}$ENTo
0.027087694118416307,0.006694648975904967,T$_{R}$ENTo
0.011501309601551534,0.006612144326347057,T$_{R}$ENTo
0.015443378090817594,0.02188257938330472,T$_{R}$ENTo
0.03994021019025983,0.01997736389964233,T$_{R}$ENTo
0.026937542710102985,0.020354397928136127,T$_{R}$ENTo
0.007868095066009101,0.004506457472341424,T$_{R}$ENTo
0.024259046477920744,0.007256660178266872,T$_{R}$ENTo
0.040312830631221895,0.013558548256578347,T$_{R}$ENTo
0.018480341303280298,0.012068981459946723,T$_{R}$ENTo
0.02308343872556503,-0.0023896803655737973,T$_{R}$ENTo
0.02960138977018165,0.01824456710999848,T$_{R}$ENTo
0.032477084768371876,0.00774708348369392,T$_{R}$ENTo
0.016764881401842353,-0.0001306914782025564,T$_{R}$ENTo
0.03505001423751521,0.023686984605739966,T$_{R}$ENTo
0.014203080615640405,0.014092093912270159,T$_{R}$ENTo
0.0028640120670626605,0.0072942407534518664,T$_{R}$ENTo
0.0251319252534615,0.01296689355292726,T$_{R}$ENTo
0.02573669883181451,0.0003527054173983238,T$_{R}$ENTo
0.05337305218118031,0.012299737313302759,T$_{R}$ENTo
0.024412192956877236,0.006294274267157133,T$_{R}$ENTo
0.01652235685157746,0.0015537657165244573,T$_{R}$ENTo
0.040114107994209135,0.02425666081595118,T$_{R}$ENTo
0.012038682227835515,0.0183839349914041,T$_{R}$ENTo
0.0038945850367476326,0.014699338925752075,T$_{R}$ENTo
0.017637168088492233,0.011750859344416253,T$_{R}$ENTo
0.02381026140845592,0.004593447679058046,T$_{R}$ENTo
0.025303665036564137,0.009510312901335036,T$_{R}$ENTo
0.009403174841930189,0.008447010561824467,T$_{R}$ENTo
0.024081037747225937,0.01808101352029502,T$_{R}$ENTo
0.049334107143372434,0.008481114192923337,T$_{R}$ENTo
0.006055030046286688,0.009315628357905607,T$_{R}$ENTo
0.023942682728536672,0.007374762705863801,T$_{R}$ENTo
0.022798209304573443,0.01892660920982898,T$_{R}$ENTo
0.013204935505902798,0.006451024193457571,T$_{R}$ENTo
0.028502322558415963,0.012141666707125876,T$_{R}$ENTo
0.007940109550897542,0.00982063433127182,T$_{R}$ENTo
0.02930130349467278,0.002974353329171032,T$_{R}$ENTo
0.02198811514464796,0.014453630629528123,T$_{R}$ENTo
0.019033198741130342,0.011604542107656355,T$_{R}$ENTo
0.04518817179500499,0.014938638022555724,T$_{R}$ENTo
0.016726717442268835,0.0018818821293032527,T$_{R}$ENTo
0.030861908861124485,0.011989228099220926,T$_{R}$ENTo
0.037506944704822374,0.007768632746780972,T$_{R}$ENTo
0.03342642217085094,0.004962362178016818,T$_{R}$ENTo
0.03114553475119047,0.016248355169055654,T$_{R}$ENTo
0.01211913841244433,0.013584799733967748,T$_{R}$ENTo
0.017327639097885268,0.014291640155505643,T$_{R}$ENTo
0.010678096475974308,0.016303524882045187,T$_{R}$ENTo
0.016798852181097904,0.01799452000264319,T$_{R}$ENTo
0.02529609934374275,0.01520827880061982,T$_{R}$ENTo
0.015833655118685574,0.018702229162732915,T$_{R}$ENTo
0.02887187892004159,0.005603831120160643,T$_{R}$ENTo
0.04232041980689997,0.006086636892275329,T$_{R}$ENTo
0.02663150157430512,0.02251052875655972,T$_{R}$ENTo
0.013063401158897805,0.00041654048299776854,T$_{R}$ENTo
0.020261789071186313,0.011392849071317608,T$_{R}$ENTo
0.03788383418243248,0.017509238896122988,T$_{R}$ENTo
0.020161111639607446,0.022332596435798484,T$_{R}$ENTo
0.02528089837471354,0.0036091794096861614,T$_{R}$ENTo
0.008979990878767016,-0.0006761601127347161,T$_{R}$ENTo
0.016145850998428756,0.01549100416295371,T$_{R}$ENTo
0.010640427402073632,0.009442775813948987,T$_{R}$ENTo
0.07737019830136464,0.039501732686648625,IPG
0.06838371575126005,0.0060755754598374526,IPG
0.07486951293961279,0.013162762710880196,IPG
0.07170151732403632,0.0106344116743828,IPG
0.04793112215500512,0.016732177278329256,IPG
0.06675285300884022,0.029044345761754742,IPG
0.04310056225174171,0.012493792041232967,IPG
0.0569203819692716,0.016182333450188765,IPG
0.07289636068563923,0.022402305687993566,IPG
0.04664591062931728,0.023162033214081928,IPG
0.10962939824207564,0.015804591385998754,IPG
0.04466651518087326,0.008630348605394626,IPG
0.08155320022125817,0.026440516452652062,IPG
0.0776473380414977,0.017125366494308975,IPG
0.05969627171428979,0.01006755200161253,IPG
0.07598684593556532,0.0123225975223759,IPG
0.043921291045596215,0.0037113132123741117,IPG
0.07700244075147987,0.016282444373840525,IPG
0.06970753248403018,0.022122813596846782,IPG
0.04280557511051329,0.008420025629977271,IPG
0.05668105552291041,0.014517523004522682,IPG
0.0677825522298672,0.030548329009725032,IPG
0.05214390359608658,0.013365740687503978,IPG
0.07039262754208643,0.00868674158694473,IPG
0.0697438115038292,0.0296439133840512,IPG
0.049884064564152286,0.011412897407522314,IPG
0.05790173759063994,0.024453953736417025,IPG
0.07197864010400327,0.01784446491984139,IPG
0.04342520981712812,0.023001824229158044,IPG
0.03083188920314842,0.0037551134060228647,IPG
0.05681820856648613,0.017729605907285062,IPG
0.05115869479378553,0.0234210961702106,IPG
0.051769014118496964,0.013891948012179913,IPG
0.03803963006947307,0.014054068682347648,IPG
0.0457112860763533,0.014872882499742496,IPG
0.04953467749155896,0.012474645197640794,IPG
0.06803165580893618,0.015968490808050226,IPG
0.07444793335167699,0.02656990133764635,IPG
0.06983784337028956,0.016875648248571795,IPG
0.06198458250046032,0.010498245118973806,IPG
0.07076738721301042,0.02842480015271387,IPG
0.06228338085121115,0.005795487156412154,IPG
0.0581161868033342,0.015519415385435078,IPG
0.10374571019811016,0.025119350100147236,IPG
0.04827161496017733,0.009283534333919641,IPG
0.051613442685857935,0.015083587614334164,IPG
0.06983293836355783,0.019598135030422067,IPG
0.06484070277627468,-8.617734501738424e-05,IPG
0.054755501805054174,0.02178211969050084,IPG
0.05864014907308139,0.02165600990659939,IPG
0.07156052514926246,0.027275243137140078,IPG
0.0397790445109836,0.02359575122267942,IPG
0.07050485727705708,0.013755905859814736,IPG
0.06939710958101851,0.013771851889581322,IPG
0.07026384862860985,0.02021457396732686,IPG
0.06275211203586661,0.014299436774692493,IPG
0.04853520001584599,0.009388015742593635,IPG
0.042706759127322726,0.009665103465404206,IPG
0.07180905255335134,0.025361961374127103,IPG
0.04346502446318681,0.008752861492583844,IPG
0.07693925116309781,0.012786221641851258,IPG
0.067634603437786,0.018960483593246643,IPG
0.09425414837243817,0.02874021252424102,IPG
0.0596965473525499,0.02298612922110528,IPG
0.05059145837090245,0.009177083874539504,IPG
0.07921100485749077,0.034568595577360396,IPG
0.0779974944952656,0.02484916580024788,IPG
0.08042335985774725,0.025368812745488894,IPG
0.05525027183324642,0.01598603923304025,IPG
0.07689809043828735,0.013441414489104042,IPG
0.08407814917156974,0.01704103224231364,IPG
0.06086389441564544,0.024716698530274184,IPG
0.07057516933358218,0.019135028357938975,IPG
0.07178706640336795,0.021549250557993976,IPG
0.07153234162513351,0.010073237702800582,IPG
0.041026043148036484,0.01908727197187217,IPG
0.07943503877784051,0.012915336222797502,IPG
0.05652307209904691,0.020016367373700838,IPG
0.08597185665627653,0.023603017463637587,IPG
0.07469647234856779,0.011565762498395946,IPG
0.045589002558199594,0.005607851750974806,IPG
0.058776503856538195,0.019534341919155002,IPG
0.06503095176164451,0.021424388129890858,IPG
0.04019227994874909,0.018528420900397437,IPG
0.060611730980538785,0.018206806551236476,IPG
0.05481463517657435,0.020420798240722435,IPG
0.05382046244110947,0.009529355464427233,IPG
0.050946244977824795,0.010268831662687642,IPG
0.06728293043836799,0.018292962165816367,IPG
0.07732933785554982,0.011450087881426565,IPG
0.07826695075257271,0.021266742737882437,IPG
0.05263522649871435,0.017167027749152207,IPG
0.06380767773981584,0.018090718878276506,IPG
0.08086371884374798,0.016617866384923075,IPG
0.0652260653442257,0.007727683657646655,IPG
0.07318995907946477,0.025947162670766202,IPG
0.03711299309720726,0.008116214312577221,IPG
0.07064000880394242,0.004507736615499229,IPG
0.04451095265049944,0.008359086261496581,IPG
0.0784103279329317,0.01519706137345591,IPG
0.07896453334572535,0.023676947795611913,IPG
0.06817526148881611,0.013142175549496503,IPG
0.07022880267683942,0.028797722381721937,IPG
0.06274824213562752,0.00971671560339256,IPG
0.06727006693692617,0.021924548451512933,IPG
0.060085956365758586,0.01699536003635988,IPG
0.06583533128053293,0.029955866686804455,IPG
0.0319829121841155,0.005044627906352387,IPG
0.019814458405088053,0.015081631877488155,IPG
0.05979024190649874,0.020846770940155482,IPG
0.03457398365173601,0.01562516864676805,IPG
0.0734499682119942,0.02248813880414268,IPG
0.05377620973763538,0.013069916531034767,IPG
0.07462358735028916,0.02650613759902754,IPG
0.0968893551657409,0.017774694992595493,IPG
0.07011993624051073,0.012506186944581164,IPG
0.08046011182982146,0.02796673309154924,IPG
0.06795574712566917,0.020625038612711356,IPG
0.05243157485960264,0.020795395671771796,IPG
0.07422521442856185,0.021737610398613022,IPG
0.060863627509749954,0.021794423189310966,IPG
0.06339788113752261,0.01582055765006665,IPG
0.073270988819838,0.015228229476220979,IPG
0.051872667547991115,0.012732810615249845,IPG
0.09381372379069654,0.02240700232664455,IPG
0.0663370395259804,0.02002005777315065,IPG
0.06618570195797215,0.021740089626279224,IPG
0.06079054195212171,0.007222158066779163,IPG
0.04853948073568522,0.010218143887006873,IPG
0.05561815960760938,0.010409582391384651,IPG
0.11820899757355076,0.028259245368629334,IPG
0.08068604498203256,0.0336236276312619,IPG
0.03905246709782814,0.007947953510159604,IPG
0.061047359601162886,0.00900285355020303,IPG
0.06056419033230183,0.027649149985728535,IPG
0.0799516972227263,0.03702798148522627,IPG
0.0697629274039019,0.005151473652991928,IPG
0.08995822401023794,0.027844246170254994,IPG
0.042769002821597735,0.026745871344614123,IPG
0.07211198827086976,0.02904966622572001,IPG
0.04417462972904173,0.014152337471066907,IPG
0.050986657006582795,0.010452146227754975,IPG
0.0457722913740653,0.017353405622495464,IPG
0.08333518017549073,0.023078242377843488,IPG
0.03687648696165296,0.008245557799515768,IPG
0.07421568341336725,0.006318814870568328,IPG
0.07163643426182731,0.007431751014067662,IPG
0.054559523913692995,0.024239629247506753,IPG
0.05544257323835897,0.015026998457796592,IPG
0.06730259400463981,0.025770779507342086,IPG
0.03747679488584808,0.005304645918149315,IPG
0.05164799104527941,0.007541129823717542,IPG
0.07183020212747973,0.02578167420603868,IPG
0.07707491169653062,0.027570852996180197,IPG
0.06819972296750276,0.02979390740891929,IPG
0.09422175591178934,0.028630361607189535,IPG
0.07577960700520336,0.008154286385706764,IPG
0.04906375829809785,0.010295345107177006,IPG
0.06249259333221655,0.01583492123560633,IPG
0.07125820383685451,0.020429646855897123,IPG
0.04395136441770892,0.003686317316290073,IPG
0.07654030600962575,0.017807248418844627,IPG
0.08036170805520056,0.017095498402559244,IPG
0.06780914526227792,0.00790468983244231,IPG
0.07313004747271483,0.015375609097651647,IPG
0.0496115716405724,0.024157823581554053,IPG
0.0556451971438682,0.012848991046748364,IPG
0.04352212923337433,0.010742675446402897,IPG
0.05725882240348459,0.04603009087905606,IPG
0.06181320440799525,0.015056499445854143,IPG
0.048837600981331566,0.014248253096853979,IPG
0.09944993969709924,0.026774478244407537,IPG
0.07435270546802361,0.025368560741185493,IPG
0.02659628652457741,0.01087810070973951,IPG
0.05230384716864833,0.018277856480797102,IPG
0.05180435054187202,0.020280583136826104,IPG
0.08496749683144929,0.03125251294024568,IPG
0.059671331958811795,0.010633819658622127,IPG
0.045385484844212697,0.0064030888777981436,IPG
0.09856534017817128,0.028497266490150684,IPG
0.06550508265125349,0.020435649994135562,IPG
0.04358660404067659,0.012039219077929778,IPG
0.09507777688123416,0.02882645351835489,IPG
0.06245528007291503,0.021892866899497026,IPG
0.050730715138449914,0.02380469487506027,IPG
0.06806935944737377,0.003105388253370038,IPG
0.04136186850730187,0.01257377027639515,IPG
0.0503263402123915,0.009431790976457957,IPG
0.04387831284972483,0.01292646659605712,IPG
0.04845197057364402,0.013032808303170853,IPG
0.09671706793327943,0.026139993436987096,IPG
0.041101355275523936,0.03040224164109891,IPG
0.06563470344832373,0.03134144298352412,IPG
0.04819506800800569,0.010173662863363063,IPG
0.04742121774190439,0.01931246028909256,IPG
0.04811675698991448,0.016863898969741768,IPG
0.05498600107530315,0.015241101010734979,IPG
0.07014064769235069,0.011407895835546324,IPG
0.0842463783462514,0.02553266281393327,IPG
0.038005482926352356,0.012273084599928354,IPG
0.076356543142291,0.026487295718850414,IPG
0.06181120521479428,0.010560695999262558,IPG
0.08368638087801272,0.025044367899270437,IPG
0.04804180475065447,0.027467266842919377,IPG
0.048478620452216487,0.00377132993713629,IPG
0.044325673212310776,-0.005676587626642001,IPG
0.05557265214283678,0.02055975061707424,IPG
0.05505512539535041,0.0029956654674059666,IPG
0.08312025966964652,0.030346774440739303,IPG
0.08161353718588991,0.023899437937237294,IPG
0.07731958416340169,0.019379595401592863,IPG
0.05847907830390226,0.020280614409664742,IPG
0.07388427918851652,0.01808289275319505,IPG
0.06564723989602476,0.02991851311212426,IPG
0.0799995343860874,0.028962104745663332,IPG
0.07416042699493101,0.014684869112764074,IPG
0.07402098729835241,0.023027327707210343,IPG
0.06281876096871454,0.004245269476869076,IPG
0.03877206654472155,0.016054756203511995,IPG
0.05017044966109497,0.005612061203219574,IPG
0.06558194257440175,0.02161960826265662,IPG
0.051574756650227066,0.008573793841643756,IPG
0.0452582806284162,0.012670461095621966,IPG
0.07377732295668339,0.01012518072127697,IPG
0.049737584123869555,0.009403691050381198,IPG
0.045548492200143016,0.02401434311990341,IPG
0.05031163183073368,0.016256794394681903,IPG
0.06726976604364572,0.014573065312836374,IPG
0.06305212006569098,0.005968518456382663,IPG
0.07695027574684117,0.010237561106393157,IPG
0.0615865069952988,0.021656141050578007,IPG
0.07200105960266773,0.007007069776731396,IPG
0.05062660658373477,0.012345613100672878,IPG
0.04318097634657901,-0.0052956033927571275,IPG
0.07849658770030025,0.039143501520841034,IPG
0.05404489835117028,0.01819102595179553,IPG
0.08186768439605331,0.012928939021859449,IPG
0.0624614971652805,0.023362392674005757,IPG
0.0464069471434453,0.009275158603340765,IPG
0.0784538906188821,0.005437311873881576,IPG
0.056726585406420046,0.028691289183936274,IPG
0.0713109292819654,0.006766242188072343,IPG
0.09784018652403872,0.024308480900170484,IPG
0.07525118803265918,0.021305803449471312,IPG
0.027935691190387964,0.01933100548129286,IPG
0.044549147669829335,0.019586383615937376,IPG
0.056346211329729806,0.030452610082172798,IPG
0.05413539623495456,0.024495731248687976,IPG
0.03392937113776125,0.012937159132072207,IPG
0.05024759045869113,0.014422394900289631,IPG
0.06188444009006191,0.017660396469777143,IPG
0.03715772481707709,0.013032681276250287,IPG
0.07329897819895487,0.019191104620028324,IPG
0.048622918698360974,0.005985611247793254,IPG
0.06594642761809193,0.01460695643001626,IPG
0.08130411897521586,0.016529448002997965,IPG
0.07378793239942047,0.02412491405440965,IPG
0.06160960499266082,0.011293536332073166,IPG
0.05469522403476692,0.011128235588365957,IPG
0.046939372479157956,0.014825507276164622,IPG
0.05197526911962916,0.029388669388374217,IPG
0.06629488741882478,0.01373619346478985,IPG
0.07470667128557411,0.02120031318561924,IPG
0.054216289849433386,0.025419555427415485,IPG
0.05323683234107442,0.02402591286353053,IPG
0.0494588845765414,0.024945069524454088,IPG
0.08471877458169845,0.020865764128617074,IPG
0.030149681925903622,0.021296571062242673,IPG
0.06673442693489479,0.01528395550051122,IPG
0.06829656235374543,0.021595531466316775,IPG
0.08159205845446826,0.031304407194143,IPG
0.0688995060728648,0.016939929083207562,IPG
0.07100521204014729,0.015647743952687546,IPG
0.05440615533845237,0.018550030269553746,IPG
0.09638239485784182,0.01587505343660228,IPG
0.053561852849271084,0.005910006177567901,IPG
0.05993187663696489,0.028007181951379505,IPG
0.06258608295733728,0.013803914097258792,IPG
0.06793710320524478,0.01639919122895672,IPG
0.08671644173182598,0.02076851184715683,IPG
0.06076285523296812,0.01811116742971811,IPG
0.05956184181556615,0.001850606651740215,IPG
0.05226541156929629,0.013567918449485364,IPG
0.059517009097711064,0.023524116161909085,IPG
0.041096862551329785,0.008948644095935916,IPG
0.021279412527228096,0.003586104156855553,IPG
0.04126026831972689,0.017300918645819906,IPG
0.07954326174129035,0.02532123212306396,IPG
0.06894302321079966,0.01616219694556541,IPG
0.05783759315296114,0.013100137381596535,IPG
0.06968157641770234,0.019472087575300872,IPG
0.04400917416067658,0.015328271805965002,IPG
0.04719893549689843,0.006699420053238876,IPG
0.08027026671877777,0.017157506389388448,IPG
0.052623730329047026,0.016603035510572125,IPG
0.06627537652451146,0.016785900645030875,IPG
0.048493724238879744,0.002265233503479638,IPG
0.07526083575933543,0.02232490079290781,IPG
0.07463113663004144,0.03578864981774954,IPG
0.04709833213058466,0.006622022202352296,IPG
0.08597345028149955,0.023220213660957018,IPG
0.023919025846461446,0.007175665333147903,IPG
0.08644152350851093,0.01953354172124203,IPG
0.03998871506968785,0.016386176536266214,IPG
0.04011330157340188,0.005965930050389502,IPG
0.055633889381971995,0.020474266557823535,IPG
0.04736167462338416,0.01705527339917572,IPG
0.05407873452148626,0.03390419353901815,IPG
0.054611724005046526,0.02492908306643929,IPG
0.05756045103838225,0.0072085184750594,IPG
0.06537619204109024,0.011099283427452906,IPG
0.048594432258121455,0.013092355085143193,IPG
0.046795453562144484,-0.0019410849649435225,IPG
0.08442636292425838,0.016832453975007197,IPG
0.07130331927589344,0.008948293927417047,IPG
0.059191476471150216,0.01898503339206596,IPG
0.060194089630256395,0.02249619877808453,IPG
0.07425380822996361,0.012931185114762588,IPG
0.05424356662881343,0.02627206528398178,IPG
0.07349379408062813,0.023254388666513866,IPG
0.045085297002803476,0.018625130919556462,IPG
0.06822084401449142,0.013295383358155872,IPG
0.032068197341389486,0.014510130931933197,IPG
0.08363264385371412,0.01718875376060453,IPG
0.04833940938942694,0.023268311464485006,IPG
0.08786333338640556,0.03116633604149461,IPG
0.05053443585160897,0.0995459684623135,IPG
0.054523774906653354,0.002493529557203108,IPG
0.05771291190929442,0.021270886675128133,IPG
0.04667091621376655,0.009810465693587888,IPG
0.07478722382733426,0.028794125728646366,IPG
0.08194869577976914,0.006513680385572864,IPG
0.05307860414691097,0.008991925047395257,IPG
0.05720353819351316,0.022744744883049162,IPG
0.033202741829686466,0.01717872156290537,IPG
0.04365398141738081,0.02072062095509843,IPG
0.050304390715468654,0.013925004109691495,IPG
0.08807002617326576,0.012692922829513667,IPG
0.06006369640294474,0.0205672503015115,IPG
0.0842172453843504,0.019075177710151516,IPG
0.07922699103614367,0.01705898565082962,IPG
0.0707303865390225,0.018436498922013718,IPG
0.05849140862929699,0.0124939571391376,IPG
0.0629089477032225,0.024129068426687227,IPG
0.07293682867310192,0.019533786520600865,IPG
0.06147687672353147,0.01521425650038416,IPG
0.053924408900479594,0.011721109589016347,IPG
0.054559589322454145,0.011224391416888295,IPG
0.016354074629812202,0.008029861328323368,IPG
0.041596738348082356,0.02399146646760286,IPG
0.06970289183890649,0.017983478609372404,IPG
0.06951914713354677,0.014100103063077005,IPG
0.08317119122867572,0.020546817159356412,IPG
0.06695236309053604,0.017137784445069536,IPG
0.08379840178578685,0.022046699218692605,IPG
0.05045665345600658,0.008331944239010841,IPG
0.07605743894687214,0.025945220987266662,IPG
0.0688597016781322,0.007816325244995743,IPG
0.06774591687838713,0.015502112692776187,IPG
0.06105193545490913,0.022460253247003445,IPG
0.028013789271996693,0.015826350065317057,IPG
0.06831357816638879,0.01754693480427413,IPG
0.038632466634875705,0.020991618593299944,IPG
0.07634102675171828,0.011097589798771708,IPG
0.07216882926076588,0.020948592799093883,IPG
0.07445518610733622,0.021440214711430955,IPG
0.06519003492322846,0.02547298484925647,IPG
0.08479928045636477,0.01828908381768305,IPG
0.08134671691627324,0.01939888595346178,IPG
0.03155556643016181,0.02052717622645825,IPG
0.03640418813885884,0.01558695689054819,IPG
0.0529515079782379,0.008485225227789533,IPG
0.06708810082878228,0.009513889965853022,IPG
0.05780172571462684,0.013212553982544398,IPG
0.08181198499221469,0.024049518847416695,IPG
0.07183910755949734,0.009182466186416,IPG
0.08355262057493747,0.017687710802928882,IPG
0.06802452981800759,0.03805405646111901,IPG
0.06952574019056851,0.027805058137092428,IPG
0.07931112939262414,0.03121584379025907,IPG
0.05727188509663134,0.020277315667308303,IPG
0.05807904066335425,0.015930463871008656,IPG
0.0619207102158046,0.012184983792753892,IPG
0.07663354501515343,0.010089190151426737,IPG
0.06019270180620714,0.017354393391641586,IPG
0.06069795084188613,0.028447192332767327,IPG
0.09667556121208039,0.01833003533405566,IPG
0.060315613937163795,0.018182818872102595,IPG
0.07003501589713482,0.03251248722075792,IPG
0.09100122481046685,0.023005326348688498,IPG
0.07360998865224413,0.021842655250764884,IPG
0.05299452277937217,0.019618854215703734,IPG
0.05961150453640118,0.00552430179586733,IPG
0.03722149196085859,0.008510171456605233,IPG
0.06707426344094,0.01802701016520041,IPG
0.07258579526146457,0.02074706623021156,IPG
0.07962546402865546,0.006446865593983558,IPG
0.04645068443829321,0.005570329151172239,IPG
0.056529779415304744,0.025528717410133153,IPG
0.0701206750260601,0.019187150558366766,IPG
0.06199498138870206,0.018021212497246246,IPG
0.062028000772260825,0.009502507661621909,IPG
0.046403881384513075,0.007167822683941698,IPG
0.06544744305118058,0.01887597693595352,IPG
0.045935122994433,0.010984832565510111,IPG
0.06200993371740302,0.012110775531964088,IPG
0.03815586674531941,0.017804349686307386,IPG
0.09414313004238657,0.004372379959242093,IPG
0.05273078300572291,0.015042933217245648,IPG
0.05692740232110909,0.02983012277617306,IPG
0.05903703604142064,0.003873142519083601,IPG
0.05815216199733888,0.02058709915826115,IPG
0.05591708333669824,-0.021175920192380755,IPG
0.11413461740688338,0.027521641107756647,IPG
0.0804932656839732,0.024457512885704247,IPG
0.03998198651674915,0.012487890302987423,IPG
0.06684103537252897,0.020944238414179243,IPG
0.05042141554373439,0.029702480458111923,IPG
0.04476940296045779,0.023365143644272855,IPG
0.04314891189792804,0.007357319045968881,IPG
0.08190626645092201,0.007991497929271268,IPG
0.07345061750992105,0.03034139075803123,IPG
0.049407098488272815,0.014052256455376784,IPG
0.06263527918678155,0.0043699736765266135,IPG
0.05186261868760702,0.011143927948054253,IPG
0.04984429879919097,0.017717488387953874,IPG
0.0582448510819384,0.02450286279717242,IPG
0.02963678092280575,0.014891280865532317,IPG
0.08156242216408902,0.033106182246379484,IPG
0.07159324026422476,0.028726707494888835,IPG
0.07937065569515783,0.028910737376957804,IPG
0.03983553526185026,0.010777860347305171,IPG
0.07424897758186551,0.019977188210110096,IPG
0.05886899850280951,0.02211597682796063,IPG
0.0707029597762001,0.016751388109231838,IPG
0.06836511391273077,0.007471329307644886,IPG
0.0691012491635649,0.019486241781369748,IPG
0.032058491136774774,0.005596076580749373,IPG
0.07099391521281806,0.010347199665129763,IPG
0.050670024680121634,0.009399519550345022,IPG
0.06329950485593552,0.014983142647573179,IPG
0.028498763669931634,0.01606668678235125,IPG
0.04430501146131655,0.016141729121523084,IPG
0.04780350973407242,0.017446644735905712,IPG
0.06887920041037572,0.011652151622938598,IPG
0.02239420367105151,0.013629503511488996,IPG
0.03826800665700807,0.01812512110958351,IPG
0.0653465844361254,0.029857994189199554,IPG
0.04257034156942215,0.01065916273902334,IPG
0.07305619950299387,0.025688071481108153,IPG
0.05370696878555518,0.02300762654423403,IPG
0.0383844932115695,0.012872158499882354,IPG
0.06218628213752763,0.01240173484849025,IPG
0.05546308620446955,0.008878978520178452,IPG
0.06371884384613455,0.01832658730081633,IPG
0.08694383098065482,0.020315423246178282,IPG
0.09837844950226594,0.017911047726436213,IPG
0.09800510211497719,0.017879073540728152,IPG
0.07394439130713182,0.021054531639881215,IPG
0.058090139656951444,0.015976462342527458,IPG
0.07053173590287114,0.015820833856606962,IPG
0.08098828561322333,0.02883085569157556,IPG
0.06412755426457209,0.023180811840000252,IPG
0.0686168143779127,0.02445149558295266,IPG
0.06440529212769419,0.003809141483911921,IPG
0.05913001354133111,0.01410743492637014,IPG
0.055375689808611295,0.015350514914534995,IPG
0.054114346622411574,0.008245295503097575,IPG
0.04508286916854395,0.028299823269699525,IPG
0.050322190317182026,0.015904829365596652,IPG
0.055664528795109885,0.010878049458368379,IPG
0.060136009962137714,0.00670084849088349,IPG
0.042857940572073955,0.018677104336405792,IPG
0.07541041144502822,0.002298676681350262,IPG
0.06413211967639694,0.015746405125580874,IPG
0.07461610624854595,0.019752948071403785,IPG
0.054621614145202446,0.009974205988431057,IPG
0.08100345934372434,0.02463477859126313,IPG
0.05915572603112871,0.027314842971626556,IPG
0.08602640806562792,0.02839405364185905,IPG
0.08219756149975764,0.02231045281441888,IPG
0.06374467418315229,0.029149313753081676,IPG
0.055503896367477074,0.014882139933849294,IPG
0.0530847166476766,0.026780103858954372,IPG
0.056397092501090866,0.013005159379217401,IPG
0.05070722385058772,0.016550268503057877,IPG
0.06281302280655451,0.020225127818648016,IPG
0.04607615742248619,0.012457554888674527,IPG
0.05735746022635005,0.003289397815089264,IPG
0.08236922189481687,0.02690024668268078,IPG
0.013682251774108917,0.007658142024899175,IPG
0.052910722632576165,0.014578610938636175,IPG
0.059683202338007155,0.007337289940441198,IPG
0.059451694257570416,0.013748993142299258,IPG
0.06712238518998216,0.02094305015410703,IPG
0.06364461662840713,0.006973359003103097,IPG
0.031439934359441195,0.009827892327670371,IPG
0.061582244461017344,0.018201919009443963,IPG
0.07365037917391949,0.029104274069392852,IPG
0.05611821774805673,0.024216206231242942,IPG
0.09235549354665862,0.023380402943367327,IPG
0.03953517568703086,0.020961106197210637,IPG
0.06217473985269064,0.03370544786538868,IPG
0.053997445515405786,-0.014638384660670682,IPG
0.05628778197757633,0.005075701467372978,IPG
0.06837262910176946,0.024540551057301876,IPG
0.09172369847467307,0.019915284310188443,IPG
0.057120916178258624,0.012112157750980882,IPG
0.0528472748090052,0.015122582741093201,IPG
0.04069396593068444,0.01279506181894772,IPG
0.07982394799556689,0.00851982799175331,IPG
0.07286547688128565,0.014188398876699588,IPG
0.017642396363778137,0.014815848987185043,IPG
0.028983221642922878,0.012624321713996536,IPG
0.05306207127566577,0.02009408238803879,IPG
0.04494193065311402,0.011393021691184595,IPG
0.08561127652722798,0.029952890532703214,IPG
0.07224023084883253,0.031514877570772,IPG
0.035820409612712524,0.008727449003833848,IPG
0.05895899493709898,0.021476934720532515,IPG
0.06278534652801218,0.016145969519198174,IPG
0.031848766355124285,0.0050235068989302805,IPG
0.044563826538861144,0.03491915906933731,IPG
0.048661268184332404,0.012826104282383058,IPG
0.06598480596375161,0.02055302748792996,IPG
0.07599909875288127,-0.0015144653105151114,IPG
0.06421353367504808,0.021526395176016327,IPG
0.08862420014702488,0.020268389145348193,IPG
0.0524073649123485,0.012678698410127755,IPG
0.054293043726641815,0.021688986261986957,IPG
0.03268789722199871,0.014139885254827443,IPG
0.0624251572132608,0.02658875669703336,IPG
0.05300081507998468,-0.0002998894643657046,IPG
0.08181225953946847,0.02428506200888328,IPG
0.06409278978046418,0.019197815604454292,IPG
0.08822082775201294,0.01823847343087451,IPG
0.07312332192125084,0.014113498942998109,IPG
0.054225664842391774,0.009214756127051705,IPG
0.05542937948139552,-0.00032126697060239523,IPG
0.0698401894328721,0.027989552809055025,IPG
0.08245481834935313,0.019652115086104687,IPG
0.0586810730870935,0.025556789502123842,IPG
0.06546205353272865,0.029874430568331313,IPG
0.040448936189746904,0.018628480225922714,IPG
0.056001508343504314,0.006679904255528228,IPG
0.07165420147686372,0.01634078651562185,IPG
0.07843393024525681,0.030000843742381853,IPG
0.06954132949325727,0.024531820042015533,IPG
0.07515478625921013,0.027740392694680892,IPG
0.06867588929828632,0.006661405295483836,IPG
0.05283248194679085,0.02244150452426415,IPG
0.06700237142119557,0.042024539310345166,IPG
0.0529048631722054,0.027771961562109985,IPG
0.0649250179896809,0.014787899976558275,IPG
0.060246987034929714,0.004887832857414962,IPG
0.04596722199764478,0.005348034905690852,IPG
0.03355175206125748,0.008971270285533047,IPG
0.07093908177667949,0.030419355756954407,IPG
0.035740914865055144,0.007385051757584587,IPG
0.03462793659854359,0.012565926374191945,IPG
0.06270963693587024,0.03124849102257768,IPG
0.06079116821742404,0.03211774321867289,IPG
0.042401708814564655,0.015762149309266858,IPG
0.07808247690384157,0.02146096118621473,IPG
0.07379560524540875,0.030794147391432113,IPG
0.05406321389829322,0.022429829787266826,IPG
0.07278823385558279,0.022605048111664226,IPG
0.06408862683341149,0.019169714400365908,IPG
0.038099801056044824,0.015700390191849517,IPG
0.06532121006279501,0.025489349347550448,IPG
0.04000171676789554,-0.00266230505976757,IPG
0.06479216354808158,0.023610764586710402,IPG
0.07770768488649904,0.016662895359441043,IPG
0.05786528606907482,0.006720589940542473,IPG
0.06443508816470836,0.014491346565360885,IPG
0.0530765966672039,0.011870948052155383,IPG
0.06485856198730794,0.0036412529659924455,IPG
0.04741924727048362,0.02528258065786116,IPG
0.07899296470774535,0.03383868132351618,IPG
0.057359998920736725,0.01632905316511277,IPG
0.05192896496458689,0.027725276385955493,IPG
0.05804155461807897,0.018695593974083814,IPG
0.06445512173948288,0.022546398303054657,IPG
0.06094060529846578,0.031670965500919857,IPG
0.057700664095389265,0.006951627981989782,IPG
0.05309279171390655,0.011111782778253929,IPG
0.07042328236161796,0.016335859062537372,IPG
0.08587266479868721,0.025460991723713394,IPG
0.042135485224892084,0.022444396171215825,IPG
0.06510205306433461,0.014106321685865978,IPG
0.08644778167122301,0.01996494409647538,IPG
0.05722435740115297,0.018044321865981545,IPG
0.042471532384356615,0.01060617898463207,IPG
0.0445792618281435,0.002578208751487911,IPG
0.04877086067708728,0.02847635757503075,IPG
0.047426643204531105,0.004503005175876306,IPG
0.07091748395667022,0.005724966963796516,IPG
0.04862596248974719,0.019443250756567273,IPG
0.06560124631964162,0.025530704507063857,IPG
0.04946320212019426,0.029156290447582642,IPG
0.040243655790141386,0.02645203873846484,IPG
0.07842948504362646,0.0024347927984640937,IPG
0.07200960225239002,0.006718072593841802,IPG
0.07496993070274434,0.015775081232815454,IPG
0.06899923369150689,0.021865084313134598,IPG
0.06056821242044912,0.01459845091448585,IPG
0.0569345204481206,0.017585642485711327,IPG
0.06581046661300474,0.023985150949576563,IPG
0.041217026049216544,-0.010877689115667987,IPG
0.06443592316852598,0.022439127382995604,IPG
0.06822599986618769,0.023588347699910507,IPG
0.08177667825670341,0.02607413473360355,IPG
0.0669419309434429,0.005602584291556911,IPG
0.05721451631148965,0.019479429203885897,IPG
0.019105251338193307,0.003337461416495944,IPG
0.06638076011925242,0.025290588931229662,IPG
0.04362355659476645,0.01450362116978788,IPG
0.030868080767576692,0.009275095307959565,IPG
0.07433779866453472,0.019947839989530158,IPG
0.07706459467672148,0.019542588122860766,IPG
0.06495398838232155,0.025024142840975438,IPG
0.04988183163250623,0.01744166571630406,IPG
0.0798911955346576,0.019675160503231613,IPG
0.03188640795029809,0.00018579230210478411,IPG
0.04706690722872942,0.015559919726312571,IPG
0.056905190100035134,0.012939997314181214,IPG
0.0658457312016203,0.022783836425268773,IPG
0.054489694325831076,0.019707029877415405,IPG
0.06996393124629421,0.026126032465497624,IPG
0.056274510114807934,0.02844039344329929,IPG
0.08884629785606751,0.016755332529269355,IPG
0.09882891656073467,0.026522997984989482,IPG
0.06336133799287519,0.016322460329899553,IPG
0.02731412526811316,0.014301052832310871,IPG
0.06461859722495217,0.02533464486225088,IPG
0.06157327101602772,0.008111868754739293,IPG
0.0651239915946681,0.024857714012773053,IPG
0.04465647881502328,0.01861346319037897,IPG
0.07410306489458178,0.009348167825397475,IPG
0.08897284171413912,0.0196224642356843,IPG
0.07788972637562848,0.012040999217315064,IPG
0.05921857881594698,0.040503194021820434,IPG
0.0916687083608121,0.021697887365553822,IPG
0.0770502366517764,0.013001029608685741,IPG
0.05392736826411035,0.032188663084069764,IPG
0.07961992929464605,0.027251769339061524,IPG
0.06841056435212713,0.024808918620764616,IPG
0.06429385434616547,0.02054411010237602,IPG
0.06103848895924628,0.020382830218347685,IPG
0.04953574193116156,0.011442505031026642,IPG
0.06147206281656999,0.00648937535433194,IPG
0.07556439282649001,0.03352269649205288,IPG
0.034875514183262034,0.018310649705268987,IPG
0.05098963114624501,0.01715932459485461,IPG
0.07527787698686014,0.005297514548730132,IPG
0.02132723526096463,0.0171054530946718,IPG
0.05186905536870291,0.0231413905268979,IPG
0.06961123049439642,0.03609744150074792,IPG
0.05854142977214804,0.02760519648934167,IPG
0.04981692501923444,0.02452902752057842,IPG
0.045889515829449265,0.011741514535876983,IPG
0.04697100242730631,0.012327911237276024,IPG
0.0775931196122772,0.008128259354902455,IPG
0.027740980951298067,0.0024553347807343647,IPG
0.0485310271832104,0.013487677902266,IPG
0.0633002005237473,0.020099374597188885,IPG
0.07854559533214826,0.02458562242626237,IPG
0.07498151325257252,0.02570955189385479,IPG
0.06619858702772807,0.031462767416698276,IPG
0.058408761110271594,0.026876577604347182,IPG
0.058588805427416256,0.01106137727909103,IPG
0.06219458426745724,0.022342534215816286,IPG
0.060442512989511026,0.007109915278107573,IPG
0.0368304045489246,0.012174370476920235,IPG
0.05602988449091875,0.0120448670798342,IPG
0.059505761283060066,0.0014108594831163058,IPG
0.06216208444273744,0.019611944817286245,IPG
0.03777895586117704,0.008999454672582544,IPG
0.09298655094601842,0.021805245647949688,IPG
0.06992149756217626,0.01270765576788344,IPG
0.06608206788923254,0.024040257601524034,IPG
0.040287168073160025,0.013019538478856776,IPG
0.06851913415258176,0.01675434552211709,IPG
0.03364354766207117,0.012571681207373607,IPG
0.08146848541846943,0.0012591661409990253,IPG
0.07195389730879939,-0.0004554504274995066,IPG
0.07269984577330182,0.01366137529146077,IPG
0.055919868847626154,0.02603334291154996,IPG
0.06535997110003616,0.009999152897059996,IPG
0.06373015127218522,0.029122845586285234,IPG
0.05130175561753969,0.03148034589594058,IPG
0.0734269484540522,0.024381644471143413,IPG
0.04546638151482546,0.010302953952109431,IPG
0.06512614752898431,0.02196344529810332,IPG
0.04575853673167854,0.018583434520560122,IPG
0.03189665480858774,0.011735444713514244,IPG
0.06633220916521587,0.0074042133814840976,IPG
0.07361107453143906,0.01031082404659854,IPG
0.06802821493924435,0.00039857318464329994,IPG
0.07887589999619576,0.0050991930488496024,IPG
0.03606275373703795,0.011544947244896197,IPG
0.07127904746221064,0.01280463235566209,IPG
0.08109989027314847,0.014373196949776871,IPG
0.07244386332483525,0.009724859414898746,IPG
0.06038519190113586,0.023720882507900262,IPG
0.06925316542303735,0.016661217794823997,IPG
0.05300176500227097,0.008779118132312113,IPG
0.055149442459282466,0.023346452750308524,IPG
0.030297471714228183,0.004355993524534117,IPG
0.08015179862157622,0.008827777697387245,IPG
0.04854732181763498,0.014471185259434647,IPG
0.07235582946320233,0.017094715641445553,IPG
0.058351884869427176,0.016704605473499997,IPG
0.07012990595326789,0.023529468437062447,IPG
0.07952785272784853,0.02097378259245466,IPG
0.07348310690745008,0.02143422330664264,IPG
0.06658998133066614,0.01705749272236799,IPG
0.07339237885425087,0.028272448546280502,IPG
0.0873665793322579,0.014793205267137847,IPG
0.025282103419487383,-0.00024304880399264955,IPG
0.06428060643220353,0.017805623271193744,IPG
0.06633929997914324,0.014368122914598176,IPG
0.05745897164650016,0.006157278212432527,IPG
0.08962426420377638,0.016154855045994176,IPG
0.05215082798023404,0.010464303904148325,IPG
0.06548401655471543,0.02330399164013589,IPG
0.03882784570075141,0.021345442858702116,IPG
0.0675894839062528,0.02262226119123064,IPG
0.07445257170253496,0.017210025176331207,IPG
0.09228553760401755,0.02274362031111946,IPG
0.06400315301232685,0.023742158388900113,IPG
0.0707301655891635,0.0215787503686764,IPG
0.06980570265540956,0.025265811322291953,IPG
0.06423905349139229,0.024029739240050394,IPG
0.03692980623363688,-1.1654357619410243e-05,IPG
0.07978964041147449,0.024247361598888337,IPG
0.03651361824724784,0.015437298571971195,IPG
0.0618330490336565,0.007995347739278217,IPG
0.06522703643404766,0.026817224109972847,IPG
0.06292638623579587,0.01966449990942902,IPG
0.04737908997192379,0.008639597656653746,IPG
0.0374429910657987,0.004164727424812725,IPG
0.05247593685282241,0.015573368716449213,IPG
0.04726914305517392,0.02325204640900185,IPG
0.05640012167535738,0.012950928845173243,IPG
0.04224921787008318,0.011462967074254137,IPG
0.07600360875982803,0.026391761561380577,IPG
0.08599487125846059,0.015272871894717344,IPG
0.09905646325711732,0.041716750598394706,IPG
0.08687693267537379,0.029869113735612275,IPG


==> anc/Figure_8_2030.txt <==
#$v_2$,$v_3$,Model
0.15487623331595604,0.028154450380494293,SMASH
0.08588970745396904,0.04131440777516008,SMASH
0.11631237404089258,0.02983799543991529,SMASH
0.03861878507770531,0.01975205490198446,SMASH
0.10119294217875995,0.030352467355622578,SMASH
0.08667001432819052,0.026598988226580387,SMASH
0.06377553749223071,0.011174966416536498,SMASH
0.11622873294211318,0.03046198609435095,SMASH
0.12976153218051106,0.03257605041606734,SMASH
0.07511783369247349,0.05697337690128467,SMASH
0.13488810077407018,0.012061472935703286,SMASH
0.09557437695809572,0.024963154985539433,SMASH
0.11671714408107056,0.015077202567067382,SMASH
0.09621585916957738,0.034243887648558125,SMASH
0.06233237284645926,0.02201643900935142,SMASH
0.04605005608921717,0.04354175811381352,SMASH
0.13983313810379785,0.022775565502283653,SMASH
0.1158149053199269,0.0331336401053657,SMASH
0.06735883100810722,0.011933653869899828,SMASH
0.12275932395317268,0.030851322587477168,SMASH
0.09017602558877522,0.02953362986029114,SMASH
0.0479948275534116,0.0408995933998204,SMASH
0.13862406716311076,0.006461957758384794,SMASH
0.08021296296716232,0.030725891331870453,SMASH
0.03039980608548177,0.02095096985855408,SMASH
0.1261710506542925,0.003679067446209313,SMASH
0.06430345174220486,0.049565471221792445,SMASH
0.07783324738420991,0.014688349376111213,SMASH
0.06602084065848632,0.03854979360197439,SMASH
0.11360823145016358,0.02144309882430934,SMASH
0.1124279111043836,0.02630752551422307,SMASH
0.08259728902138617,0.02908124168149622,SMASH
0.14509164312190942,0.06275686810816314,SMASH
0.061629347690728,0.06620849747831349,SMASH
0.11870038132127245,0.058578693539353036,SMASH
0.08729282477541625,-0.0038657636417696348,SMASH
0.09507104494476254,0.02262447635730801,SMASH
0.13267441225843754,0.06064434741989741,SMASH
0.11179778957802657,0.041591289493348574,SMASH
0.10397430326143894,0.030590789243503305,SMASH
0.11057218401159725,0.03296608948182122,SMASH
0.061152740438588864,0.010243586060614592,SMASH
0.1184502353404873,0.051815944177172016,SMASH
0.11099794969502301,0.023809192341905226,SMASH
0.1282104539229072,0.05170850930815036,SMASH
0.05214983768533358,0.03923992070115029,SMASH
0.0733795141251452,0.023828403240297894,SMASH
0.1042508583467159,0.05132768540646193,SMASH
0.10611765983497137,0.03582612666109654,SMASH
0.030939160017452345,0.04008204770317585,SMASH
0.06652592004343014,0.024908024942631675,SMASH
0.06457243800174368,0.03839837128188519,SMASH
0.15820276685122808,0.017665487286398576,SMASH
0.09809888357612304,0.07475905049916458,SMASH
0.13526394853518053,0.02824278733103907,SMASH
0.1628821780922785,0.029283181234500515,SMASH
0.1279592054182704,0.030264288966701136,SMASH
0.04500491828056573,0.03461869069552011,SMASH
0.1191329971600965,0.019167512315829277,SMASH
0.12145039559756365,0.017321637175123895,SMASH
0.05990378290787132,0.0301278005886547,SMASH
0.1057577704501104,0.05193263356767936,SMASH
0.09015092173147017,0.015211088462393486,SMASH
0.016750993744642232,0.04490880910965737,SMASH
0.05121841757905542,0.017375620435746236,SMASH
0.07271719172136511,0.045319930813650974,SMASH
0.11444677164246952,0.02929958844983705,SMASH
0.10376506035109131,0.04974792011129371,SMASH
0.016478515946458307,0.05308158641933732,SMASH
0.09111937998727437,0.044438972921297185,SMASH
0.07018478120819821,0.035259492372184294,SMASH
0.09715613657884285,0.03803751001490204,SMASH
0.07178972545990286,0.10180064747499734,SMASH
0.1478388719363417,0.06707312495895429,SMASH
0.11213034604976763,0.026012185021008834,SMASH
0.055291243090201364,0.02120113384307852,SMASH
0.15718484227344445,0.02102600115671706,SMASH
0.14005616784811792,0.024638603953444575,SMASH
0.13363638399188385,0.017667685309833314,SMASH
0.12913986852405043,0.06034311464415196,SMASH
0.0895095955373327,0.01854808784233455,SMASH
0.06683843614209854,0.02031642933172584,SMASH
0.17858461660344563,0.08426225720395776,SMASH
0.08814206481391959,0.040983415109802225,SMASH
0.07161664060361067,0.02672939877177469,SMASH
0.05124296546528904,0.022263850028337685,SMASH
0.03609975824268121,0.06167948821431691,SMASH
0.12744342375634268,0.010375839816086965,SMASH
0.14100594264017674,0.025948808037007595,SMASH
0.15031490633981456,0.014412518211236193,SMASH
0.1573037141256179,0.01283641839015625,SMASH
0.100043792989448,0.0146703600023414,SMASH
0.14635534513269033,0.06465486128610616,SMASH
0.03293211998166495,0.016671375031516698,SMASH
0.10805517471760825,0.042084215638419575,SMASH
0.09677912389868899,0.04402547471862651,SMASH
0.10774524131619326,0.009738354207202482,SMASH
0.03244540504186425,0.03877786962685336,SMASH
0.11077980708808997,0.012043117209908671,SMASH
0.007198647023810069,0.0469236376059626,SMASH
0.0657813482962833,0.05962505298619551,SMASH
0.06514678895383262,0.011452568618226125,SMASH
0.12893260271328655,0.042202029879008174,SMASH
0.08811754403915763,0.0433679450576355,SMASH
0.07621099767206527,0.04125948381833644,SMASH
0.14050700883438547,0.04512624859827019,SMASH
0.08807501436480338,0.038710702573171135,SMASH
0.09696871126304783,0.021902124142158107,SMASH
0.09486415560288886,0.017417385068211826,SMASH
0.05547580244599517,0.03193410067970642,SMASH
0.12401276042111978,0.02648849650340799,SMASH
0.04782850074465403,0.04534755937563031,SMASH
0.07392033893431857,0.06567411348033979,SMASH
0.11494393856487872,0.053363882062039396,SMASH
0.08673418787813787,0.04319785481512882,SMASH
0.10493512643911765,0.05232034984863972,SMASH
0.14894309305196887,0.04263485464821934,SMASH
0.07203143493557072,0.023122787093905507,SMASH
0.0473039147302888,0.03232693475034207,SMASH
0.11576867310459901,-0.00519151582448222,SMASH
0.10793146944423021,0.034311202017047175,SMASH
0.050109364026925084,0.018880531643422786,SMASH
0.123993763125937,0.027092536589963835,SMASH
0.03916665697052422,0.0314157144630445,SMASH
0.11704161982043966,0.009628847736325403,SMASH
0.11392388745979448,0.04143448406037672,SMASH
0.0842217352342575,0.004996840757067273,SMASH
0.12227920693610184,0.02716416428721893,SMASH
0.11686460469738658,0.030305258096524876,SMASH
0.10414593378137169,0.054672684353891415,SMASH
0.10667419494231863,0.004034915233629709,SMASH
0.09887882496048912,0.03947363992698545,SMASH
0.10793338971660776,0.04682780726853734,SMASH
0.1462124000451721,0.06591358354625458,SMASH
0.1596048392491967,0.05927840829168112,SMASH
0.06016291220655574,0.037356347482298546,SMASH
0.015394288034980103,0.05018056598950786,SMASH
0.1287539720016474,0.04082591033120202,SMASH
0.0809153684061164,0.04438242475973946,SMASH
0.10697547376472222,0.06548931268758396,SMASH
0.07115856592461806,0.01601888092006331,SMASH
0.11591757796054952,0.013645241082423439,SMASH
0.06077626662964701,0.020299113284809267,SMASH
0.0743649609885288,0.05062578380180548,SMASH
0.0760100287749375,0.020812615896737746,SMASH
0.05555256991759779,0.06337504659809921,SMASH
0.08353069153992607,0.02957033056846016,SMASH
0.06209825969625716,0.06671377868306042,SMASH
0.12459596193596495,0.03148022662277885,SMASH
0.06686225816779144,0.0112549003735848,SMASH
0.10142232859153134,0.015547900671784033,SMASH
0.06792271733980736,0.03551599200573136,SMASH
0.11094181700674896,0.03494498390530386,SMASH
0.06533499671397938,0.07104634808016777,SMASH
0.10433277491266765,0.05228765473660869,SMASH
0.07082401916285624,0.05693953246797028,SMASH
0.11848253350107397,0.05008060732384872,SMASH
0.09125454313626469,0.01339473493066767,SMASH
0.13968472362801715,0.013145881559390367,SMASH
0.1363411739580909,0.008841084261450412,SMASH
0.059475861578049086,0.043083891437542536,SMASH
0.10838341553524829,0.03728345998625753,SMASH
0.17467843234600539,0.0034530305055173517,SMASH
0.10815494052541948,0.03645657100294016,SMASH
0.1057723098476814,0.029002998812813405,SMASH
0.0868844340038167,0.012434279096313845,SMASH
0.04407200149530445,0.023186623331067073,SMASH
0.15121870502921206,0.028458446959087967,SMASH
0.16064529428250454,0.052304045762913864,SMASH
0.09198369757978382,0.013725826383557896,SMASH
0.12758086563593662,0.03152593853222216,SMASH
0.06867184256332891,0.028222261632784733,SMASH
0.09004596028056813,0.032431525975757866,SMASH
0.005931502336675237,0.04561990920677581,SMASH
0.12459801138252029,0.040673257586303364,SMASH
0.04735247622798072,0.05109237277455965,SMASH
0.15813206227290014,0.0412097003822741,SMASH
0.07729904031533098,0.013608971662856203,SMASH
0.1271572702349359,0.016289876592823122,SMASH
0.032342778683549636,0.05716004215843807,SMASH
0.0748035168563026,0.02072329655457593,SMASH
0.06340168048257959,0.03017809496808511,SMASH
0.0857361137942762,0.028114888710833244,SMASH
0.082324634341145,0.016528594343416952,SMASH
0.1074990315517278,0.02539944120999119,SMASH
0.10413761344492929,0.016795069621121907,SMASH
0.07380589740876838,0.012468179208630423,SMASH
0.12222748543585948,0.024225566643151675,SMASH
0.05398168371985086,0.0415249782902532,SMASH
0.056860530007876636,0.03542450715997733,SMASH
0.10208139373735767,0.04851387872933906,SMASH
0.09271086407697425,0.03250019933999203,SMASH
0.06268925087454678,0.032417858981623804,SMASH
0.05336355136405221,0.02488124549661527,SMASH
0.07927423778748909,0.014770645737565442,SMASH
0.1166171152231503,0.053106365266353636,SMASH
0.134285132921906,0.03164876591170964,SMASH
0.0694053348172113,0.03764213076829547,SMASH
0.1129255280011714,0.0058643816724725925,SMASH
0.04917863935138774,0.0113161527744001,SMASH
0.11728760133108007,0.022805951432317045,SMASH
0.09138772962123509,0.02224479509825706,SMASH
0.062274440412684595,0.016260751636432626,SMASH
0.11146592860910007,0.032334938362212656,SMASH
0.08524513211052724,0.026094259785692898,SMASH
0.09606166735486667,0.015221170668234859,SMASH
0.07559123839205367,0.07146331040027826,SMASH
0.06701775292270504,0.04379262880874872,SMASH
0.0745516283860934,0.02000269002048187,SMASH
0.1328921131445638,0.0119387519940749,SMASH
0.11172059582359306,0.018301833122855497,SMASH
0.09238917043988294,0.05884633211982913,SMASH
0.12406614749292731,0.026943434314136996,SMASH
0.045142696944750586,0.04579411754792386,SMASH
0.17103579705174404,0.031692126340053105,SMASH
0.04881071335801861,0.019294449882610618,SMASH
0.09973485895801057,0.031078782013579626,SMASH
0.09169786205976015,0.013059343999182921,SMASH
0.1017561111739394,0.029426942519342626,SMASH
0.11105535118482254,0.052211419333652725,SMASH
0.12806962033520072,0.03113287267377954,SMASH
0.06824265445153391,0.020014264043857307,SMASH
0.06639747293434121,0.022463616302446116,SMASH
0.0874113621333041,0.030169334180012292,SMASH
0.13918593411524854,0.024925993472253254,SMASH
0.10585036104124022,0.027548600937037492,SMASH
0.08110051704859278,0.05424153375313222,SMASH
0.0533410766670014,0.03918939074166008,SMASH
0.10366246211926596,0.03893734428778636,SMASH
0.1316830418979866,0.0599719619404064,SMASH
0.10999773465166174,0.05069438715511258,SMASH
0.12416246237146394,0.04986321437110846,SMASH
0.07652436218416911,0.027578926311054148,SMASH
0.11521476382312715,0.02170906581632948,SMASH
0.09977268585825295,0.04632508723613054,SMASH
0.1310631814293412,0.03063602458237024,SMASH
0.11089893514374786,0.03081131221842787,SMASH
0.065912629573685,0.013142971176413507,SMASH
0.06755187317763466,0.06511226263278672,SMASH
0.0881421485096503,0.04560986092924577,SMASH
0.10569403409642847,0.04133167345570459,SMASH
0.06645961151080404,0.028140467672869904,SMASH
0.16088487942043495,0.02841616166521489,SMASH
0.11078334941660463,0.02641156672342885,SMASH
0.08183511970500938,0.023282232627362363,SMASH
0.07859024997105502,0.02989504198932622,SMASH
0.11467965330984316,0.007855915482654538,SMASH
0.15674771192348722,0.008366795015892093,SMASH
0.08960107563012663,0.027846992489627197,SMASH
0.14215861788552422,0.06228753303192128,SMASH
0.09081708666586669,0.02291187562854416,SMASH
0.09355800434703494,0.0025662702641004232,SMASH
0.034604811113004556,0.006910017075767555,SMASH
0.07948340441225576,0.019107628313424822,SMASH
0.08833956003724745,0.016223241081593804,SMASH
0.07141081612805854,0.019692512772942115,SMASH
0.05803952635694715,0.010857118320806684,SMASH
0.09932080066683385,0.025691175976566234,SMASH
0.056690960238318884,0.011602392904546592,SMASH
0.017279464999114855,0.023545898639948607,SMASH
0.05279574543135012,0.007811416423615741,SMASH
0.04136499801507745,0.02750269473643197,SMASH
0.03511264050667312,0.007227079083293893,SMASH
0.09040649553554492,0.003119528537903952,SMASH
0.053925154826729965,0.013410220872784838,SMASH
0.05664830083714333,0.011985096330587112,SMASH
0.06262093286204132,0.020756449746189648,SMASH
0.03958867041419288,0.010787016981594599,SMASH
0.06244728941954671,0.019081207496224273,SMASH
0.04314566129326955,0.0213912440987764,SMASH
0.08848637448846089,0.022733245971250336,SMASH
0.037426984348891655,0.008737925169792654,SMASH
0.007136772433084307,0.013758683392990835,SMASH
0.02625287792841456,0.01032340098041478,SMASH
0.054561817203707626,0.012401335610556024,SMASH
0.04494833238891126,0.0373986504160487,SMASH
0.0677478129195786,0.02623859744837557,SMASH
0.06080209418880302,0.014172889871054927,SMASH
0.07184107491893493,0.03172507654554694,SMASH
0.061422775812341415,0.03415027886450887,SMASH
0.04847647724110094,0.009209676912756346,SMASH
0.1189566910409445,0.023657550788734938,SMASH
0.04441714047323003,0.00965762641643261,SMASH
0.07104170576403193,0.02009000747512248,SMASH
0.09127385158879851,0.012802590903943372,SMASH
0.035460248604914216,0.02535114084994883,SMASH
0.0738199901435954,0.007176311895994546,SMASH
0.07149703813935454,0.009644390727377142,SMASH
0.032850416093740196,0.03195074374828757,SMASH
0.06230057766073325,0.010616362120777153,SMASH
0.08341275989575811,0.017130139437270705,SMASH
0.04708927223165738,0.021523316653672443,SMASH
0.09818550528633525,-0.005412764326709584,SMASH
0.014867339235368784,0.021000069529690486,SMASH
0.03908592496766124,0.014516209742749735,SMASH
0.028728873250670584,0.018303007636153116,SMASH
0.04630938940824048,0.02801141715935873,SMASH
0.05087358975660149,0.008755777399469998,SMASH
0.11355870692605549,0.023765181190187338,SMASH
0.0497913477860669,0.01992238388280865,SMASH
0.0971703658465472,0.03244441710189203,SMASH
0.03803637386126177,0.01956004414803901,SMASH
0.05246655168752485,0.0189404826702528,SMASH
0.12430663704983816,0.0025094503544862952,SMASH
0.0926824101875721,0.010003079365915763,SMASH
0.08193809048190281,0.02175759717919984,SMASH
0.07986772373528425,0.021200540242538066,SMASH
0.06429796660040739,0.03430741376792823,SMASH
0.07870656178522895,0.011289732739751814,SMASH
0.055380238528827445,0.027636162087412396,SMASH
0.0822259413740774,0.0007231102732097432,SMASH
0.05833067613620833,0.03091766731820268,SMASH
0.06493483604012823,5.067353599978128e-05,SMASH
0.07344946222190726,0.015286125877579958,SMASH
0.032488381682826334,0.008029781145459932,SMASH
0.09215123098837154,0.024734197027044547,SMASH
0.016632725693969935,0.02561189275508375,SMASH
0.05894054766700759,0.029550538557175016,SMASH
0.05681593024300729,0.024850835547471452,SMASH
0.114650952406629,0.026988511833202156,SMASH
0.06177445725249662,0.01883964643624006,SMASH
0.05196444337073866,0.010856624470702297,SMASH
0.025538851589145227,0.019514858868632932,SMASH
0.04338302267556386,0.01106742477092271,SMASH
0.0310217013880972,0.023673311147927156,SMASH
0.05267883183463697,0.01028384315507789,SMASH
0.07858067491862299,0.004826530001210498,SMASH
0.0902294110464424,0.049557903312005505,SMASH
0.06946558983167635,0.027819654646753133,SMASH
0.09448755402192296,0.024199157560402196,SMASH
0.06937750829701367,0.019964117884093902,SMASH
0.08018448885619951,0.009690753350871616,SMASH
0.0584856558110483,0.01773773240939627,SMASH
0.07985351856270913,0.006337348384944983,SMASH
0.06207179273201974,0.028446897780214933,SMASH
0.06273625370950237,0.022158588901066867,SMASH
0.036537485112770655,0.018862588368256387,SMASH
0.07945201920731218,0.04021744309454304,SMASH
0.03656759451186074,0.0001779234332513662,SMASH
0.047707705315434445,0.014995234398011856,SMASH
0.0913805886211376,0.01357867033737723,SMASH
0.04198455386330987,0.014466086207842989,SMASH
0.10021803971021342,0.02786649073047241,SMASH
0.06167997261371148,0.0026156013140526055,SMASH
0.05276349546835804,0.01106213863135692,SMASH
0.072467321485256,0.018303875149260785,SMASH
0.02956986898539206,0.023926352396741422,SMASH
0.09615663766608382,0.013881474855863314,SMASH
0.08697843932330548,0.005012556169780829,SMASH
0.07995969855029957,0.04723854653054177,SMASH
0.07504550876051586,0.012873160283445513,SMASH
0.07064532845786124,0.00488030817714287,SMASH
0.12333771494044593,0.01993090077718779,SMASH
0.04954819090115405,0.017970715880159215,SMASH
0.09466280182230703,0.03218222342221444,SMASH
0.09418254176109933,0.01941396537272511,SMASH
0.06226432590143583,0.00785805673778363,SMASH
0.04285461099582155,0.010587029950528667,SMASH
0.07199661840053738,0.015638696878100173,SMASH
0.032914381160871815,0.017617498717126326,SMASH
0.059121382562647845,0.024520774867484853,SMASH
0.06755995335306925,0.009732995847602479,SMASH
0.07146185483351804,0.030803899669565222,SMASH
0.0854072998941094,0.00644923993496501,SMASH
0.05873582443288555,0.027373061679173413,SMASH
0.06510466557858724,0.009278066825033801,SMASH
0.0728166977195113,0.03031643362222059,SMASH
0.03465652328741803,0.03281699443239304,SMASH
0.063731700139835,0.0033534493619039336,SMASH
0.041809927901034556,0.0054848993893471185,SMASH
0.11174272686258198,0.028496376539869684,SMASH
0.08189639774225169,0.00018369950290846078,SMASH
0.0712754856202969,0.009243365531766396,SMASH
0.08707859215976223,0.03502943840403994,SMASH
0.11133940009492174,0.012339238334962583,SMASH
0.062160996384513965,0.018169478679320786,SMASH
0.06307724965147295,0.015946539303536914,SMASH
0.03946291516915971,0.00938209791604913,SMASH
0.06303471863504798,0.010577089275879446,SMASH
0.12065998616599752,0.0038451905794397744,SMASH
0.07297854576868751,0.018094298683225974,SMASH
0.044096573277973304,0.033194802955882605,SMASH
0.10410996325455248,0.018929047097464194,SMASH
0.06161619438660344,0.0047530209907327,SMASH
0.0653013376588951,0.005078445987971662,SMASH
0.07759643147525577,0.014468447155928753,SMASH
0.06400558949997177,0.018870619617696614,SMASH
0.029965786104706335,0.010435688555486496,SMASH
0.07489562987565739,0.005190082748469504,SMASH
0.05046877758080469,0.019391975792027984,SMASH
0.10008911456307426,0.023638939096404268,SMASH
0.037523123370354634,0.008910181842637754,SMASH
0.07083735929346781,0.013879035887993517,SMASH
0.055183648296196534,0.015262626415833955,SMASH
0.05696178737900002,0.030956178696701548,SMASH
0.04500134082452559,0.012165168633012657,SMASH
0.07400963390143545,0.026499684687864178,SMASH
0.06298568564612991,0.028982409006902028,SMASH
0.06801288337056167,0.010687971856732885,SMASH
0.06522015160596815,0.02020268981710129,SMASH
0.07396261377910772,0.01852278913712494,SMASH
0.0561413425217572,0.019791358906039558,SMASH
0.06466132218529153,0.00826292047655786,SMASH
0.12087042904921881,0.02901675713814892,SMASH
0.0585466614799148,0.01283421355561163,SMASH
0.09297222210786824,0.01337163562169888,SMASH
0.028947430866644364,0.0008648708565759253,SMASH
0.04803170084589787,0.04052626241590191,SMASH
0.05787272256496242,-0.00022035496028167218,SMASH
0.03277388647078497,0.022331946041476373,SMASH
0.030336170487734463,0.01976527463288661,SMASH
0.05632193133761493,0.01525100759334032,SMASH
0.05510848714345951,0.02697100645520443,SMASH
0.04151456475349168,0.014185511777389647,SMASH
0.06445542030264165,0.031427952037451,SMASH
0.04842480576035999,0.012161851822690613,SMASH
0.059162522778520764,0.01439539022129546,SMASH
0.022706701148011314,0.022497629011772966,SMASH
0.1037202392030341,0.022537304553417587,SMASH
0.062420801039629895,0.021258458096648628,SMASH
0.09339241036633911,0.021719418899311605,SMASH
0.09394011262610788,0.01823321524280365,SMASH
0.05141153868283879,0.04753843981578757,SMASH
0.03502355520085684,0.032878861499816114,SMASH
0.05423631040803571,0.020612076857130086,SMASH
0.05829012651725014,0.029425569627836393,SMASH
0.04891187648258255,0.005608861316695831,SMASH
0.06274474198770258,0.005865568478818102,SMASH
0.06435024348096977,0.01483003367161554,SMASH
0.033754609583719695,0.006781130820080716,SMASH
0.09301748774582226,0.022324071046055965,SMASH
0.05150704768610247,0.022589251563844275,SMASH
0.08428414181963181,0.025001517492120724,SMASH
0.10703659517205527,0.03377034518628003,SMASH
0.04226451066447382,0.021082566688540434,SMASH
0.06536807762297452,0.015142962836102053,SMASH
0.0682225503201303,-0.012752532947776762,SMASH
0.07804667745766883,0.00886849480762996,SMASH
0.061813092001690356,0.01733260078203374,SMASH
0.05974829769610719,0.010638454104353825,SMASH
0.06740485382934566,0.00790111350192025,SMASH
0.059477550845531406,0.02696324863801891,SMASH
0.06769084400692892,0.007805612797863729,SMASH
0.037536913091506675,0.006635361397705015,SMASH
0.06250987935635016,0.005968626407512048,SMASH
0.05400516929441646,0.028204971286436127,SMASH
0.08705910754036408,0.0359972016598883,SMASH
0.027741541544669002,0.02391186012458858,SMASH
0.06996096883824625,0.01077502262452106,SMASH
0.05228286575726596,0.022634006174492686,SMASH
0.08095957099195181,0.0039754326999993025,SMASH
0.07786794959438788,0.02636351035587067,SMASH
0.06321825746624553,0.015244168598263544,SMASH
0.03961638663671448,0.0028533938418840643,SMASH
0.08742923513804121,0.005497608375611112,SMASH
0.06055049441912666,0.016476973272038845,SMASH
0.07236122825211437,0.015009560984001753,SMASH
0.06295714247540712,0.03220330434789606,SMASH
0.03079472141304672,0.0006363171339028123,SMASH
0.053585976496611995,0.016245174938784142,SMASH
0.06442988425926086,0.013711825515739181,SMASH
0.05212891710826034,0.024657068513321664,SMASH
0.06554348575974536,0.01732243418097499,SMASH
0.05654266691879741,0.028640293835293682,SMASH
0.07120722529931979,0.027445951335767584,SMASH
0.05237961774503406,0.016052892901043708,SMASH
0.04365926107107977,0.014109784014712143,SMASH
0.06699637219212647,0.004970136680940414,SMASH
0.03612608904788605,0.014282599123984682,SMASH
0.07491649775954785,0.035762441586209344,SMASH
0.1018753372742257,0.011318804294315189,SMASH
0.08670792368885026,0.007911387857203134,SMASH
0.09421229676105196,0.021098470714653192,SMASH
0.07305063453395615,0.00972585791879979,SMASH
0.059468814166679033,0.014801897686205639,SMASH
0.09115447792149375,0.021086511619939106,SMASH
0.06784523109813405,0.020223240544877796,SMASH
0.08529803735406484,0.03142467773186515,SMASH
0.06429353852831791,-0.007028134377606282,SMASH
0.05136967944513251,0.023409313469222606,SMASH
0.023048425044582408,0.018189314427446254,SMASH
0.050175330084592296,0.02282780259246535,SMASH
0.044571930200532135,0.04894584517569939,SMASH
0.0592241591361244,-0.00020292422479590015,SMASH
0.06446473628104674,0.013543630774709348,SMASH
0.07773708068129069,0.005859230175178666,SMASH
0.040322727640789605,0.017006868892817897,SMASH
0.030905518538531154,0.011908814831609636,SMASH
0.03880952438229737,0.016677696259253125,SMASH
0.06579078115051355,0.029000196405680332,SMASH
0.07972176693121379,0.022366522273792107,SMASH
0.07508543898799595,0.022646214515882772,SMASH
0.060023211351952196,0.01633035182861852,SMASH
0.03863226590546498,0.0018257757030968127,SMASH
0.08809779582450686,0.010526785970220446,SMASH
0.05438584974845108,0.006100830786689988,SMASH
0.03383239822955244,0.01551557169259553,SMASH
0.039566767962738454,0.02454578682421421,SMASH
0.09138248780480157,-0.0016877892803225014,SMASH
0.04855980309015701,0.023037720604428824,SMASH
0.08972352867897873,0.023730800498516502,SMASH
0.09290736984711329,0.00524403334922822,SMASH
0.06499362224090491,0.010974810247585943,SMASH
0.02898030618063297,0.01170040383953694,SMASH
0.08892862683970891,-0.007711056324734585,SMASH
0.051855829270563744,0.021598191329964125,SMASH
0.07483234837321373,0.015755936881593942,SMASH
0.035486910197196145,0.024334008909998536,SMASH
0.07914811318793259,0.02631270246809502,SMASH
0.0669469710907392,0.0006849590445285904,SMASH
0.04430570909759958,0.023075314956365233,SMASH
0.05658888634166626,0.013102987936546726,SMASH
0.05191106994855678,0.026949512124886194,SMASH
0.04968756840305337,0.020322488308274544,SMASH
0.07416805422821866,0.0221698020602379,SMASH
0.040264373258891116,0.019126386145672563,SMASH
0.08268655227981564,0.022756670446505988,SMASH
0.025984016963256248,0.03622291264291709,SMASH
0.10647555953675897,0.006750141254544001,SMASH
0.05086111533957069,0.03925963256848455,SMASH
0.08675378447797125,0.012952951579293999,SMASH
0.09707131112103426,0.01064184099246913,SMASH
0.06500653314750894,0.008454083710867375,SMASH
0.050269667631388584,0.01384487414910116,SMASH
0.08414527719096786,0.03285348402457282,SMASH
0.0713969376712083,0.0011454766117721575,SMASH
0.09266116433994596,0.017144575232415988,SMASH
0.10313712013412364,0.011720320502654308,SMASH
0.10262306149617889,-0.0016126686003702288,SMASH
0.037544349303719124,0.01891117271454145,SMASH
0.05217348749428725,0.014843882458941474,SMASH
0.038621153232882274,0.003268584468499115,SMASH
0.07553170064906253,0.022141632258467218,SMASH
0.044803401225242505,0.004389113538982025,SMASH
0.058139584936867675,0.008948263537096724,SMASH
0.0459405892238823,0.030545803227926216,SMASH
0.06576017770630782,0.005208001782608622,SMASH
0.03294480677891673,0.025466948324269965,SMASH
0.10807588906368068,0.01736594430350684,SMASH
0.04806436321765699,0.028434517222036597,SMASH
0.055997089086850714,0.005435624526258365,SMASH
0.04498904979702445,0.019874695657139715,SMASH
0.07722285357275331,0.01223905319341399,SMASH
0.0716045949301947,-0.03655163463738768,SMASH
0.04244558537181851,0.008967306644744245,SMASH
0.08827223702707454,0.004381168006255962,SMASH
0.06590258937120393,0.011560080659519871,SMASH
0.06246748182803745,0.005284402455105709,SMASH
0.057796176661192404,0.015381013383476305,SMASH
0.10553100732275442,0.01809838772491247,SMASH
0.08308451626220888,0.03898794206598532,SMASH
0.10062688530608338,0.014028125143956661,SMASH
0.09182288758088915,0.015932871537052425,SMASH
0.04393774127576815,0.005128826930711117,SMASH
0.07456123901236651,0.023152945303574125,SMASH
0.06574287055176209,0.026219020469345194,SMASH
0.08529024534325344,0.007312663859161587,SMASH
0.076214492772629,0.002532727669738302,SMASH
0.035302412604080506,0.03518460108375499,SMASH
0.07841976346577086,0.03743479484329699,SMASH
0.05869516223661137,0.013084846374115932,SMASH
0.052768908943057774,0.034104344639418,SMASH
0.08981075147133384,0.010363700010796603,SMASH
0.10136469609389932,0.007901046183351332,SMASH
0.06013409308213087,0.015106884310719302,SMASH
0.035804391313456606,0.025263709958509302,SMASH
0.06576078114155497,0.010495171479185642,SMASH
0.11275004201318142,0.007037747653940282,SMASH
0.06504083272898288,0.0189761866050931,SMASH
0.07401386500124219,0.010674189213512252,SMASH
0.04738464897356006,0.006668641819994979,SMASH
0.051251346670512815,0.024250952699314092,SMASH
0.0774559341825611,0.017337797377022433,SMASH
0.028784889528456377,0.03535373873584719,SMASH
0.06770158477249937,0.021358760439898105,SMASH
0.05900129636048881,0.02140874197812791,SMASH
0.037985937047232285,0.0038520422909493427,SMASH
0.0835783112454616,0.02478485458821647,SMASH
0.06557467049940031,0.005111990704457484,SMASH
0.05975577604178305,0.04194435902734382,SMASH
0.0666726278056795,0.017392353869471133,SMASH
0.04813926810936298,0.016655842348612483,SMASH
0.06166028658353915,0.02904375002953175,SMASH
0.06398315633314589,0.02949141092166846,SMASH
0.0743818923463833,0.008897261942488894,SMASH
0.053796637500195026,0.023170123406207582,SMASH
0.05110409755944908,0.01938574387384173,SMASH
0.06581379443432363,0.03190098665048152,SMASH
0.0601193412977597,0.03532252730443153,SMASH
0.07840383781371438,0.017930160531175396,SMASH
0.027115003610849314,0.03363634850677951,SMASH
0.052964700878620714,0.020646562186016033,SMASH
0.05089110200874095,0.0291079509417829,SMASH
0.08382638498232707,0.006287268159144794,SMASH
0.08668056033595546,0.016036195167698792,SMASH
0.03279472201779423,0.00898560333080731,SMASH
0.08063309918967151,0.04179687923015692,SMASH
0.04815019225462703,0.01887633866563881,SMASH
0.08825249279953391,4.1991356108083456e-05,SMASH
0.03581937529126288,0.032459280712165806,SMASH
0.08017170872037926,0.01992327749505784,SMASH
0.07535399123103148,0.017769405986107597,SMASH
0.07771984515992292,0.010573365183238778,SMASH
0.058965376397388226,0.012779410547232665,SMASH
0.05562544733030257,0.029846670257372494,SMASH
0.023435327245078165,0.02880517606845484,SMASH
0.04602416108020751,0.021416732078914147,SMASH
0.11544712149008818,0.04007281446987558,SMASH
0.048796816147104086,0.01686446917008501,SMASH
0.0938934429915937,0.0172331143263719,SMASH
0.07370717413610883,0.0355612927250205,SMASH
0.053434027129148756,0.0015852471288362573,SMASH
0.0771384931007306,0.013885064016600335,SMASH
0.06326364421074279,0.01572757687844688,SMASH
0.0473099665858466,0.021680862847471807,SMASH
0.07315191351097393,0.026263853954341023,SMASH
0.08691254116319502,0.01168147162286216,SMASH
0.0951685149572288,0.019145341709964906,SMASH
0.07492870878893179,0.001975311414474899,SMASH
0.0984939693402635,0.006227255615654823,SMASH
0.07583745174087016,0.006493500037421408,SMASH
0.09493385440557611,-0.013081697079977937,SMASH
0.051463920377280516,0.019508236030142866,SMASH
0.056189911416218756,0.012023865664473369,SMASH
0.0658231773398657,0.006842628016324511,SMASH
0.05909250821566536,0.004708741778416482,SMASH
0.06784004478676503,0.027256581592696043,SMASH
0.06224933169033579,0.024609863899103232,SMASH
0.08307004662700947,0.0032088706233498227,SMASH
0.0851201420991854,0.011377948985759499,SMASH
0.06515597133060669,0.024157263120719853,SMASH
0.05839954364216369,0.012403952579992132,SMASH
0.07311527098247275,0.014535889559379837,SMASH
0.06407924471391968,0.015100492979958286,SMASH
0.03842175114049222,0.023277905001757058,SMASH
0.08046183287558685,0.013398474706876917,SMASH
0.0694787268914564,0.004792080752430017,SMASH
0.0816532236404337,0.018564717623764163,SMASH
0.06597166636248346,0.026354037837763702,SMASH
0.07301451124235331,0.01998358411720596,SMASH
0.06243674943930648,0.017224979855623358,SMASH
0.07127538294331391,0.01932639337349122,SMASH
0.05553712287751017,0.021623190191246172,SMASH
0.09116438673406659,0.008630427544707877,SMASH
0.10953923924846848,0.0164095764711116,SMASH
0.07212082111963626,0.003607503398880107,SMASH
0.06976673527162226,0.02840158833405745,SMASH
0.09107934043405173,0.02392857530867247,SMASH
0.04665759937079208,0.006852523708343298,SMASH
0.05413877122189081,0.0046826612705643,SMASH
0.07502731765762491,0.007878120831160712,SMASH
0.07508045359824854,0.030094414447870713,SMASH
0.09310956930441257,0.01379157877141684,SMASH
0.08029602388061427,0.011517269144192675,SMASH
0.05749806140767135,0.02300720491944985,SMASH
0.11012276413890766,0.020074509684929773,SMASH
0.043772834818152216,0.0157304217803458,SMASH
0.07428181585704607,0.013373469011088657,SMASH
0.05107215958960795,0.018905662065042603,SMASH
0.03813780645278831,0.02106367252153959,SMASH
0.03427761441833994,0.02124193431113017,SMASH
0.042012501824641,0.017187262853370196,SMASH
0.08958618718058659,0.011729226744340666,SMASH
0.07583100401126931,0.02396827847731077,SMASH
0.07794982175033302,0.006903284848022654,SMASH
0.0954365096817077,0.011002892587690827,SMASH
0.0828411514215395,0.03948055359111777,SMASH
0.06738749243836543,0.015430875694127677,SMASH
0.05627841577967458,0.013541413192075562,SMASH
0.08495709832278649,0.01187614601275591,SMASH
0.029041409930190325,0.02744792295504072,SMASH
0.057100602587398075,0.00224989030718408,SMASH
0.061925136172116334,-0.0013886799427513738,SMASH
0.10741945584300314,0.024019795228095265,SMASH
0.07325740748565515,0.013733501041634254,SMASH
0.08594866362609617,0.030407143658917907,SMASH
0.04753709443771253,0.030107383202441246,SMASH
0.05488538243209516,0.010997151829823453,SMASH
0.08245496891530563,0.013153153572705193,SMASH
0.042698270942777374,0.023714562304483662,SMASH
0.047218724728036524,0.008724407912251942,SMASH
0.044522069972952785,0.01522216301956114,SMASH
0.04518746727784913,0.0432464121291561,SMASH
0.05786370277820993,0.01794061433422864,SMASH
0.0504579606529476,0.019921619308493836,SMASH
0.07999807645642244,0.012365056280129322,SMASH
0.05094379159356878,0.02394978778344504,SMASH
0.07442530129619253,0.025536296494550074,SMASH
0.06235687966501781,0.02552796871112695,SMASH
0.05809649314441483,0.037494556996925256,SMASH
0.0420588068164263,-0.0006916585519337326,SMASH
0.08480123260283938,0.02665306531383847,SMASH
0.06250099970974328,0.01683570432280024,SMASH
0.11566103328102563,0.022238365067463652,SMASH
0.06220083540030037,0.027360880181597047,SMASH
0.045456306173263926,0.0017641276822936331,SMASH
0.09098618963374751,0.008121345418026428,SMASH
0.03357461713748805,0.006150688345485594,SMASH
0.06305018142262014,0.03449663350165471,SMASH
0.09292539111464392,0.03581002080542856,SMASH
0.08498699918020035,0.003312267415076611,SMASH
0.04367359405186919,0.01155830864442171,SMASH
0.06456478334223781,0.012982008035258404,SMASH
0.06683964496966366,4.4849907576969704e-05,SMASH
0.07215799976753172,0.019849578942525724,SMASH
0.08974241963883704,0.01811147271007761,SMASH
0.05300422572367341,0.01722236952744927,SMASH
0.06621179070342711,0.005357849838687259,SMASH
0.08591513662050536,0.011317916152032446,SMASH
0.031213119090504438,0.009775623063498733,SMASH
0.09711686324430806,0.00637851166440338,SMASH
0.06126337572497098,0.005460092918171979,SMASH
0.023698521257896694,0.0030141614079499694,SMASH
0.03866163829301467,0.025281231519036,SMASH
0.04637011207720996,0.038795183560575715,SMASH
0.05784592470832925,0.02680246946892761,SMASH
0.10019492398844877,0.011009031888388282,SMASH
0.0861505607411821,0.005980765487043032,SMASH
0.07164519529273974,0.01943947486693187,SMASH
0.059330162851099266,0.01160722313253621,SMASH
0.07818003378129873,0.025486691995300507,SMASH
0.03997554641247645,0.03294068553497265,SMASH
0.059002175368662264,0.009120571481449288,SMASH
0.042118201363191374,0.01676434660942331,SMASH
0.060737705628549014,0.00738994843467695,SMASH
0.02852758436666084,0.008904357953996423,SMASH
0.07643245273049952,0.027531346701759815,SMASH
0.06959104777004754,0.02623339004465778,SMASH
0.046631070785148714,0.010852569426122663,SMASH
0.0860617083809891,0.03348971755046099,SMASH
0.027613397786235828,0.03778161256974545,SMASH
0.12458657280323145,0.01063550713715665,SMASH
0.07607165566950859,0.013340875002116163,SMASH
0.024055506814686194,0.008185864287186507,SMASH
0.08459140140824592,0.022696549284538247,SMASH
0.02766439154219813,0.0026851607402062854,SMASH
0.0818577142231109,0.018792314850282713,SMASH
0.0876944189107351,0.02793720842714596,SMASH
0.03661791059980426,0.029225957127120426,SMASH
0.06985301627373862,0.011970274033042957,SMASH
0.08501379269041677,0.026898138340865657,SMASH
0.10308658839696377,0.024366780739110125,SMASH
0.059945580021820676,0.03144990518832782,SMASH
0.0636470077009326,0.009609753160223845,SMASH
0.058320841476138655,0.00504816714848308,SMASH
0.07527660227788888,0.009567025281311443,SMASH
0.07387639757693676,0.016636044866938298,SMASH
0.026553493593173286,0.02956725061396761,SMASH
0.03597788421298532,0.0024210546546051225,SMASH
0.033210510570823824,0.029537748187159697,SMASH
0.0578628598458293,0.014751994576782286,T$_{R}$ENTo
0.045389873494806776,0.002929554862435986,T$_{R}$ENTo
0.04092874346904727,0.007281925488923262,T$_{R}$ENTo
0.07788769903956912,0.01248256440244527,T$_{R}$ENTo
0.052026427967414,0.014646178624149046,T$_{R}$ENTo
0.07730334653135146,0.015182056545801478,T$_{R}$ENTo
0.0699268310770197,0.014695869245115204,T$_{R}$ENTo
0.07514786597686397,0.010689363108183548,T$_{R}$ENTo
0.03908858771265394,0.023728662314751042,T$_{R}$ENTo
0.04643841660358403,0.011658889317763436,T$_{R}$ENTo
0.06560023562698367,0.006723150225602296,T$_{R}$ENTo
0.07682904339139517,-0.001349126184859312,T$_{R}$ENTo
0.056995040594705455,0.0018629379191251803,T$_{R}$ENTo
0.07354312042043383,-0.018543975480340945,T$_{R}$ENTo
0.05751468104294739,0.01384650628467431,T$_{R}$ENTo
0.01347127431685734,0.024565273110559067,T$_{R}$ENTo
0.03994242828853466,0.008308235772195133,T$_{R}$ENTo
0.03626709387012514,0.0003063563326732589,T$_{R}$ENTo
0.06618784609529549,0.006466718770451915,T$_{R}$ENTo
0.03828052806377993,0.012596761675987184,T$_{R}$ENTo
0.044613914995874256,0.01794876422071169,T$_{R}$ENTo
0.05111152789219967,0.004501158176405186,T$_{R}$ENTo
0.06167753525196453,0.013250700572642004,T$_{R}$ENTo
0.07118115134222727,-0.0003826810416369553,T$_{R}$ENTo
0.04912931509748105,0.01890759846494782,T$_{R}$ENTo
0.025536660060624442,0.02567693917867848,T$_{R}$ENTo
0.06089359270406819,0.015759449343706468,T$_{R}$ENTo
0.06277822612379162,0.0005177474442756762,T$_{R}$ENTo
0.06777633976109652,-0.047531961282589394,T$_{R}$ENTo
0.02012921074273314,0.003890169178317842,T$_{R}$ENTo
0.09119776115072589,0.002997458457362351,T$_{R}$ENTo
0.06197899616604887,0.01215548185542147,T$_{R}$ENTo
0.042230047269101366,0.01852454847925379,T$_{R}$ENTo
0.06667768682692735,0.018686189416606894,T$_{R}$ENTo
0.0689472554958518,0.021141697202373407,T$_{R}$ENTo
0.040077414040380475,0.041634566744731684,T$_{R}$ENTo
0.02627147830248753,0.014910340881078243,T$_{R}$ENTo
0.05895179949281464,0.012441765528138495,T$_{R}$ENTo
0.06735074265809388,0.009054251739929964,T$_{R}$ENTo
0.05472742617341861,0.001885086962244245,T$_{R}$ENTo
0.06138233538385531,0.008062668507136639,T$_{R}$ENTo
0.022501767554740933,0.014670851521838576,T$_{R}$ENTo
0.0475166989236399,0.002970121249017518,T$_{R}$ENTo
0.05827318030124591,0.020237602628598243,T$_{R}$ENTo
0.04528430962240862,0.009882225212349546,T$_{R}$ENTo
0.0650936448559128,0.017260147180458468,T$_{R}$ENTo
0.04783503776562519,0.021005654314171375,T$_{R}$ENTo
0.04636966182763371,0.005741058603298587,T$_{R}$ENTo
0.07306589376711885,0.030380577756025613,T$_{R}$ENTo
0.04827783580960444,0.012415500150201647,T$_{R}$ENTo
0.024711757345302194,0.008474921320578963,T$_{R}$ENTo
0.03932162792467463,0.018147407754506927,T$_{R}$ENTo
0.046393445678102094,0.021396388209175762,T$_{R}$ENTo
0.054691099499418507,0.004849998382857876,T$_{R}$ENTo
0.023246109202301017,0.011650236588641333,T$_{R}$ENTo
0.06296008527077794,0.014681946700800658,T$_{R}$ENTo
0.05338768578132693,0.01224269152722438,T$_{R}$ENTo
0.04813500201328162,0.00972716307429221,T$_{R}$ENTo
0.04981183055960829,0.024382181517451213,T$_{R}$ENTo
0.06370943956745613,-0.001237469515713378,T$_{R}$ENTo
0.0456753359998478,0.01758393114297205,T$_{R}$ENTo
0.02901993475150657,0.017606827023130503,T$_{R}$ENTo
0.0671546527158349,0.00630564526478477,T$_{R}$ENTo
0.0738498783793674,0.009935887876229583,T$_{R}$ENTo
0.04432056159677777,0.023459113817872954,T$_{R}$ENTo
0.045415254156767094,0.020059146567105546,T$_{R}$ENTo
0.0321096099819798,0.023513568870341364,T$_{R}$ENTo
0.08648599671788831,0.01097782913176321,T$_{R}$ENTo
0.09143786615042435,-0.004033659112488505,T$_{R}$ENTo
0.04132157644337556,0.01990120342595889,T$_{R}$ENTo
0.051293454232111485,0.006819299459011878,T$_{R}$ENTo
0.0581325038539441,0.00912321377146927,T$_{R}$ENTo
0.06605205935945978,0.0144904703567061,T$_{R}$ENTo
0.09077791396981502,0.010059517683248798,T$_{R}$ENTo
0.07903714413178432,0.022647588982547984,T$_{R}$ENTo
0.06419837551741273,0.00935813720781875,T$_{R}$ENTo
0.0727757950906997,0.011830709604650009,T$_{R}$ENTo
0.07353227606710519,0.020383000838165705,T$_{R}$ENTo
0.07051672148352,0.029604667674795058,T$_{R}$ENTo
0.06720696248518555,0.002667320436311622,T$_{R}$ENTo
0.04787382855316418,0.001053651994818069,T$_{R}$ENTo
0.06891466062905945,-0.0010902576741743772,T$_{R}$ENTo
0.04381468946341321,0.018683503607307368,T$_{R}$ENTo
0.04609128466449887,0.014255708392673693,T$_{R}$ENTo
-0.00640563418272079,0.01412993223623444,T$_{R}$ENTo
0.03163550667555916,0.01574674020919795,T$_{R}$ENTo
0.035595036093523935,-0.006341462227206043,T$_{R}$ENTo
0.07430081109188343,0.002912840763087049,T$_{R}$ENTo
0.048534456022709255,0.004440241246261628,T$_{R}$ENTo
0.04464141570750641,0.015812938866886315,T$_{R}$ENTo
0.0563676281961067,0.0038662101739264706,T$_{R}$ENTo
0.0494706200786212,0.01955602788018669,T$_{R}$ENTo
0.09791463255159584,0.02121134052944935,T$_{R}$ENTo
0.0650334525745853,0.01330180426688217,T$_{R}$ENTo
0.058656051572185716,0.01146736132660141,T$_{R}$ENTo
0.057105599970918686,0.019721930100489782,T$_{R}$ENTo
0.05472043248588306,0.021812706320370683,T$_{R}$ENTo
0.05452460703923405,0.010650649329112222,T$_{R}$ENTo
0.05573114685392367,0.012505761806762217,T$_{R}$ENTo
0.04203749690962006,0.014448632690491533,T$_{R}$ENTo
0.05680622955260253,-0.006223913004859283,T$_{R}$ENTo
0.057299483664271615,0.021461066937044283,T$_{R}$ENTo
0.012224682203617427,0.0206277312833526,T$_{R}$ENTo
0.04842482201328404,0.02243220642619388,T$_{R}$ENTo
0.048839216042851026,0.019880644218810216,T$_{R}$ENTo
0.07627015649908463,0.021957516942330463,T$_{R}$ENTo
0.03935089794916921,0.01712894719833467,T$_{R}$ENTo
0.06010758913811314,0.0015467552343977182,T$_{R}$ENTo
0.07304467550109009,-0.013451391631752215,T$_{R}$ENTo
0.062272831647578665,0.013911274079614544,T$_{R}$ENTo
0.05707110619923649,0.01985673188541168,T$_{R}$ENTo
0.06190120221443431,0.019154928670160817,T$_{R}$ENTo
0.057511029554488766,0.017305506437101614,T$_{R}$ENTo
0.0666488050537667,0.019558673761508338,T$_{R}$ENTo
0.0932954001228569,0.011429511572199689,T$_{R}$ENTo
0.04714669743902321,0.01871477860547227,T$_{R}$ENTo
0.06951575309421984,0.005159660572302305,T$_{R}$ENTo
0.07507399035812123,0.007818720270049536,T$_{R}$ENTo
0.07116572726042361,0.003365446930129772,T$_{R}$ENTo
0.010740136901033821,0.003440433928428362,T$_{R}$ENTo
0.08226958338064586,0.012298906464827562,T$_{R}$ENTo
0.047560682987507305,0.019914643940646008,T$_{R}$ENTo
0.07527585672654191,0.020247354165456435,T$_{R}$ENTo
0.05950932519926695,0.0020931232140305265,T$_{R}$ENTo
0.03096896648287792,0.01489112668095833,T$_{R}$ENTo
0.05434184023318124,0.00699372159155858,T$_{R}$ENTo
0.05585147499544165,0.010809405052604864,T$_{R}$ENTo
0.06859792330707727,0.007138138084694384,T$_{R}$ENTo
0.03531541096116707,0.019376571623874825,T$_{R}$ENTo
0.04743040067711276,0.025117546555062924,T$_{R}$ENTo
0.07312107599979122,-0.007029061379181888,T$_{R}$ENTo
0.05398372866755475,0.008970291834325772,T$_{R}$ENTo
0.009604483914865215,0.01694602823991811,T$_{R}$ENTo
0.0737749836275271,0.007246416748753989,T$_{R}$ENTo
0.044708861932278146,0.01828266287130604,T$_{R}$ENTo
0.04377083260616013,0.005533006276082247,T$_{R}$ENTo
0.04633215894590577,0.018679384237655194,T$_{R}$ENTo
0.060422324776552884,0.013458501757751196,T$_{R}$ENTo
0.03181598745527414,0.018061181808043218,T$_{R}$ENTo
0.04592734326033641,0.01117836888523227,T$_{R}$ENTo
0.020698866122879713,0.00488837930937353,T$_{R}$ENTo
0.052175800751981485,0.017515512098055706,T$_{R}$ENTo
0.0740510601551552,0.007708233002071113,T$_{R}$ENTo
0.06229872741200845,0.012149498090435152,T$_{R}$ENTo
0.029086612527569795,0.02316833786231454,T$_{R}$ENTo
0.09519650536864502,0.004362091204151073,T$_{R}$ENTo
0.06863306692303617,0.02012223887437659,T$_{R}$ENTo
0.033890500534056026,0.012706977886687426,T$_{R}$ENTo
0.04912888726385589,0.0016816441327902898,T$_{R}$ENTo
0.042142148868968256,0.017939377764833463,T$_{R}$ENTo
0.13220027634172954,0.011546130775046822,T$_{R}$ENTo
0.0831326737665243,0.0126645123786558,T$_{R}$ENTo
0.0618211724784597,0.03213717830314796,T$_{R}$ENTo
0.0896054077350547,0.005967770594800442,T$_{R}$ENTo
0.05212723043836663,0.018021559682986257,T$_{R}$ENTo
0.08793896521238788,0.03493992087198687,T$_{R}$ENTo
0.06081043672019267,0.012724492712387582,T$_{R}$ENTo
0.06535314775656502,0.0201784387054593,T$_{R}$ENTo
0.09287655614820552,0.029452890382022052,T$_{R}$ENTo
0.05846120103304613,0.03361459776988432,T$_{R}$ENTo
0.02538730910612705,0.0058045005109813854,T$_{R}$ENTo
0.09376506650474453,0.02214866851552012,T$_{R}$ENTo
0.06270548529233455,0.03988043613728909,T$_{R}$ENTo
0.018134597059984253,0.04092590565067254,T$_{R}$ENTo
0.08043447259522782,0.015183975277930693,T$_{R}$ENTo
0.060015671036763425,0.04160225642615695,T$_{R}$ENTo
0.08553394455488608,0.008271820289049022,T$_{R}$ENTo
0.04592074677973919,0.006590196944860866,T$_{R}$ENTo
0.09588508425838516,0.021903547408125654,T$_{R}$ENTo
0.1329910452235712,0.034990005542470004,T$_{R}$ENTo
0.07159125402804557,0.02602394091819604,T$_{R}$ENTo
0.06861832589770483,0.02039863401619896,T$_{R}$ENTo
0.041802051107123706,0.022655099707204432,T$_{R}$ENTo
0.08529940497290318,0.02508252791504881,T$_{R}$ENTo
0.05217264511747807,0.027716574757588392,T$_{R}$ENTo
0.07985203631047694,0.0038906576277173994,T$_{R}$ENTo
0.09595603724647035,0.02848055246717642,T$_{R}$ENTo
0.04805840398259483,0.037550712642382474,T$_{R}$ENTo
0.07396203679188115,0.01780937609643892,T$_{R}$ENTo
0.05391315859888861,0.03686297211568164,T$_{R}$ENTo
0.11181162620685252,0.006457337008422564,T$_{R}$ENTo
0.09106321476486083,0.04017012279547824,T$_{R}$ENTo
0.09552725203202618,0.011973321266505283,T$_{R}$ENTo
0.026649697712435326,0.028168512828721976,T$_{R}$ENTo
0.046761959608378416,0.04640967499557683,T$_{R}$ENTo
0.09812094871147202,0.005285157012665862,T$_{R}$ENTo
0.06558085678489485,0.020142127355401867,T$_{R}$ENTo
0.025094758386689828,0.04702846114975424,T$_{R}$ENTo
0.020052174695307408,0.022637060329966173,T$_{R}$ENTo
0.02471052423746256,0.027547564032302848,T$_{R}$ENTo
0.09264812562023987,0.026803451350018184,T$_{R}$ENTo
0.11950230395771866,0.02556213789074263,T$_{R}$ENTo
0.043609402915717466,0.016359771820803375,T$_{R}$ENTo
0.06850709918699864,0.02385174937369221,T$_{R}$ENTo
0.027818392082504657,0.017422614434354996,T$_{R}$ENTo
0.15165713625122454,0.03399218030977104,T$_{R}$ENTo
0.07764451751313078,0.04306381890839569,T$_{R}$ENTo
0.04862108237553921,0.04404403137164405,T$_{R}$ENTo
0.11409104701201449,0.02336757909991692,T$_{R}$ENTo
0.05059018800506019,0.02945828781379495,T$_{R}$ENTo
0.07194575370144805,0.015787745777243383,T$_{R}$ENTo
0.046485589731845044,0.026112019696125963,T$_{R}$ENTo
0.08173064438810076,0.011922458463349795,T$_{R}$ENTo
0.08813292833508822,0.015110922824545353,T$_{R}$ENTo
0.02458438450685758,0.009641395765420868,T$_{R}$ENTo
0.01885257946557206,0.01679370870895224,T$_{R}$ENTo
0.07009702489367087,0.030945438840071216,T$_{R}$ENTo
0.06431560317265866,0.0026555956268026117,T$_{R}$ENTo
0.10323389972957589,0.0240575180989138,T$_{R}$ENTo
0.08908961651335413,0.02160115695878151,T$_{R}$ENTo
0.06212719567240731,0.0172427355827095,T$_{R}$ENTo
0.05005382140108225,0.0461520234835698,T$_{R}$ENTo
0.06538412931861737,0.03923246585615832,T$_{R}$ENTo
0.11586143151803212,0.029239920164659743,T$_{R}$ENTo
0.06071008518815104,0.031734498815134536,T$_{R}$ENTo
0.06433146838070236,0.015401945661547551,T$_{R}$ENTo
0.09899345509197802,0.001907100983259231,T$_{R}$ENTo
0.060010506453825836,0.028978382911626726,T$_{R}$ENTo
0.05432261487605404,0.019108332347815473,T$_{R}$ENTo
0.060064363555729534,0.011680170242714016,T$_{R}$ENTo
0.030762046782381303,0.021000026283278104,T$_{R}$ENTo
0.07220301775023462,0.011709263760116334,T$_{R}$ENTo
0.08634871513967456,0.009255987201701479,T$_{R}$ENTo
0.05120936440603162,0.01938068141864316,T$_{R}$ENTo
0.07282698032612547,0.021735160337313285,T$_{R}$ENTo
0.03768158055759584,0.0018228668731659807,T$_{R}$ENTo
0.04414210957378365,0.03135656152809959,T$_{R}$ENTo
0.08182926356307385,0.03788638358203948,T$_{R}$ENTo
0.08306104728446607,0.020403243544365235,T$_{R}$ENTo
0.09446786053396274,0.030517175538567413,T$_{R}$ENTo
0.056547720266624774,-0.0005302296062724168,T$_{R}$ENTo
0.08808894802511731,0.029511177633501695,T$_{R}$ENTo
0.07097714781559342,0.019256039955278935,T$_{R}$ENTo
0.03586843069720456,0.005496959733403622,T$_{R}$ENTo
0.028356018858002704,0.021493766359663272,T$_{R}$ENTo
0.05844382236031883,0.02408114887827139,T$_{R}$ENTo
0.07769382124638072,0.02208956459111114,T$_{R}$ENTo
0.0761655509592079,0.0032845699736317757,T$_{R}$ENTo
0.030687899020697688,0.030093419686102123,T$_{R}$ENTo
0.06429821851454966,0.014926835769441878,T$_{R}$ENTo
0.051254322515972534,0.017644459051778597,T$_{R}$ENTo
0.0030480183341324834,0.048812851855780735,T$_{R}$ENTo
0.0794432112144225,0.04310447019184242,T$_{R}$ENTo
0.06256190166417155,0.006983933721985949,T$_{R}$ENTo
0.11339790701582272,0.0321544700356195,T$_{R}$ENTo
0.12033461304563094,0.0153119674722208,T$_{R}$ENTo
0.070717304112697,0.01723055366180292,T$_{R}$ENTo
0.09029763088359995,0.028226031509543902,T$_{R}$ENTo
0.042382357376303484,0.008230437487116127,T$_{R}$ENTo
0.04247696100087601,0.017962944452005875,T$_{R}$ENTo
0.07335201322028537,0.009610854698918144,T$_{R}$ENTo
0.07697151433745957,0.013772064774466441,T$_{R}$ENTo
0.057953416390280246,0.020665453678959278,T$_{R}$ENTo
0.0741796090341735,0.03866817914535162,T$_{R}$ENTo
0.12010783994617234,0.020689203555648683,T$_{R}$ENTo
0.08142335920178335,0.00910695949608324,T$_{R}$ENTo
0.06923360085033196,0.015852545845413433,T$_{R}$ENTo
0.07926722588425099,0.015338854916608,T$_{R}$ENTo
0.05265395381905375,0.01973219815556497,T$_{R}$ENTo
0.051016124266306834,0.020864682943164174,T$_{R}$ENTo
0.08073873844100826,0.021796928358170944,T$_{R}$ENTo
0.07283464762746006,0.017321630612127888,T$_{R}$ENTo
0.0641667660018528,0.03503093152267779,T$_{R}$ENTo
0.05079733759684663,0.026741865529751125,T$_{R}$ENTo
0.08192537787645536,0.006422777620514624,T$_{R}$ENTo
-0.005542425130971958,0.022484920364383605,T$_{R}$ENTo
0.06657981092928403,0.02881075721847081,T$_{R}$ENTo
0.06219848670810333,0.03557049238225111,T$_{R}$ENTo
0.09009788725959225,0.03241041157798948,T$_{R}$ENTo
0.08401109706698166,0.00374970870733492,T$_{R}$ENTo
0.05174305761682481,0.02418286834227469,T$_{R}$ENTo
0.06544461461309087,0.012736351355361199,T$_{R}$ENTo
0.026713884847660855,0.014888140509107528,T$_{R}$ENTo
0.07732267284688182,0.019486290878532233,T$_{R}$ENTo
0.07230790317453603,0.0250246531334872,T$_{R}$ENTo
0.08894578327281452,0.007879408015700225,T$_{R}$ENTo
0.0711168069859874,0.00855108530678057,T$_{R}$ENTo
0.057835553439713534,0.047654261677414315,T$_{R}$ENTo
0.07620387901310134,0.012736698169048181,T$_{R}$ENTo
0.051985837925549616,0.0023794726441853805,T$_{R}$ENTo
0.040806282631660376,0.013988367245728153,T$_{R}$ENTo
0.04090414803479969,0.003719611335170353,T$_{R}$ENTo
0.04911436411454072,0.024785710154879636,T$_{R}$ENTo
0.07448768931811318,0.02642295672119925,T$_{R}$ENTo
0.09485321351866173,0.0259454290382258,T$_{R}$ENTo
0.03890184390939849,0.001659549910824769,T$_{R}$ENTo
0.04020410760002128,0.008632472823992267,T$_{R}$ENTo
0.06909553827296622,0.005056403535431749,T$_{R}$ENTo
0.08698858087934584,0.011460639998334363,T$_{R}$ENTo
0.06853996149057452,0.009895403263408523,T$_{R}$ENTo
0.07428347673346629,0.012757273239667416,T$_{R}$ENTo
0.015179711105188424,0.025322788506793113,T$_{R}$ENTo
0.04946360265055892,0.036269320539698335,T$_{R}$ENTo
0.0972707032043635,0.010631366212807818,T$_{R}$ENTo
0.07336091101119509,0.026386609701835217,T$_{R}$ENTo
0.07025793260907143,0.01848484913167461,T$_{R}$ENTo
0.15526368888447853,0.02425455753125051,T$_{R}$ENTo
0.06856725465354964,0.03570531168163081,T$_{R}$ENTo
0.025997199984127216,0.026529756349034695,T$_{R}$ENTo
0.034504515086594134,0.011381530438764503,T$_{R}$ENTo
0.033547647193628356,0.011862424862095287,T$_{R}$ENTo
0.09386979060282535,0.03130621769887992,T$_{R}$ENTo
0.0858369042289132,0.007126795946589442,T$_{R}$ENTo
0.10524905269987073,0.027841000102573368,T$_{R}$ENTo
0.059018251121057,0.02264815777117924,T$_{R}$ENTo
0.08073801315886045,0.013536057512387291,T$_{R}$ENTo
0.0906559594328096,0.02581831852492955,T$_{R}$ENTo
0.031126359086301025,0.03165155549364304,T$_{R}$ENTo
0.10864653785857284,0.005795827227556846,T$_{R}$ENTo
0.08429352102324568,0.03439160335872536,T$_{R}$ENTo
0.0685496902268616,0.010032253224811879,T$_{R}$ENTo
0.07703275597620153,0.019596860801280678,T$_{R}$ENTo
0.078703070228116,0.02504101326203584,T$_{R}$ENTo
0.08687623457173388,0.025526436187673394,T$_{R}$ENTo
0.035657001769847416,0.018371159030492024,T$_{R}$ENTo
0.07144603240374334,0.01641338652891131,T$_{R}$ENTo
0.10003284095874937,0.01893597229932773,T$_{R}$ENTo
0.03588546022435311,0.02296625142385135,T$_{R}$ENTo
0.13783254621235408,0.0407782955961628,T$_{R}$ENTo
0.09204015002129304,0.01517296941801556,T$_{R}$ENTo
0.0964234520399222,-0.0016367278967629676,T$_{R}$ENTo
0.06143506778454938,0.01989447222835695,T$_{R}$ENTo
0.03126316104412861,0.011985854775851517,T$_{R}$ENTo
0.062210669952775265,0.014712721069025643,T$_{R}$ENTo
0.0548519389468341,0.01349474271847676,T$_{R}$ENTo
0.08002500544420707,0.01653688666473239,T$_{R}$ENTo
0.07696097628860686,0.011740145607738492,T$_{R}$ENTo
0.09167048749101736,0.020319676915396004,T$_{R}$ENTo
0.08237084872090714,0.023532273183368008,T$_{R}$ENTo
0.10210975095020285,0.023836707540820307,T$_{R}$ENTo
0.06288705888597054,0.024739835252454982,T$_{R}$ENTo
0.052455452267637856,0.010575155208644655,T$_{R}$ENTo
0.03760294675009989,0.02718764281115485,T$_{R}$ENTo
0.09411609416457246,0.017051226095558782,T$_{R}$ENTo
0.08342015991130577,0.03628279231400402,T$_{R}$ENTo
0.09324788736919226,0.030535679265642258,T$_{R}$ENTo
0.03588136248943106,0.011508703160700842,T$_{R}$ENTo
0.08029722784413845,0.014993055674719053,T$_{R}$ENTo
0.11078308186550898,0.010592210383520439,T$_{R}$ENTo
0.10104611274835744,0.02331152844530626,T$_{R}$ENTo
0.03152981152736933,0.005653489023668772,T$_{R}$ENTo
0.042177391914118886,0.01681340028297833,T$_{R}$ENTo
0.08293489843924155,0.025728547806317725,T$_{R}$ENTo
0.0423324003871866,0.007631755708505094,T$_{R}$ENTo
0.053683137930227304,0.01853294695628509,T$_{R}$ENTo
0.0661455984728446,0.01179188363930294,T$_{R}$ENTo
0.06595610432968028,0.021829691436388368,T$_{R}$ENTo
0.11593954093648279,0.0023026451303765553,T$_{R}$ENTo
0.07214726373963129,0.0010722205591197007,T$_{R}$ENTo
0.04285632607833401,0.026917753040658663,T$_{R}$ENTo
0.06817990666367146,-0.017397857813926682,T$_{R}$ENTo
0.04552490257488515,0.03401877142031455,T$_{R}$ENTo
0.040695894743444996,0.022128211935737694,T$_{R}$ENTo
0.05683096162797256,0.01472201903532046,T$_{R}$ENTo
0.06439164054502043,0.01113526375467744,T$_{R}$ENTo
0.05279119892357841,0.023357239270430347,T$_{R}$ENTo
0.05655373024514262,0.025119500909018135,T$_{R}$ENTo
0.041029960895372704,0.013226962015085757,T$_{R}$ENTo
0.0830397634430515,0.00525436594256403,T$_{R}$ENTo
0.07654293348126831,0.012214196570435936,T$_{R}$ENTo
0.05952627929477651,0.024231377777352223,T$_{R}$ENTo
0.132697651078694,0.02644193445319865,T$_{R}$ENTo
0.027684347727171498,0.019437882886359753,T$_{R}$ENTo
0.037457849665052646,0.014456937508935728,T$_{R}$ENTo
0.048107757174528316,0.05072910063885616,T$_{R}$ENTo
0.06751078934839737,0.024466787333838284,T$_{R}$ENTo
0.08283673687680213,0.009427432620883596,T$_{R}$ENTo
0.08896390912574936,0.02085039040772559,T$_{R}$ENTo
0.01344193206601707,0.011704794464112538,T$_{R}$ENTo
0.062324561030193674,0.010114612989406432,T$_{R}$ENTo
0.05457270180471883,0.02497101091292967,T$_{R}$ENTo
0.06963603467310607,0.014899976550537286,T$_{R}$ENTo
0.07012573129031535,0.0015036344254185812,T$_{R}$ENTo
0.06504499940130164,0.013284065446476175,T$_{R}$ENTo
0.08028902420863013,0.011539528351146635,T$_{R}$ENTo
0.08803259669505245,0.019635433324580617,T$_{R}$ENTo
0.08619504733646563,0.01971083583611697,T$_{R}$ENTo
0.06515873726177684,0.012006637596974366,T$_{R}$ENTo
0.07034744673913028,0.008389473645547079,T$_{R}$ENTo
0.05651828095958725,0.014168378898823096,T$_{R}$ENTo
0.08243259983688292,0.011387889626799111,T$_{R}$ENTo
0.03368800638696772,0.027451996649713078,T$_{R}$ENTo
0.1021111036186582,-0.00010021383814979936,T$_{R}$ENTo
0.11019147860452651,0.012202938431311839,T$_{R}$ENTo
0.09713234653962273,0.020980229468961394,T$_{R}$ENTo
0.08432903875921104,0.010994827383047814,T$_{R}$ENTo
0.01181904336039159,0.009980685644118683,T$_{R}$ENTo
0.06745371045707399,0.018410001135080272,T$_{R}$ENTo
0.0048365761546369755,0.008786218870918596,T$_{R}$ENTo
0.046436931365412354,0.020280310263036193,T$_{R}$ENTo
0.03152177935374743,0.01801318513999455,T$_{R}$ENTo
0.0848024813233464,-0.005016406924672023,T$_{R}$ENTo
0.03854631857712383,0.007113374429743079,T$_{R}$ENTo
0.07918694365450732,0.03355186540778704,T$_{R}$ENTo
0.04052054275260832,0.02397693813953311,T$_{R}$ENTo
0.1097704187147857,0.0033439510667449784,T$_{R}$ENTo
0.09839291763693409,0.014820989981226907,T$_{R}$ENTo
0.06395712958610641,0.01107746591661499,T$_{R}$ENTo
0.08293335642775364,0.017518997348730348,T$_{R}$ENTo
0.052361640722201654,0.00578956730300773,T$_{R}$ENTo
0.13313835031826163,0.015890950611370004,T$_{R}$ENTo
0.07512326742602272,0.0097883523118562,T$_{R}$ENTo
0.062135585440413296,0.007539564077777225,T$_{R}$ENTo
0.11532751554353393,0.04056351284904909,T$_{R}$ENTo
0.07342945439874274,0.021045057118576748,T$_{R}$ENTo
0.09274204575694214,0.016998705426962416,T$_{R}$ENTo
0.055610883889630584,0.012349272576843586,T$_{R}$ENTo
0.10548222005494143,0.024053892801249595,T$_{R}$ENTo
0.05630937621219296,0.017641720443516796,T$_{R}$ENTo
0.07497594367789716,0.041332945519343016,T$_{R}$ENTo
0.08276385071455956,0.013220006361554697,T$_{R}$ENTo
0.019818796604867253,0.012573255639061358,T$_{R}$ENTo
0.08164722554178282,0.007465101799382637,T$_{R}$ENTo
0.07686270512132691,0.009857367730566518,T$_{R}$ENTo
0.09126323665650315,0.01064114560262635,T$_{R}$ENTo
0.03840165115204179,0.004981297065479746,T$_{R}$ENTo
0.04186846645940965,0.030152258948115813,T$_{R}$ENTo
0.06592275051132751,0.008661002677274992,T$_{R}$ENTo
0.05745153796060708,0.019196006900184633,T$_{R}$ENTo
0.06647297428890063,0.009883390892362915,T$_{R}$ENTo
0.07639424672013975,0.0300391309019237,T$_{R}$ENTo
0.0870691548827118,0.012900708478450467,T$_{R}$ENTo
0.07502446941891684,0.017847148113014716,T$_{R}$ENTo
0.0919726300469619,0.012158260070120675,T$_{R}$ENTo
0.05483192000327613,0.02674603841601838,T$_{R}$ENTo
0.089422765369532,0.018503025088916148,T$_{R}$ENTo
0.04352293059356901,0.012419556652741755,T$_{R}$ENTo
0.03531411989266002,-0.0025081364658999503,T$_{R}$ENTo
0.10559529105717189,0.02728667030766663,T$_{R}$ENTo
0.08991375347314597,0.009017269815335991,T$_{R}$ENTo
0.08480828477973443,0.03317189643400078,T$_{R}$ENTo
0.059477085113356004,0.01355996542905085,T$_{R}$ENTo
0.1024604324752678,0.01199013573602245,T$_{R}$ENTo
0.08695330832234109,0.020185863396976263,T$_{R}$ENTo
0.10642351659825355,0.02342225414634077,T$_{R}$ENTo
0.07512762638975963,0.02096431702669091,T$_{R}$ENTo
0.03491754032845896,0.009893393257280007,T$_{R}$ENTo
0.08713427006424014,0.010689460814509975,T$_{R}$ENTo
0.07900859207601871,0.005561206387546196,T$_{R}$ENTo
0.047560615321093375,0.027799996697788435,T$_{R}$ENTo
0.11903253187070806,0.013149777779731813,T$_{R}$ENTo
0.06089773691855078,0.004465296108627042,T$_{R}$ENTo
0.06890454833120953,0.02765849399774407,T$_{R}$ENTo
0.043301790410182235,0.02455590674572345,T$_{R}$ENTo
0.06462589937164913,0.01764891078215217,T$_{R}$ENTo
0.0579658161866926,0.012278270659134463,T$_{R}$ENTo
0.08095309596173571,0.03231564685890743,T$_{R}$ENTo
0.057718588662989,0.019862606018578224,T$_{R}$ENTo
0.07818645320924712,0.03322125443046432,T$_{R}$ENTo
0.048698573256921354,0.022640365047732182,T$_{R}$ENTo
0.03830682423034652,0.013246036244736291,T$_{R}$ENTo
0.030113707617138507,0.051408045829034084,T$_{R}$ENTo
0.0933889769945343,0.01668859578932307,T$_{R}$ENTo
0.03510987441109946,0.017775658625357377,T$_{R}$ENTo
0.04898162199181932,0.02526134561503574,T$_{R}$ENTo
0.026709558719655437,0.03258168866896062,T$_{R}$ENTo
0.07503522604474559,0.02322353833121126,T$_{R}$ENTo
0.04832601388768,0.019824843480935384,T$_{R}$ENTo
0.03442554214608215,0.0350930259146376,T$_{R}$ENTo
0.04231395029011575,0.016899536676149306,T$_{R}$ENTo
0.11789124907138564,0.021050120216607397,T$_{R}$ENTo
0.07906234259053461,0.023744185238505876,T$_{R}$ENTo
0.03429900060726225,-0.002247334721016559,T$_{R}$ENTo
0.016803306548267217,0.015539401938285345,T$_{R}$ENTo
0.07082071906644231,0.005145386884591292,T$_{R}$ENTo
0.09050553946858808,-0.003108423382574672,T$_{R}$ENTo
0.08632326102738683,0.010047173746874898,T$_{R}$ENTo
0.07345600518166362,0.024449004925270044,T$_{R}$ENTo
0.07796347696566971,0.020773881707976186,T$_{R}$ENTo
0.040958675011077875,0.008498142344514783,T$_{R}$ENTo
0.07557584232368046,0.01567918973631314,T$_{R}$ENTo
0.04568787528556031,0.001755363547790206,T$_{R}$ENTo
0.06134431031887868,0.03632443955772167,T$_{R}$ENTo
0.06111390059609506,0.017486997637055697,T$_{R}$ENTo
0.08001407737938582,0.013403739933974425,T$_{R}$ENTo
0.11735053813085311,0.017580172894092704,T$_{R}$ENTo
0.07198799082496998,0.01469911075180917,T$_{R}$ENTo
0.09140011481690165,0.022940651833644733,T$_{R}$ENTo
0.11085565580961851,0.011612302820009602,T$_{R}$ENTo
0.03185397967732965,0.018187497466555014,T$_{R}$ENTo
0.07989430529131664,0.0051141148993355335,T$_{R}$ENTo
0.04935011881191803,0.024713667566655,T$_{R}$ENTo
0.08677890444949213,0.013628897192073974,T$_{R}$ENTo
0.07180217438157682,0.01803107321707474,T$_{R}$ENTo
0.07194345723207643,0.03444670274892981,T$_{R}$ENTo
0.08379964611844574,0.005836653612677599,T$_{R}$ENTo
0.04755237663712565,0.010628928753068145,T$_{R}$ENTo
0.05105137409108656,0.009193131839273581,T$_{R}$ENTo
0.06693868939270647,0.00983632104024313,T$_{R}$ENTo
0.0381331632020877,0.02231170482963838,T$_{R}$ENTo
0.05667284839954245,0.03192243838351912,T$_{R}$ENTo
0.13431346461507018,0.04578806573234423,T$_{R}$ENTo
0.11377586911308263,0.010732628628432774,T$_{R}$ENTo
0.06660733455724456,0.03309352525554925,T$_{R}$ENTo
0.06034356057908806,0.03168768566125428,T$_{R}$ENTo
0.044115393998979534,0.000852443348120704,T$_{R}$ENTo
0.04999974246325206,0.03357622951311367,T$_{R}$ENTo
0.014317724150406757,0.020060362313262938,T$_{R}$ENTo
0.03586559936328607,0.010593534567020056,T$_{R}$ENTo
0.09015451113033267,0.01815416878321902,T$_{R}$ENTo
0.040824819247164065,-0.03966125124337721,T$_{R}$ENTo
0.007567177593523873,0.008127881680365117,T$_{R}$ENTo
0.043714525357903204,0.036241148444281085,T$_{R}$ENTo
0.07621322133262444,0.024763860542065086,T$_{R}$ENTo
0.05673900122177805,0.027004472695793626,T$_{R}$ENTo
0.02189165226332995,0.036663713905733114,T$_{R}$ENTo
0.09947156316974251,0.017722797898932295,T$_{R}$ENTo
0.05782362727822848,0.019309442493710503,T$_{R}$ENTo
0.03366289885309212,0.004736254543344154,T$_{R}$ENTo
0.0769144858794656,0.009552332155077023,T$_{R}$ENTo
0.03257553863532545,-0.021053780648886435,T$_{R}$ENTo
0.06442609864928368,0.02703029904795471,T$_{R}$ENTo
0.058415612881456094,0.014687860608055396,T$_{R}$ENTo
0.06926470851934456,0.019998456142711434,T$_{R}$ENTo
0.048586058706170186,0.03137135263169046,T$_{R}$ENTo
0.06261742253763827,0.010890823571173547,T$_{R}$ENTo
0.06435380482201838,0.01614573632147973,T$_{R}$ENTo
0.042083466380745504,0.017830610932627507,T$_{R}$ENTo
0.0721826621792522,0.02001139888647031,T$_{R}$ENTo
0.07134903146853146,0.013717904282748678,T$_{R}$ENTo
0.05522820502823197,0.033130799284122985,T$_{R}$ENTo
0.04178197410744005,0.012616580878619709,T$_{R}$ENTo
0.03786100096401243,0.009972781384582548,T$_{R}$ENTo
0.030397768582307257,0.04101749412850172,T$_{R}$ENTo
0.03342563142856051,-0.007543942278724555,T$_{R}$ENTo
0.042055265123855656,0.010478790348601809,T$_{R}$ENTo
0.04672894156142759,0.018245261782093347,T$_{R}$ENTo
0.06506822988393557,-0.003985234127751519,T$_{R}$ENTo
0.10081604941032818,0.02480722013737992,T$_{R}$ENTo
0.03347373800114882,0.009541494710838509,T$_{R}$ENTo
0.0733446066869811,0.017131158985688472,T$_{R}$ENTo
0.0327154426091119,0.005771912128901852,T$_{R}$ENTo
0.04078990063335336,0.02220206185738132,T$_{R}$ENTo
0.0663990489185415,0.006786425942193501,T$_{R}$ENTo
0.06677061162275531,0.023165545069433618,T$_{R}$ENTo
0.08240821420026373,0.02296077416193348,T$_{R}$ENTo
0.034950777185920025,0.025523051213709208,T$_{R}$ENTo
0.05561780025969153,0.02369623318236255,T$_{R}$ENTo
0.08417014766396733,0.03760852891496919,T$_{R}$ENTo
0.055892603705328864,0.02236968946069698,T$_{R}$ENTo
0.0647622850889044,0.0163931808139744,T$_{R}$ENTo
0.04041192848957852,0.014629462999167182,T$_{R}$ENTo
0.014537371580354763,0.002911016013625766,T$_{R}$ENTo
0.08924783443219948,0.03586865033000823,T$_{R}$ENTo
0.07433441323271023,0.021538158066568534,T$_{R}$ENTo
0.05907494955674133,0.026014367709439535,T$_{R}$ENTo
0.12156975783323246,0.011959910719070323,T$_{R}$ENTo
0.04270633941533564,0.01856098491294252,T$_{R}$ENTo
0.07159204729712915,0.02339527149604265,T$_{R}$ENTo
0.08636658395129082,0.0209961583178462,T$_{R}$ENTo
0.04494172039632211,0.01962996554864924,T$_{R}$ENTo
0.043354546205619654,0.042791515718353275,T$_{R}$ENTo
0.06644961425333099,0.008243908728397345,T$_{R}$ENTo
0.07511452192964503,0.0063860781308983025,T$_{R}$ENTo
0.06773704585100013,0.02183617453305924,T$_{R}$ENTo
0.07168166391696124,0.014483798047978507,T$_{R}$ENTo
0.07463661606255408,0.02166018745964271,T$_{R}$ENTo
0.03247791428816027,0.006211547231678611,T$_{R}$ENTo
0.09871758725430252,0.022001708199615663,T$_{R}$ENTo
0.07330148902741924,0.029242570846649173,T$_{R}$ENTo
0.0859746871439507,0.018670677870734422,T$_{R}$ENTo
0.07422909368517766,0.029841816799295432,T$_{R}$ENTo
0.020194233348764645,0.04403503006544618,T$_{R}$ENTo
0.08608959413683405,0.022866708184153962,T$_{R}$ENTo
0.06826184123245785,-0.0016928344785474894,T$_{R}$ENTo
0.022521631544833384,0.007073573800726976,T$_{R}$ENTo
0.015235564134216322,0.023329670068992343,T$_{R}$ENTo
0.09006688076004289,0.004316978729349534,T$_{R}$ENTo
0.10875194118834362,0.019529486675657053,T$_{R}$ENTo
0.06789913861394412,0.0059536333301584456,T$_{R}$ENTo
0.06864615741278829,0.01697531776167383,T$_{R}$ENTo
0.07499538373338263,0.014418258356628381,T$_{R}$ENTo
0.05818912437729813,-0.0022879195561874626,T$_{R}$ENTo
0.0679534089505106,0.019068998853498574,T$_{R}$ENTo
0.06977577965566328,0.009061583495481125,T$_{R}$ENTo
0.08175383245414877,0.021413175145420377,T$_{R}$ENTo
0.07189572108617587,0.02345057665934029,T$_{R}$ENTo
0.05057855548189781,0.023587207828572886,T$_{R}$ENTo
0.09137993404700993,0.025398064633458672,T$_{R}$ENTo
0.06050279246388751,0.019901131787463805,T$_{R}$ENTo
0.04251308756158004,0.020292742207831622,T$_{R}$ENTo
0.09465654560118206,0.018822184653629833,T$_{R}$ENTo
0.03167547045888498,0.0123129002999537,T$_{R}$ENTo
0.08982556227592564,0.02147443533602882,T$_{R}$ENTo
0.05221161722887124,0.007824368029097408,T$_{R}$ENTo
0.0971429984372896,0.03540849008587625,T$_{R}$ENTo
0.07679379226073567,0.006470132291495619,T$_{R}$ENTo
0.06136025726912207,0.0076249234965685,T$_{R}$ENTo
0.14642498011887903,0.025261033005753733,T$_{R}$ENTo
0.05576972101469872,0.007042552285091997,T$_{R}$ENTo
0.06944600250728848,0.014816928570580697,T$_{R}$ENTo
0.052206298782867123,0.029608561686284927,T$_{R}$ENTo
0.06772263221536429,0.017625048779351497,T$_{R}$ENTo
0.055506163496870396,0.004576061001468008,T$_{R}$ENTo
0.07234202069886586,0.022305114397154824,T$_{R}$ENTo
0.08683102103501532,0.009828186196448213,T$_{R}$ENTo
0.10636405282081977,0.0022520454457477168,T$_{R}$ENTo
0.07565621575552992,0.001111560638677023,T$_{R}$ENTo
0.019277644591216798,0.009959506775188651,T$_{R}$ENTo
0.09947310452159226,0.022052159625776703,T$_{R}$ENTo
0.06798561481246115,0.02906785180482119,T$_{R}$ENTo
0.044533775544119095,0.022707250304955347,T$_{R}$ENTo
0.058477409830703,0.036995106192967385,T$_{R}$ENTo
0.05308388354196457,0.02305307486582238,T$_{R}$ENTo
0.0771704128760389,0.028393199370466058,T$_{R}$ENTo
0.07568082554540412,0.01880188431670333,T$_{R}$ENTo
0.06532440676528238,0.005700493400299618,T$_{R}$ENTo
0.10983649181428712,0.017433150221978794,T$_{R}$ENTo
0.07405859016505302,0.010107657250885638,T$_{R}$ENTo
0.08557509425727423,0.007391020288899014,T$_{R}$ENTo
0.0303298028851279,0.019269386370445733,T$_{R}$ENTo
0.04823109579791976,0.012148986275796117,T$_{R}$ENTo
0.08072541436641312,0.004801240775698419,T$_{R}$ENTo
0.11862314495176454,0.015702342868530485,T$_{R}$ENTo
0.1144053182094335,0.02195676079385377,T$_{R}$ENTo
0.038832145155254016,0.01001645414098597,T$_{R}$ENTo
0.06643908107413282,0.012937190167010428,T$_{R}$ENTo
0.05420386493323443,0.030111366119830892,T$_{R}$ENTo
0.06309012303797851,0.02267842594626657,T$_{R}$ENTo
0.04254750115218123,0.0540025948062447,T$_{R}$ENTo
0.11830794040376995,0.02794841027518868,T$_{R}$ENTo
0.055522139907737036,0.02894387640988268,T$_{R}$ENTo
0.06987029350036852,0.019407683126180977,T$_{R}$ENTo
0.08701601038048294,0.009510953882897612,T$_{R}$ENTo
0.06797510064070825,0.023639041669569642,T$_{R}$ENTo
0.10787662796207348,0.02417553390477976,T$_{R}$ENTo
0.07279064173480422,0.019443055414172492,T$_{R}$ENTo
0.10312337237325414,0.02036590904995357,T$_{R}$ENTo
0.06833838871762432,0.012726857755218441,T$_{R}$ENTo
0.03469439301411976,0.029471375398703613,T$_{R}$ENTo
0.08337350966268872,0.024558841376356787,T$_{R}$ENTo
0.057075292442671864,0.022917198037360722,T$_{R}$ENTo
0.039924544435203144,0.013750347264203672,T$_{R}$ENTo
0.061567527732618615,0.03241158223710945,T$_{R}$ENTo
0.02766765364612389,0.011393952310012128,T$_{R}$ENTo
0.06658486719225723,0.014106472482894403,T$_{R}$ENTo
0.044253930051406314,0.009257531640617583,T$_{R}$ENTo
0.09009960875807667,0.014859953879309667,T$_{R}$ENTo
0.07447591978915301,0.03319338239794998,T$_{R}$ENTo
0.04377029681190313,0.016375015691315734,T$_{R}$ENTo
0.09606017732126126,0.024417555659222958,T$_{R}$ENTo
0.06377233430217996,0.02044634829463263,T$_{R}$ENTo
0.0456184941290005,0.010863349850574688,T$_{R}$ENTo
0.09152662384669162,0.01944619816916463,T$_{R}$ENTo
0.08840505428438955,0.023075934413809732,T$_{R}$ENTo
0.05899432724315872,0.02564545641571559,T$_{R}$ENTo
0.06651282962587794,0.03151275624771163,T$_{R}$ENTo
0.06671350493418803,0.03256567338951533,T$_{R}$ENTo
0.09208586167056552,0.006243852984746779,T$_{R}$ENTo
0.06732499228866952,0.009455250817510828,T$_{R}$ENTo
0.0648686302027361,-0.05017240063357174,T$_{R}$ENTo
0.04512521839608652,0.00906303213100746,T$_{R}$ENTo
0.1028519353830504,0.0047448712454394295,T$_{R}$ENTo
0.05117252815910591,0.021694728471317645,T$_{R}$ENTo
0.07397491151781724,0.033649847151971585,T$_{R}$ENTo
0.03987973927798979,0.03603810673029002,T$_{R}$ENTo
0.05685428067495246,0.024516007035568485,T$_{R}$ENTo
0.09921223856279525,0.03547432482569081,T$_{R}$ENTo
0.10023067259863748,0.03719195002927687,T$_{R}$ENTo
0.0972997670788632,0.008450572607284192,T$_{R}$ENTo
0.05794150944547897,0.005562269525145952,T$_{R}$ENTo
0.10216818878043277,0.01874836777800772,T$_{R}$ENTo
0.07981393963034268,0.02110677941237989,T$_{R}$ENTo
0.09072989492928574,0.0025167314081136673,T$_{R}$ENTo
0.06511028274668004,0.00741563685555516,T$_{R}$ENTo
0.06726759091145543,0.006747427555429928,T$_{R}$ENTo
0.08328471715061639,0.021137421236815734,T$_{R}$ENTo
0.07179249499109228,0.025552664398532567,T$_{R}$ENTo
0.0640222564394894,0.01197806255940598,T$_{R}$ENTo
0.036734764304869515,0.0013152003077763596,T$_{R}$ENTo
0.04852410281059174,0.020025576989446462,T$_{R}$ENTo
0.030944415037564288,0.037623542613722326,T$_{R}$ENTo
0.054917891793747085,0.04097569469247522,T$_{R}$ENTo
0.0685373394985055,0.013751658398577024,T$_{R}$ENTo
0.03782895043425228,0.009668893216298479,T$_{R}$ENTo
0.08190732557186167,0.008839040446132252,T$_{R}$ENTo
0.025375463945724052,0.028742646185125936,T$_{R}$ENTo
0.053098018505411626,0.01234163090195229,T$_{R}$ENTo
0.0580908345865552,0.014916905040440957,T$_{R}$ENTo
0.054801760301123374,0.011689726761716356,T$_{R}$ENTo
0.046388233081195086,0.009832847062333195,T$_{R}$ENTo
0.059457577242126705,0.031031033755131544,T$_{R}$ENTo
0.07578838269443046,0.007936698843691263,T$_{R}$ENTo
0.05391308281770012,0.024368660431400853,T$_{R}$ENTo
0.06676840252148529,0.00771739202032629,T$_{R}$ENTo
0.06077964822680202,0.020911376853669034,T$_{R}$ENTo
0.04084476819538383,0.01764101002354495,T$_{R}$ENTo
0.10073411096023799,0.0364494819474354,T$_{R}$ENTo
0.07560765704845387,0.02210702348586082,T$_{R}$ENTo
0.055255941190295504,0.021407891202093764,T$_{R}$ENTo
0.05134657246806943,0.027089194672348042,T$_{R}$ENTo
0.1086015492926773,0.030438451250729845,T$_{R}$ENTo
0.06885135367307553,0.008346274423737362,T$_{R}$ENTo
0.07879813829153565,0.028890813323726634,T$_{R}$ENTo
0.09519124467843461,0.023693256558730478,T$_{R}$ENTo
0.049058890602334225,0.025973766248435445,T$_{R}$ENTo
0.10000842876097726,0.028920772091445078,T$_{R}$ENTo
0.06991945365078868,-0.00070635238668823,T$_{R}$ENTo
0.07381811829624334,0.029984400170870177,T$_{R}$ENTo
0.05298785307424431,0.020254980783959143,T$_{R}$ENTo
0.08284803188325757,0.023993166241400226,T$_{R}$ENTo
0.01821983480158247,0.029113236768649978,T$_{R}$ENTo
0.047024829100304026,0.022691797937681123,T$_{R}$ENTo
0.03358346183042731,0.015636870761717176,T$_{R}$ENTo
0.07854416054538635,0.029871492002717524,T$_{R}$ENTo
0.09540294446552897,0.003948188964630782,T$_{R}$ENTo
0.08807700660078709,0.02072706222990018,T$_{R}$ENTo
0.05229256313426417,0.01942742969872304,T$_{R}$ENTo
0.03655822970194897,0.02739477462318524,T$_{R}$ENTo
0.09391015421441096,0.017303890769669553,T$_{R}$ENTo
0.07602874211244895,-0.006517085218502598,T$_{R}$ENTo
0.06586059022876856,0.011487818384610169,T$_{R}$ENTo
0.0637684951242759,0.0072348407077248034,T$_{R}$ENTo
0.0790867991197773,0.02397829892968701,T$_{R}$ENTo
0.08399553382360994,0.022006936669909882,T$_{R}$ENTo
0.08019617958898488,0.004727092020868628,T$_{R}$ENTo
0.06277821610779875,0.030616386429782524,T$_{R}$ENTo
0.06854674812285771,0.005026147738821168,T$_{R}$ENTo
0.11693366115192165,0.021058621156714245,T$_{R}$ENTo
0.09731277415096277,0.018550873537855884,T$_{R}$ENTo
0.03269997508711054,0.028692074859010697,T$_{R}$ENTo
0.07623912841391302,0.001971906681052142,T$_{R}$ENTo
0.03317026652402312,0.0052203034146334395,T$_{R}$ENTo
0.04042951959393986,0.0030448198883484,T$_{R}$ENTo
0.030337575221139276,0.04117505977976825,T$_{R}$ENTo
0.038719089171001794,0.03026845103647216,T$_{R}$ENTo
0.030771105174709844,0.005099421070246106,T$_{R}$ENTo
0.12114652336294408,0.012301823776417083,T$_{R}$ENTo
0.10306618932919319,0.02424159008409057,T$_{R}$ENTo
0.06812848409534845,0.008051031790014564,T$_{R}$ENTo
0.0731562652791474,0.02417687592272377,T$_{R}$ENTo
0.09744762368905709,0.03271479703579527,T$_{R}$ENTo
0.04682530275820608,0.042107387271302685,T$_{R}$ENTo
0.06441972643990947,-0.002927012729724629,T$_{R}$ENTo
0.10266254946288243,0.010797815345908077,T$_{R}$ENTo
0.09211134679610596,0.03563024709059264,T$_{R}$ENTo
0.06894836670315312,0.0037409885778005034,T$_{R}$ENTo
0.06376808162324576,0.024642077501999947,T$_{R}$ENTo
0.07042518068107052,0.011930877563203523,T$_{R}$ENTo
0.06309802302840596,0.03523028896333843,T$_{R}$ENTo
0.06326982830660953,0.0007350243847052923,T$_{R}$ENTo
0.030003783535872956,0.05418416059373692,T$_{R}$ENTo
0.05978441987723294,0.023220110346473387,T$_{R}$ENTo
0.1296727069127186,0.033917409950559634,T$_{R}$ENTo
0.027249704753005612,0.013323936927173664,T$_{R}$ENTo
0.06738377832245711,-0.00673018469928068,T$_{R}$ENTo
0.052946703356697614,0.028875744948385726,T$_{R}$ENTo
0.08994920253003885,0.0240529738173294,T$_{R}$ENTo
0.060451236169928466,0.013766364459713729,T$_{R}$ENTo
0.07280610953006139,0.009413091835835781,T$_{R}$ENTo
0.09011750703231979,0.01467163872048475,IPG
0.09651561973273187,0.03681100909542165,IPG
0.0858971283712236,0.04976370628419451,IPG
0.02696148786763713,0.05105534373494095,IPG
0.08195810150655485,0.025108328714779474,IPG
0.10280627656428218,0.020883675014911424,IPG
0.12293508328093752,0.032336910674391976,IPG
0.10997371361763011,0.028097572849585136,IPG
0.08693516048387541,0.01990892112403352,IPG
0.0340554196763761,0.034423584449256125,IPG
0.09179331881178558,0.034063546491604715,IPG
0.08902462289772677,0.01018548687569247,IPG
0.12094907116169114,0.031860424937550084,IPG
0.13426200816358097,0.04468314273029531,IPG
0.1217656335005519,0.017624033915887342,IPG
0.10225110583673741,0.044482856662759696,IPG
0.11270200847696647,0.04837715136356435,IPG
0.05626388490961244,0.034950054821694554,IPG
0.06762234125888869,0.05138047163659922,IPG
0.08051436909656218,0.07027187415588959,IPG
0.1241890298679321,-0.0005275553748782282,IPG
0.08544432696039758,0.035327140930042335,IPG
0.11682885970868417,0.036099886159983156,IPG
0.09287564929672758,0.031092350379988903,IPG
0.11635897420164767,0.037894532366371525,IPG
0.10574264983734723,0.03919478374579357,IPG
0.11457931771012492,0.03626103750678122,IPG
0.11800874794518008,0.05975571020517813,IPG
0.10710458096906922,0.04446312680462745,IPG
0.08093854002942245,0.053071551756110544,IPG
0.11499276041557478,0.01172804550368548,IPG
0.12700530858857706,0.01673959643934706,IPG
0.1874509909667156,0.035307691949158296,IPG
0.1395066660992703,0.030628303234945975,IPG
0.07190700972278306,0.011501756915484338,IPG
0.07794845804918703,0.036977065933996585,IPG
0.10419696673933292,0.02175388965748234,IPG
0.08554716452239419,0.012759583865242015,IPG
0.14111323734911446,0.04476668605195085,IPG
0.10368838468556224,0.04049205605322064,IPG
0.11907882560024118,0.014476787073258654,IPG
0.12081474053824508,0.018769329806288988,IPG
0.09044522380763381,-0.0003006319795041607,IPG
0.029675685464345222,0.03663100062364489,IPG
0.13732391380813588,0.07008615984348149,IPG
0.048557985479330414,0.05312616963837451,IPG
0.10514689775057277,0.049281670156007755,IPG
0.11474564841100111,0.0554560991025724,IPG
0.14756280732606816,0.05332895513733107,IPG
0.10812846214298505,0.02886501438256651,IPG
0.11510457643238084,0.017521839783135266,IPG
0.11847974843905121,0.03384314673181169,IPG
0.04084423887495506,0.024692163914783304,IPG
0.01680539301872037,0.03618722937983601,IPG
0.08788871136087817,0.012157595596790896,IPG
0.078937754266424,0.018601426489136687,IPG
0.11159516375748044,0.022675345573999774,IPG
0.1320126305414068,0.023514906146854184,IPG
0.12409649425013153,0.017005423355082133,IPG
0.12552044435707518,0.05439306215741784,IPG
0.08538205304133481,0.03472826551107344,IPG
0.1071475857609943,0.015130995267647315,IPG
0.11345639350936385,0.05924472964559993,IPG
0.1612670923805851,0.04012644732978914,IPG
0.1034256740886984,0.04316894479877252,IPG
0.11500102801371716,0.05117205035716702,IPG
0.12964342932335596,0.04181740659041304,IPG
0.09041237905646886,0.07204099296931109,IPG
0.12488387032037128,0.03293244447662555,IPG
0.07988280661542389,0.034964706063696074,IPG
0.08426451181507634,0.03241610061844326,IPG
0.10224261079936575,0.059770095028021435,IPG
0.07659139273905488,0.009376890641947402,IPG
0.07446298103813782,0.028016648518097105,IPG
0.07393534118637549,0.07268789274406973,IPG
0.1266561613012681,0.05236968551308101,IPG
0.1103140527809953,0.04848564770526537,IPG
0.12841229530177167,0.06070657229589195,IPG
0.135232558853813,0.06199832954976891,IPG
0.1217929322320411,0.05177280032884708,IPG
0.06752915847867351,0.047331275602741064,IPG
0.10663587054731737,0.03495700670851956,IPG
0.0982775117804326,0.030061811598092403,IPG
0.128194997946715,0.057410732198608976,IPG
0.1024033219282222,0.03272144461178875,IPG
0.11088345955899205,0.051487034510590016,IPG
0.08032983349990416,0.06134502769484621,IPG
0.10177115067449724,0.01403180531418482,IPG
0.07525790752835203,0.038675480523766376,IPG
0.07521255738165514,0.05860075746707833,IPG
0.08150331554919092,0.018576392451466407,IPG
0.07082990581053163,0.022906718464498113,IPG
0.11269474671748983,0.03076021649474198,IPG
0.09219702189016739,0.05444794657345829,IPG
0.13852975478318907,0.08281829994357141,IPG
0.08398182568453488,0.027617051706919096,IPG
0.14633910670373465,0.04476724319813024,IPG
0.1225704209223832,0.04845927317506773,IPG
0.1020686637316763,-0.002323180817142387,IPG
0.07275778693533888,0.011178225478271013,IPG
0.0949603836289675,0.03966720442459861,IPG
0.11544395838647445,0.011970773164950016,IPG
0.07014130220792994,0.025372198759142896,IPG
0.0919312241980229,0.03591156083470346,IPG
0.11180990381723757,0.03478340249631843,IPG
0.11089091900027905,0.04576446438932488,IPG
0.11771075192584043,0.01567594354810377,IPG
0.04653286808484883,0.03005396911187177,IPG
0.14152378973166124,0.05838638300956553,IPG
0.19266683580494962,0.01947827919554222,IPG
0.0715407546857592,0.0674556860864975,IPG
0.06843230353743916,0.02408855603448279,IPG
0.09999624941132912,0.018709619832533508,IPG
0.10752657798617182,0.061904727234859264,IPG
0.12281441805300092,0.03869028312263879,IPG
0.1388669407029716,0.02276667535532554,IPG
0.10340238462521646,0.06499737606719085,IPG
0.039248162352292254,0.027692479763366064,IPG
0.11779195705123027,0.015056416431864603,IPG
0.14240143028997623,0.05877763427874542,IPG
0.1077978878916519,0.03812144301635482,IPG
0.11151639409481175,0.010337007882650712,IPG
0.15234000406399065,0.032845856950093455,IPG
0.05733738014824588,0.05926238466541731,IPG
0.10637919158301513,0.08242308900036444,IPG
0.1256940617239462,0.04765465044227333,IPG
0.15293590395139559,0.06739272299238237,IPG
0.11921604627962387,0.035312281359650664,IPG
0.12094102342575909,0.047081448885255464,IPG
0.08932705346018971,-0.0007795420582787533,IPG
0.027960952929812613,0.038945596560912024,IPG
0.12056993452216468,0.02235589400498775,IPG
0.09512741981378611,0.03500677965409034,IPG
0.08803557807888926,0.059083664545737234,IPG
0.09210786517673891,0.03085665052823257,IPG
0.11078221871080186,0.030832340817126182,IPG
0.07994142525088956,0.024088636725122677,IPG
0.06092308149883994,0.019864137030583626,IPG
0.1447421961325119,0.01584273392840167,IPG
0.08534754058146293,0.05161218200564244,IPG
0.05277348243288407,0.039356519956246526,IPG
0.11412413824221815,0.06526957360428047,IPG
0.08422313038889855,0.003952728418703,IPG
0.0972655154331334,0.023148353962214645,IPG
0.04881411583326176,0.022090894694819303,IPG
0.05900005240498078,0.030444657369504222,IPG
0.08842325180480812,0.005286115584412343,IPG
0.154983562039279,0.03411510859346273,IPG
0.08271105087916629,0.03432639349944841,IPG
0.08975385438976814,0.01919980923255257,IPG
0.08471810766004793,0.032458707580269884,IPG
0.13643377850529537,0.06035598775103541,IPG
0.07064388359345686,0.06980903234997733,IPG
0.04880907566637096,0.03366901675962025,IPG
0.08945554756805162,0.023207369301653735,IPG
0.12701768014889214,0.043869057888128525,IPG
0.07537771125035743,0.012123693759063038,IPG
0.09665607340410633,0.04727728194847721,IPG
0.07321306520358452,0.03195527945955393,IPG
0.07250385685523321,0.037549612965009124,IPG
0.11032556665251679,0.021783592082333762,IPG
0.08025601171034767,0.03402691275054733,IPG
0.1059593577142776,0.07576371243957683,IPG
0.08874673672325087,0.01569089818932093,IPG
0.13784892854709493,0.06845127366438504,IPG
0.13394897317421606,0.026971570511780472,IPG
0.06856501700761919,0.021766248606293392,IPG
0.09028274613611778,0.03530304630914015,IPG
0.13382691279967798,0.04789663212015751,IPG
0.08293235437249309,0.016664283062168637,IPG
0.05674448121833856,0.030854877088303395,IPG
0.11634299057927848,0.0281337961124236,IPG
0.05774028348914787,0.05610859223389992,IPG
0.1532168717555831,0.02348267998842189,IPG
0.07288421875021858,0.019032553886495798,IPG
0.06736232371105975,0.05140774829158782,IPG
0.051078928836445985,0.04022813076541816,IPG
0.10384182640728655,0.008804759706024307,IPG
0.06960482207520477,0.022304100071940797,IPG
0.10260060365287194,0.06742115086095923,IPG
0.1659849429581834,0.04658101958023509,IPG
0.10559935935150325,0.01662945057922586,IPG
0.14304979986256666,0.05024315130994239,IPG
0.17615145723437237,0.0615490812291959,IPG
0.1510751143333584,0.03611023944871816,IPG
0.07564706670087243,0.024178823158544235,IPG
0.07534255223633052,0.044760641632944874,IPG
0.11887867543423608,0.04969777097789453,IPG
0.15669846824911313,0.03914331881705798,IPG
0.09714849103091486,0.04744819106978267,IPG
0.09997442615767263,0.014413794892150576,IPG
0.05134149131454766,0.018672128622928184,IPG
0.14734807480361564,0.026207264378128554,IPG
0.12891433735875624,0.04470179202502898,IPG
0.07419652481060637,0.015967082578436997,IPG
0.07520614870842918,0.05360305036842884,IPG
0.10672823567511566,0.02806053667096757,IPG
0.08697981667311148,0.019015270912193717,IPG
0.11122490606037813,0.0390408337921814,IPG
0.033825377752297,0.040188320791966714,IPG
0.11507596118232823,0.043439249221371073,IPG
0.13230967863482382,0.017815265175322125,IPG
0.11353616383351182,0.06506958065889779,IPG
0.13690282045850133,0.05265947797801854,IPG
0.07003572088989041,0.05124364697871499,IPG
0.1380591433040782,0.06579032630985175,IPG
0.10560740676151104,0.018363339626311523,IPG
0.060035960632458224,0.03836540302552284,IPG
0.10834637271169753,0.04103237690598582,IPG
0.08702407339385311,0.0307133378531408,IPG
0.14022637982487005,0.047243116782212324,IPG
0.10160812063886372,0.013860282639449696,IPG
0.07602222386354243,0.05309697174444549,IPG
0.09552070869129695,0.050405575243618495,IPG
0.14094606729571504,0.04248095099967384,IPG
0.12011876633020444,0.047380332400526866,IPG
0.0937771604918529,0.030008318202089133,IPG
0.08269703117468273,0.01546318006885048,IPG
0.09790523144884525,0.04348577902183091,IPG
0.10440617430233652,0.05625840986580309,IPG
0.0476007181122337,0.03272757932087433,IPG
0.1402343482167566,0.010282972432619568,IPG
0.08312827743132542,0.04032016067347798,IPG
0.06759298839760033,0.019551606160109425,IPG
0.06832777624798013,0.050394623948257604,IPG
0.10628272860658816,0.04052893027668119,IPG
0.07452580994303372,0.017013253153395684,IPG
0.1352113939194282,0.0383722979840419,IPG
0.13940283807208162,0.01290704525147838,IPG
0.06732004881265477,0.025376176661128742,IPG
0.10420117483417883,0.03500571993822222,IPG
0.09289662711401987,0.05256945185304642,IPG
0.10720773638873404,0.0433484455691308,IPG
0.10655959821132807,0.036556577270342436,IPG
0.10713856602060409,0.041858293221537696,IPG
0.08550901096624025,0.029049181722274137,IPG
0.11912907849723527,0.03871336793293817,IPG
0.11152101571127558,0.055541822076811825,IPG
0.13347993004105646,0.03510862349393981,IPG
0.1327983725720028,0.018451345316743962,IPG
0.1409243592051014,0.04571262905959777,IPG
0.13472177289178705,0.03972019128714999,IPG
0.16319316722007218,0.06170939342806541,IPG
0.10357395207538168,0.014384876527662153,IPG
0.07079829513204368,0.022804607014347316,IPG
0.030418931837619508,0.033138327540725494,IPG
0.14112062365492048,0.06326809915762487,IPG
0.0802825617126899,0.02807139739339869,IPG
0.10371430495313266,0.00487637747492944,IPG
0.07869750963895614,0.040631476599787344,IPG
0.06283005254572037,0.01768421249142273,IPG
0.06456588498125222,0.006056751225985618,IPG
0.07599993608260526,0.03848594263104392,IPG
0.05757226833482945,0.01790444783332478,IPG
0.1217053240332887,0.05286691383310834,IPG
0.14163462577945432,0.03222007024220414,IPG
0.06813217486665224,0.01978583479587803,IPG
0.11438890162341092,0.005368477513700616,IPG
0.09187236084085969,-7.186543791420417e-05,IPG
0.1264816737134651,0.026624674911319077,IPG
0.09794944884161695,0.008244611458028331,IPG
0.07784938931437356,0.035669979366755145,IPG
0.13770944937145524,0.04493924415462004,IPG
0.10094834995451593,0.05176040299868503,IPG
0.0776794049711111,0.0380208431175457,IPG
0.0821947038125707,0.015555324134214508,IPG
0.08749049280961183,0.026209259437743014,IPG
0.04715687727944664,0.04413427336289749,IPG
0.0955989154807469,0.02640286666965669,IPG
0.10186348581498211,0.03891759384711795,IPG
0.09943329919642313,0.04140073111811817,IPG
0.07899614243634884,0.025699686721038683,IPG
0.1302466852716205,0.056795059936976235,IPG
0.10652307310768633,0.015081064473511662,IPG
0.14368639826682778,0.013658424177245939,IPG
0.07474846702529761,0.03771915102915548,IPG
0.11994657291609244,0.051566267160957656,IPG
0.12995883952238993,0.04594003702586708,IPG
0.1427517176629073,0.03890775545521413,IPG
0.13609607075619518,0.047438074187313994,IPG
0.07327460350719872,0.008040838227958098,IPG
0.0989082311175629,0.010889444027983369,IPG
0.09468171703569792,0.019403810241460387,IPG
0.10153905725058604,0.008474673710006377,IPG
0.11802964240260877,0.03340557114773602,IPG
0.08455703301837934,0.04278439311779117,IPG
0.07061554559458691,0.02839257911722858,IPG
0.13750741415331486,0.04876111690282439,IPG
0.09490662866956308,0.019584472509935093,IPG
0.0758445671127484,0.04499490865984469,IPG
0.0831388825943732,0.04027002651515271,IPG
0.0813948042741597,0.04081850345083439,IPG
0.06246105551616495,0.018715372623465232,IPG
0.06347931762707462,0.018186334348338915,IPG
0.1090606996201388,0.02101538156972502,IPG
0.08269384642417632,0.046245113412469785,IPG
0.08389024512085907,0.03527987787296379,IPG
0.09400205876950496,0.0484870777735405,IPG
0.1050087682465642,0.038223330052953676,IPG
0.13613488109088048,0.056716893874751234,IPG
0.11854047781031793,0.020223979653880564,IPG
0.0882749046930716,0.05175839532190584,IPG
0.09821654027081789,0.03281914260146183,IPG
0.08694317563383182,0.01816973015280301,IPG
0.11533725806153812,0.03167415002866438,IPG
0.06519147453719838,0.041590502321670886,IPG
0.08073979309822893,0.038590003860043166,IPG
0.10262757886379567,0.040742073267833856,IPG
0.09744559341068422,0.0192229165901796,IPG
0.08931697639831303,0.04925845149563346,IPG
0.058047621134872204,0.016020273126314533,IPG
0.18400481886644277,0.03688420752926197,IPG
0.08234899805139763,0.023519789138817665,IPG
0.09670281601049287,-0.0077193727330236986,IPG
0.09562462712313388,0.03043230102062094,IPG
0.0878338851564385,0.049950961203791555,IPG
0.05862966196490843,0.02238082187965944,IPG
0.18355798868409456,0.062327868779052394,IPG
0.10686713682469864,0.03249604198569514,IPG
0.06917885613953267,0.03866712023354932,IPG
0.1107273370859779,0.037515893193592956,IPG
0.12114485816111899,0.04618179353866897,IPG
0.09036984178571505,0.036412770324746276,IPG
0.10907253075359985,0.04809764994453547,IPG
0.042585032360784356,0.03971601056567909,IPG
0.17085302682718873,0.07227342635291165,IPG
0.1066634949506255,0.0250529053770685,IPG
0.06016669561152363,0.01061043120943225,IPG
0.09363855659236417,0.01267549236212236,IPG
0.06306905491926307,0.020898638510664088,IPG
0.07071602890097375,0.03402036781231129,IPG
0.10788523078965628,0.03712398186527874,IPG
0.04436724671791167,0.03258144817026808,IPG
0.09932758169775754,0.02934586800483553,IPG
0.1276072130111534,0.023411450384212523,IPG
0.11425852410347995,0.00837573082350427,IPG
0.1417505025083744,0.03429777619542576,IPG
0.09619904553014227,0.039651290405752174,IPG
0.10373623334682311,-0.0047510097409293505,IPG
0.08128902559461043,0.0360616269473874,IPG
0.07179585106650345,0.0422635491304707,IPG
0.12198426858769497,0.05611708477418502,IPG
0.06086983944115242,0.02346197755159533,IPG
0.15592157760875458,0.052350245383822394,IPG
0.05512694227620564,0.01759606492473016,IPG
0.010370449962847358,0.008648811510264401,IPG
0.08679486797597713,0.02965588465308153,IPG
0.08376359804799377,0.0018400850054493948,IPG
0.15420223869907246,0.05578239614292899,IPG
0.09496102840541468,0.0204582798695056,IPG
0.1055542902529206,0.05184070442128348,IPG
0.050926900659715696,0.02018436247056611,IPG
0.09945358265149712,0.03655229089032376,IPG
0.09034513824306556,0.03721300578330933,IPG
0.09765170599489725,0.04914442996537314,IPG
0.08460316566070011,0.03163917437381038,IPG
0.10514549194417047,0.029400261434613655,IPG
0.06314436588509836,0.020660702486359164,IPG
0.10565868411061646,0.026799637758630684,IPG
0.1323556845916154,0.05254834995106882,IPG
0.10742376114808479,0.013605922007043662,IPG
0.03729258472338606,0.0016794923460695661,IPG
0.06315189340920806,0.03532254346057537,IPG
0.07133021007370488,0.0030723967062073897,IPG
0.08661875986813515,0.030706368481616887,IPG
0.0890498988095446,0.030313282401896385,IPG
0.13534940547090182,0.06617352146253612,IPG
0.07700713911814924,0.04766144537798761,IPG
0.06262218080512134,0.020370896700774865,IPG
0.09870320172779717,0.030629735736222085,IPG
0.13806417381525968,0.034590334643356646,IPG
0.11626779353223836,0.008079001068890278,IPG
0.12577434479805852,0.03587567243362912,IPG
0.13498251837168138,0.05497878601436079,IPG
0.14526142337702885,0.03884571875208641,IPG
0.11064678042788607,0.040533334572382326,IPG
0.09350128731154003,0.03716176061149459,IPG
0.13441377001612564,0.037527654204080364,IPG
0.08082147028790373,0.027569982933364014,IPG
0.1128546576424918,0.038243218770413784,IPG
0.13818584973652334,0.0323772411666928,IPG
0.11112736674994408,0.006552178974475584,IPG
0.1022635735852823,0.009080940780329543,IPG
0.1359861983965133,0.039105373043446294,IPG
0.07968733288891568,0.044298783105472604,IPG
0.05304835641420185,0.03745374373130988,IPG
0.10255588107070598,0.02682209455822976,IPG
0.10494231583505959,0.03223085828269658,IPG
0.13596053292425297,0.038450380384129415,IPG
0.09695877012151354,0.012230548921608748,IPG
0.09296071418605831,0.02095068360782069,IPG
0.1215061133322008,0.030117131642600836,IPG
0.05351149808864455,0.04384136477987936,IPG
0.07658312433082377,0.02475277481873371,IPG
0.06011296061521446,0.020643772188854066,IPG
0.1075943389322982,0.03912478084727733,IPG
0.11787968829781018,0.04353034866606729,IPG
0.10411828316572073,0.03565239657688483,IPG
0.12090392019995878,0.03923885823298533,IPG
0.07840046822634185,0.023204064931550483,IPG
0.1217918565539845,0.0325036331949794,IPG
0.10715634492441657,0.03726084061198319,IPG
0.06323255065728854,0.018508471521801725,IPG
0.0601497318347515,0.025317647128902054,IPG
0.06555050258801895,0.024718606225526567,IPG
0.09769824430317899,0.019789369455689345,IPG
0.09285413934965223,0.040543319091442924,IPG
0.09702157927545955,0.04905535285487673,IPG
0.10545100445103595,0.03063388831839002,IPG
0.11993750381536357,0.061193047779464195,IPG
0.09031321194082363,0.025776303901316286,IPG
0.1051903027734759,0.04894147727274296,IPG
0.1271133421367032,0.048219007011572584,IPG
0.1085358886331153,0.059858436605361325,IPG
0.10861307269142283,0.04288175604508397,IPG
0.0695984143272483,0.021926482775943057,IPG
0.11401213545959779,0.04791931762435074,IPG
0.08735616807379283,0.040036471057502195,IPG
0.15378665212470194,0.052719329380144925,IPG
0.08316589717906796,0.02360616823349371,IPG
0.0925839364360762,0.029900891675064777,IPG
0.10303645599166755,0.01815369352370855,IPG
0.1314837359222125,0.035020426342966864,IPG
0.09630352151309152,0.021287174788517854,IPG
0.05036087975928532,0.025105764056796195,IPG
0.10279952089771757,0.03213234065137111,IPG
0.11393667012462717,0.0318920738153835,IPG
0.06225283068367021,0.021892985634063465,IPG
0.1677078903275079,0.0568909832061508,IPG
0.07930374795852,0.027702301848654968,IPG
0.09224818375611525,0.044745145956744684,IPG
0.060725319903531104,0.04045537800016074,IPG
0.13127864628674876,0.028811551588993692,IPG
0.09315913318095656,0.003836213420654911,IPG
0.07759953342403028,0.018092810896834087,IPG
0.15254765106943916,0.036566659316184545,IPG
0.14367706923074527,0.029412172599968152,IPG
0.10173690041114321,0.07076626842967486,IPG
0.08951710776765569,0.052293130422939524,IPG
0.10795536156549473,0.03326338363445112,IPG
0.06103443573498633,0.01518835666926899,IPG
0.10848649957515343,0.046977401571596175,IPG
0.11495388478896121,0.03221761506002946,IPG
0.09905370341382047,0.0062387131327569685,IPG
0.09932497025680165,0.022313470229824304,IPG
0.05225360137228951,0.039424261286078614,IPG
0.09521904964406117,0.054011662412362105,IPG
0.11302941331748982,0.024628101306064864,IPG
0.11369324862783567,0.024711076280912337,IPG
0.07878001885537204,0.02751140621671355,IPG
0.11927533252283157,0.04178610843711548,IPG
0.12128093576995799,0.03645873474768603,IPG
0.12010008617924604,0.029861281371144553,IPG
0.12466666329801362,0.031807342726169384,IPG
0.09829244146137973,0.019728963278220452,IPG
0.15593183278861913,0.0445594127163007,IPG
0.05976599828993493,0.007597214807158355,IPG
0.1358042139818954,0.04383691902897241,IPG
0.06093001627999667,0.0173915564450506,IPG
0.08197450121012442,0.04132592106408865,IPG
0.15406472878648078,0.06075507464965905,IPG
0.11265505283322698,0.0317133023038218,IPG
0.10790621426317455,0.04856497164956394,IPG
0.11495814219372884,0.006455283468094277,IPG
0.10113614646723557,-0.00923854133177891,IPG
0.08213198797473842,0.03494873224762287,IPG
0.1518709626956829,0.02903104878045177,IPG
0.07413723684189963,0.02587729230074286,IPG
0.07886621743539127,0.03544017731204879,IPG
0.12558184543341336,0.041356066174769855,IPG
0.07423082440608768,0.05357960859619484,IPG
0.0594875579387098,0.010874351707891913,IPG
0.10444809800553803,0.03370176137566106,IPG
0.13285649723729015,0.021127384106961907,IPG
0.10121484629909801,0.005653914218429498,IPG
0.12952222226851615,0.032365874445609184,IPG
0.09183502491992884,0.0327161307145199,IPG
0.08529219573915625,0.0518887938714643,IPG
0.07702465072994188,0.028365871730923947,IPG
0.0999002890097528,0.022894389740522478,IPG
0.09968491348623086,0.03926363272173109,IPG
0.12647707489781154,0.04996454217486429,IPG
0.12177305692565771,0.027366304879521953,IPG
0.12433111244235034,0.01473079039458743,IPG
0.12027001527489475,0.01860729716226548,IPG
0.1401582567791805,0.05518422662299627,IPG
0.12278797413552739,0.0019969039578046502,IPG
0.11793111982778576,0.03656797413061523,IPG
0.11696805835216666,0.031238139370202266,IPG
0.08734552920036147,0.030025292921703937,IPG
0.11598591068470476,0.02687010336604959,IPG
0.1037393466304451,0.04186765595727887,IPG
0.09944439600545828,0.035075771665167274,IPG
0.11343789643429003,0.028495530974990108,IPG
0.1208090559494464,0.0336578167421913,IPG
0.09824288687143391,0.03986383781003487,IPG
0.09964934724219249,0.03398738776069121,IPG
0.06990957846554803,0.020986855447062403,IPG
0.10846288612983528,0.040606153906952144,IPG
0.10136385383295804,0.01991654946611117,IPG
0.09379367838430844,0.03355444921556898,IPG
0.08733204039422442,0.04167772483989649,IPG
0.12517998728789928,0.006810979057785734,IPG
0.13243259068183422,0.05181130567343823,IPG
0.08019794812609035,0.025918048071791062,IPG
0.0592459706411626,0.017366974941659067,IPG
0.10389207392620796,0.030260760457440014,IPG
0.08752939583614318,0.025640534429338557,IPG
0.06648119079522287,0.05449937252083043,IPG
0.09770130889505807,0.05355274001505819,IPG
0.09831426506722361,0.027106360647644934,IPG
0.07194530780725848,0.008970391954279185,IPG
0.09452786936903874,0.05765781634981996,IPG
0.04769688712152927,0.03835287393333123,IPG
0.15160026825717068,0.050141868049777834,IPG
0.10329685364466981,0.01867206074711703,IPG
0.1252226827989586,0.01759625849922714,IPG
0.10204763587855584,0.04455624837586823,IPG
0.06712935171846411,0.019573025765980717,IPG
0.07922930662791838,0.05333663690125831,IPG
0.13950621633473598,0.028085354054641885,IPG
0.13561051753931325,0.045168656144823,IPG
0.12918787446703656,0.01962956785989432,IPG
0.07134271963296292,0.028885790218169026,IPG
0.0759945375369756,0.021041742546562957,IPG
0.12652894972471457,0.016051580069282683,IPG
0.11050103639763045,0.0414747874489448,IPG
0.07345309202779988,0.04360756424512763,IPG
0.12532967579496512,0.009837263230348321,IPG
0.09465934554264346,0.020546277186215517,IPG
0.13751974858416632,0.04012982873132668,IPG
0.06721592330570594,0.0384827885220549,IPG
0.051234415001399566,0.03279336556508314,IPG
0.13708386535130856,0.04399013534339312,IPG
0.11423262133048898,0.05772420720083443,IPG
0.07650829615594681,0.030205549452943615,IPG
0.07649267072251531,0.04490342964942072,IPG
0.08233372461635761,0.011276793659823847,IPG
0.09894527451772099,0.03281189327639031,IPG
0.11135003018141756,0.044557337306520915,IPG
0.10083285527125048,0.033539882861393755,IPG
0.10293872940222545,0.027727670821437,IPG
0.11492258862319685,0.027491982441924776,IPG
0.07582066145962807,0.052702617496123996,IPG
0.08168795423787989,0.023218892381819366,IPG
0.11335371558978939,0.049543166035921106,IPG
0.09912787986345191,0.044627375810479854,IPG
0.10979391105609315,0.032252633094512304,IPG
0.09739814249523614,0.005158958346704339,IPG
0.05467523770210917,0.01911475800054872,IPG
0.09240838918454863,0.0076874630240411305,IPG
0.13338537825567645,0.018499439665262147,IPG
0.13409114934752675,0.05820784919006379,IPG
0.10674238117708301,0.03849276324096075,IPG
0.08202612496843795,0.02585111615561435,IPG
0.10210755279528227,0.04434818258794171,IPG
0.12907831164550443,0.026190590894087765,IPG
0.06210779073781545,0.018742582032696582,IPG
0.10143762439256353,0.01639059067883429,IPG
0.07976557728155924,0.038349621022920076,IPG
0.06306111658296984,0.026587134899644024,IPG
0.06448601179067157,0.04569482539914423,IPG
0.09937945669913849,0.04241877892791957,IPG
0.07607309026872572,0.039244997721350226,IPG
0.10029339418853363,0.023972901121350428,IPG
0.014663288876605465,0.037319495167760154,IPG
0.06695396643386498,0.020770749721379086,IPG
0.12657466789506203,0.038496593246079076,IPG
0.053349667826147196,0.015757834982805845,IPG
0.1349035054845167,0.024165909808579678,IPG
0.07758049144992103,0.03337051960248795,IPG
0.12756546608594493,0.018199836436592662,IPG
0.09147696262726636,0.05241847290138088,IPG
0.06292990383474084,0.036896441945485525,IPG
0.09020875361623405,0.056681286663565006,IPG
0.08860219567612795,0.06469283642419221,IPG
0.09069774028096604,0.032005523906279934,IPG
0.06970559015532829,0.017188848142949926,IPG
0.0769642837610646,0.02459663119428114,IPG
0.07981109853270794,0.012153123126582625,IPG
0.054854976215031576,0.018928011552002844,IPG
0.08371116013130059,0.03162202888585401,IPG
0.08008630677893848,0.030537759444860448,IPG
0.1638097712008284,0.050684780552841265,IPG
0.1346498292346636,0.023896500944334865,IPG
0.06634673542049715,0.05325638966374578,IPG
0.12832861225917347,0.04510932159878357,IPG
0.11936809612643587,0.025151061735572657,IPG
0.12178361551004269,0.040529188736055155,IPG
0.11822994913194554,0.04341681750690989,IPG
0.11016153228528265,0.04547537734386968,IPG
0.15283533358366502,0.010772335005473777,IPG
0.08837261403127872,0.011800622235612002,IPG
0.09297589346162902,0.00800742888543179,IPG
0.09783911875943789,0.04166685458393186,IPG
0.10230180150569503,0.035130235639951914,IPG
0.06776642436430966,0.026116685942122617,IPG
0.1695100463303778,0.014734057318181984,IPG
0.08490894520527778,0.039733551831457894,IPG
0.08840575394744417,0.03214033805460598,IPG
0.08714956570391225,0.0405346095767972,IPG
0.10684238481209468,0.054277087855820076,IPG
0.05687829063663507,0.0055855031180036974,IPG
0.10489507287877471,0.021037252783738577,IPG
0.07798813463891698,0.02656795205431081,IPG
0.09421150038746391,0.01713340684371753,IPG
0.128121791550452,0.01760525503569249,IPG
0.1246453267808194,0.04194832287187925,IPG
0.12742415685759625,0.024949680155790403,IPG
0.0958120975441074,0.03730386271438812,IPG
0.09111188467440205,0.04579395320502569,IPG
0.08721309313428255,0.038773112052348666,IPG
0.08986309151421805,0.02489074702805888,IPG
0.12507501425405318,0.014424454158512767,IPG
0.13194536806535845,0.03824025293139641,IPG
0.050799009551694224,0.045464865871336094,IPG
0.0723152049452002,-0.012089483594919733,IPG
0.10603901578226611,0.04163155922910401,IPG
0.042203344050949686,0.017784216529423066,IPG
0.07912597184690036,0.013892374821988837,IPG
0.1150310232166592,0.03547760558671836,IPG
0.1233982674343104,0.032392891673838714,IPG
0.10590526263680686,0.022884338931352145,IPG
0.09388319095787866,0.04297949563469549,IPG
0.12550630458853834,0.014602839940343254,IPG
0.12757778044665438,0.05800555062533309,IPG
0.12284023518200393,0.02884738395304848,IPG
0.07870563044708766,0.031707199764148555,IPG
0.10114412815823398,0.047335640573454824,IPG
0.1294477422401449,0.04796327446687362,IPG
0.1061522461760233,0.0500464831309179,IPG
0.10572047228838005,-0.012211454881592643,IPG
0.09659595960428424,0.04109395178358583,IPG
0.07546325621843832,0.042138090132993994,IPG
0.09259689133260363,0.022926069570148377,IPG
0.10745025320233023,0.0263925353022882,IPG
0.0893960748758725,0.04812674824443412,IPG
0.07590304041673157,0.020489091882564703,IPG
0.10876206048206513,0.03139843677669419,IPG
0.13220884689312778,0.03119724253443088,IPG
0.0950140520614257,-0.001329310158424005,IPG
0.1028423398705112,0.04874117992121053,IPG
0.0919655448687992,0.015425846538769291,IPG
0.10635181647856075,0.016213828673082145,IPG
0.10802877169092436,0.035529732654908726,IPG
0.1099159302671909,0.02971914377914282,IPG
0.11205480747219847,0.04168143486583585,IPG
0.12605098319076707,0.03424586956322355,IPG
0.09186770298762667,0.0347239824890917,IPG
0.10120079187450416,0.029178041823044645,IPG
0.12086574778406478,0.0407748416671464,IPG
0.10687847275654272,0.03290024962013606,IPG
0.17741511406877233,0.06925115812318255,IPG
0.11772425383260199,0.02267507657453031,IPG
0.0986614335970289,0.04376838862642894,IPG
0.12255815667621861,0.021669964664629636,IPG
0.1385378407409772,0.03283178224241976,IPG
0.08650152513995531,0.011609564941319261,IPG
0.12064623703814066,0.05813394868700632,IPG
0.08877459844429564,0.041515525813708154,IPG
0.16162826502097702,0.06395836901528985,IPG
0.12400122240652085,0.04539731695862105,IPG
0.14901602540618877,0.033948595474430326,IPG
0.08430148730266976,0.019477495896379246,IPG
0.09545839512369211,0.03401811662581647,IPG
0.08637933276339907,0.04701766707127646,IPG
0.11488608485557258,0.03476187153513306,IPG
0.1065228165305585,0.018112491431452042,IPG
0.10522511659039652,0.02715138970119774,IPG
0.13316543393010177,0.04617040220942216,IPG
0.08338038476166602,0.02183270264644278,IPG
0.042748982912197045,0.011908496186797178,IPG
0.12483093335511747,0.04023457080806154,IPG
0.07309734907355203,0.034629035097728564,IPG
0.07008372146199014,0.03891159389945159,IPG
0.13841612895152466,0.06396438715351534,IPG
0.06808432921681856,0.022904414645389407,IPG
0.06840808245797136,0.02881388359805133,IPG
0.08536311287751815,0.048481321427477665,IPG
0.09086267996489006,0.0260762147682933,IPG
0.1410681648440462,0.026711392981179225,IPG
0.08953655090692729,0.038850695455539236,IPG
0.08643996365888594,0.032200158460263785,IPG
0.158927998600788,0.03430832999156817,IPG
0.09011995763135681,0.03444063706340562,IPG
0.13531309262732805,0.03906018420377532,IPG
0.1396351570007073,0.03338696055933034,IPG
0.17398747089360111,0.020083130679444408,IPG
0.12337913731964423,0.03151328615297114,IPG
0.06817229668874696,0.04029636030178368,IPG
0.1132479006406374,0.03903391711211262,IPG
0.033269288094153415,-0.008472752965010303,IPG
0.0827840747040641,0.04197960900835044,IPG
0.06805884055241883,0.01752264244088923,IPG
0.033789510969288575,0.029809209878106164,IPG
0.09635925534033214,0.03667395816906738,IPG
0.13720452298116972,0.039687831377487146,IPG
0.17652398064901456,0.04366732032983626,IPG
0.11268483154629079,0.04418925249440365,IPG
0.09025319491654274,0.013162864838029626,IPG
0.0962162003854182,0.021297059782471258,IPG
0.09597769609855639,0.013270290580458328,IPG
0.13604123847328659,0.037293655641667124,IPG
0.015330153104885691,0.010685601277939251,IPG
0.1060020360039254,0.0403097666439612,IPG
0.09297458103446155,0.03008515391177818,IPG
0.06516233061448988,0.02183134856509535,IPG
0.10900882025264792,0.0677619768171555,IPG
0.09597242647395111,0.04296045667899992,IPG
0.12880986393407146,0.05244379569691922,IPG
0.1443882291639241,0.05047231280785844,IPG
0.10768826989800885,0.011314355448273816,IPG
0.07618083136137778,0.03951094843334787,IPG
0.10230661259611377,0.04462789806624894,IPG
0.06695799461008685,0.03250839622064236,IPG
0.12382344052028066,0.029273302315371365,IPG
-0.00907319785221253,0.061080186837286464,IPG
0.10763643019456508,0.03294588705520597,IPG
0.10850170881757604,0.0455427427593295,IPG
0.07686687963381525,0.05184528982677381,IPG
0.12569509333052037,0.04694890484547383,IPG
0.1011272199604714,0.0392002717363966,IPG
0.0742183356060893,0.017805229705935403,IPG
0.09005060699691338,0.04328613158791073,IPG
0.08663010146582419,0.024643002925458343,IPG
0.09169790570767133,0.03573380827803607,IPG
0.12470717087972275,0.016950028796676418,IPG
0.1344132487495675,0.04594654558759536,IPG
0.0895153787060913,0.03292887901412274,IPG
0.09189253150233025,0.018571011412634814,IPG
0.09622916581684214,0.04249987126524486,IPG
0.13654957260840744,0.03160357987552189,IPG
0.05548323072053655,0.05387286350205644,IPG
0.08732961492393593,0.02065196070706825,IPG
0.08921661955425744,0.021542031428383974,IPG
0.13263446068965098,0.03667130085630048,IPG
0.11559993796059378,0.03885892206858611,IPG
0.09174412771383095,0.04858276760123515,IPG
0.08297146237795579,0.013273160889951124,IPG
0.11589997919503389,0.03703858293284385,IPG
0.11087680268619325,0.02703705847524456,IPG
0.11286337624486838,0.05966160812843152,IPG
0.07010981029467246,0.047409760280654294,IPG
0.11790440422360217,0.03827952729840257,IPG
0.09926044513289617,0.020757985041992683,IPG
0.06118089506480606,0.02247075549457753,IPG
0.07227418253688853,0.011780045333841216,IPG
0.06886554599630906,0.04085812770145599,IPG
0.12396075807996745,0.04852362340911658,IPG
0.1143222766932101,0.07360724221856012,IPG


==> anc/Figure_9_IPG_05.txt <==
#$\epsilon_2$,$\epsilon_3$,"$\epsilon_{p,2}$",$v_2$,$v_3$,$\langle p_T^{IC} \rangle$,$\langle p_T\rangle$
0.24437849086281735,0.024573052140361644,0.004130130763329407,0.013682251774108917,0.007658142024899175,10375.159852376211,3726.890141347429
0.27387788028037946,0.04661749914748313,0.004855427797251855,0.016354074629812202,0.008029861328323368,9200.268394936635,3798.7835038852418
0.22136044610899258,0.046542181490075066,0.006038537707240502,0.017642396363778137,0.014815848987185043,8704.38109687782,3678.9355337001357
0.2553469551035247,0.07854252072214186,0.004692344271091809,0.019105251338193307,0.003337461416495944,9899.284435716125,3773.575635151485
0.23144821497939475,0.07073736575279713,0.0061793651501602246,0.019814458405088053,0.015081631877488155,10499.01900064488,3762.985037220426
0.24015521709466126,0.08540381764208076,0.0068781751284287046,0.021279412527228096,0.003586104156855553,9632.216843956207,3795.471279125427
0.17372516515396777,0.0670556379313517,0.00246145758487154,0.02132723526096463,0.0171054530946718,9981.489110767043,3660.7083477250385
0.18805910494765432,0.0836879944755912,0.0019596986023074497,0.02239420367105151,0.013629503511488996,9844.292318037307,3746.7220786684857
0.22469011094423988,0.11468989758524487,0.00800782610949333,0.023919025846461446,0.007175665333147903,8633.783271162289,3794.251629280682
0.20090021828686033,0.1333410157518661,0.004972676220910331,0.025282103419487383,-0.00024304880399264955,9384.297324438909,3791.2919674015225
0.18172307885080682,0.18910877322666417,0.00797439031391964,0.02659628652457741,0.01087810070973951,9670.486782264552,3832.569455319639
0.1730912222047456,0.18169711238977215,0.0054795917505195526,0.02731412526811316,0.014301052832310871,10140.271774526818,3841.8092166728247
0.12424520134710827,0.13294577117638604,0.005691207159848996,0.027740980951298067,0.0024553347807343647,8807.178701099927,3740.8818166392853
0.2723938649960506,0.26993900440753493,0.010492569117937877,0.027935691190387964,0.01933100548129286,9510.233849941425,3677.1108878968357
0.2540965054442244,0.05193776007301192,0.0025111963689961243,0.028013789271996693,0.015826350065317057,10958.755887313799,3682.317678453233
0.21196554470354292,0.03948245165605638,0.009074058265963457,0.028498763669931634,0.01606668678235125,10800.041505257837,3768.7220016812053
0.21082451487088802,0.17745347177497023,0.01344836641900026,0.028983221642922878,0.012624321713996536,9869.00089203826,3812.7092590894017
0.17304903384586826,0.0723582627046238,0.004027913109086052,0.02963678092280575,0.014891280865532317,9694.544000333392,3776.6183052250576
0.16779310026673155,0.17157278038176335,0.004992772903903053,0.030149681925903622,0.021296571062242673,9930.622996586913,3707.4728534138885
0.14043985782479904,0.017947704153206682,0.005438587264894255,0.030297471714228183,0.004355993524534117,8213.587211847547,3722.677433050709
0.271071076911446,0.15320897426691996,0.0030789731841736087,0.03083188920314842,0.0037551134060228647,9193.730382286774,3725.8193389598737
0.1452778339256391,0.1381383640364187,0.0035548775529518884,0.030868080767576692,0.009275095307959565,11044.091026694492,3850.9306779888434
0.16100185097630249,0.0991404212257647,0.0010058646208270664,0.031439934359441195,0.009827892327670371,8875.313278589028,3784.0399779939407
0.1341438239453966,0.1454815986160293,0.0009866028746047275,0.03155556643016181,0.02052717622645825,8759.410147606171,3733.9536243877556
0.13684545280808652,0.09577706457661399,0.01172495008073709,0.031848766355124285,0.0050235068989302805,9031.327904898706,3707.300421269723
0.15352259136037488,0.08354349335052205,0.007325010493521928,0.03188640795029809,0.00018579230210478411,9105.909274886646,3705.2364179224046
0.14276731421265149,0.06044746541078002,0.0027605414673651033,0.03189665480858774,0.011735444713514244,10309.253279349572,3800.7492774818184
0.2694227026389923,0.0627007991371695,0.006681275681949239,0.0319829121841155,0.005044627906352387,10517.531047819426,3722.2445990140577
0.22398110976654265,0.07343293516957608,0.008210136879114097,0.032058491136774774,0.005596076580749373,8377.811826599576,3805.239418794986
0.14316754961484812,0.07343834997826802,0.007174117669339072,0.032068197341389486,0.014510130931933197,9608.88618344142,3800.070050618494
0.17238087948017713,0.08167075596956402,0.001940198652573516,0.03268789722199871,0.014139885254827443,9629.192253342779,3829.9374407732444
0.17678957639218681,0.18720312896608085,0.007063406215860229,0.033202741829686466,0.01717872156290537,9173.129407256354,3744.7939659496797
0.13544535675085695,0.06575783414466702,0.0018993608975086849,0.03355175206125748,0.008971270285533047,9675.387799230655,3725.933189079586
0.17895262757672384,0.14211772870962852,0.010644004223662384,0.03364354766207117,0.012571681207373607,10324.436100005396,3728.581227967166
0.1482278208648237,0.14752052204545138,0.0036750999542660896,0.03392937113776125,0.012937159132072207,10514.862726990097,3738.8997314809067
0.16599401556131899,0.14205910302649516,0.007338841790536979,0.03457398365173601,0.01562516864676805,9666.619696077714,3841.2325836241494
0.1382806172352964,0.0625029850147289,0.00200926629670383,0.03462793659854359,0.012565926374191945,8639.255874181117,3699.8737331370935
0.1433107626509648,0.06389780351675965,0.004830638640795837,0.034875514183262034,0.018310649705268987,8140.083064627579,3618.445475867141
0.13680289847442453,0.06038792816923999,0.0037409706496264513,0.035740914865055144,0.007385051757584587,9347.33889516095,3722.581036986455
0.1283440286148484,0.044885670659141085,0.0028854065172517576,0.035820409612712524,0.008727449003833848,9190.480260823213,3802.3606944608864
0.12173412462255571,0.09779435969182577,0.0100705551525148,0.03606275373703795,0.011544947244896197,9785.349411693074,3818.657352509353
0.03930949645055689,0.16046287829368272,0.007208784543434133,0.03640418813885884,0.01558695689054819,9310.134973779712,3742.6842646155333
0.08156495995497556,0.0713357176841056,0.0027417149162923386,0.03651361824724784,0.015437298571971195,9191.745733166763,3819.4846441160385
0.15146822303543417,0.08042967953464958,0.013639611098335886,0.0368304045489246,0.012174370476920235,9531.985367356312,3772.8653065535877
0.10959621968920931,0.042626508296518956,0.0046349473956019405,0.03687648696165296,0.008245557799515768,8029.917642197227,3750.1177859526415
0.1454678539805037,0.0356540682022704,0.005437788860131302,0.03692980623363688,-1.1654357619410243e-05,9151.360275636836,3678.279904785478
0.12598984749766431,0.04352826889974855,0.009680691910203917,0.03711299309720726,0.008116214312577221,10335.57519198323,3696.114729568639
0.18594252357493046,0.09578095539007228,0.0019001110110738492,0.03715772481707709,0.013032681276250287,10495.224821540187,3741.5023565007486
0.0519838910856855,0.16330183252996935,0.002703287902766279,0.03722149196085859,0.008510171456605233,9526.877593188916,3796.0524940106116
0.1269365087406354,0.07566597254226888,0.011226010343455288,0.0374429910657987,0.004164727424812725,8859.62067258323,3728.513923444199
0.1284619946300799,0.022357330618233674,0.006488333856418918,0.03747679488584808,0.005304645918149315,10827.709894877718,3720.8754784577627
0.1557194040995129,0.12595282460586626,0.00189052054452506,0.03777895586117704,0.008999454672582544,11198.225644230004,3746.543562530919
0.20723637427854097,0.05131106507781645,0.0065611734647305995,0.038005482926352356,0.012273084599928354,11096.980414335814,3664.346002356415
0.12987637858148324,0.1637590396464076,0.005723809782553669,0.03803963006947307,0.014054068682347648,10786.445831870757,3775.8434236002645
0.10053832084155118,0.14832943926314063,0.018581526358998488,0.038099801056044824,0.015700390191849517,9340.065525191954,3766.572559075105
0.11977706299966089,0.21486250197683282,0.0062296301082031364,0.03815586674531941,0.017804349686307386,9899.770793636038,3746.2801797833745
0.1023846958374819,0.1525202933620273,0.0007831865798685277,0.03826800665700807,0.01812512110958351,9832.95287339012,3806.4479426909243
0.08707255485616423,0.07272158803358961,0.005147146041448607,0.0383844932115695,0.012872158499882354,9775.954064075137,3740.701197791789
0.20578677342135784,0.14378202036622661,0.0060768947426304565,0.038632466634875705,0.020991618593299944,10340.446717325827,3770.6920825879038
0.011262899739503979,0.04885538589935765,0.0028596394557327963,0.03877206654472155,0.016054756203511995,9145.26709805435,3773.677364195763
0.15532296394207712,0.10435098091195352,0.009956413636568028,0.03882784570075141,0.021345442858702116,9086.073783091912,3778.4095876413753
0.10695381416220597,0.06891550419523446,0.004100358224173564,0.03905246709782814,0.007947953510159604,10183.13155295899,3856.8285515843786
0.110028459153869,0.05733958889512669,0.009351705951462065,0.03953517568703086,0.020961106197210637,10651.477915754384,3782.396770022206
0.10428664543672991,0.14147859314997177,0.007281921156621867,0.0397790445109836,0.02359575122267942,9456.822365711023,3807.5556228074083
0.12429317033225033,0.0394056473658582,0.0035183418586576067,0.03983553526185026,0.010777860347305171,8947.958084300031,3822.780737630148
0.13516714289378082,0.03857078027638891,0.006316749780623679,0.03998198651674915,0.012487890302987423,9508.24237401816,3739.160113563248
0.14123260526653722,0.09115056423798508,0.0059059537291273915,0.03998871506968785,0.016386176536266214,10241.491551202918,3776.5798475684483
0.09027646144849126,0.07260800551285042,0.006786203668074622,0.04000171676789554,-0.00266230505976757,7560.602652682885,3826.276270174741
0.11391303849927595,0.14421250732564694,0.008019123754031306,0.04011330157340188,0.005965930050389502,9652.17875014012,3789.020113116734
0.12212941351239025,0.06196732219673808,0.009517355366750442,0.04019227994874909,0.018528420900397437,9229.398242689942,3727.1922498681497
0.1788689346877278,0.15497227231375718,0.013487224205390773,0.040243655790141386,0.02645203873846484,9648.031503179025,3872.705505710186
0.14900712194530158,0.22826151224730362,0.007939794265352521,0.040287168073160025,0.013019538478856776,9445.35272873447,3849.1601624852347
0.06449841118628005,0.06914458658029246,0.002038245630166402,0.040448936189746904,0.018628480225922714,9729.219032601051,3839.0688739245293
0.2154806432552429,0.1106973788353536,0.006751396395263204,0.04069396593068444,0.01279506181894772,10862.888558865616,3818.8348882557284
0.0890557009794305,0.12261768808351917,0.011455600671605785,0.041026043148036484,0.01908727197187217,8705.198724352147,3745.1118763701666
0.11588269903229985,0.11396103358187802,0.00304263729563768,0.041096862551329785,0.008948644095935916,11284.360313371299,3775.2151123217113
0.16605833146062013,0.07490865918185553,0.009174770974438425,0.041101355275523936,0.03040224164109891,9308.246588711596,20.80587622782721
0.131460234729012,0.1433810611996635,0.003101602602117215,0.041217026049216544,-0.010877689115667987,8696.266073112289,3766.1711318030843
0.10955566236449181,0.049410427010644214,0.01033040060969018,0.04126026831972689,0.017300918645819906,9183.472680995663,3822.5733189715434
0.1878482545943191,0.026492803788643486,0.002521512409276381,0.04136186850730187,0.01257377027639515,9776.649142128748,3808.848407369032
0.07084607218279122,0.16083434811366593,0.007028971812223942,0.041596738348082356,0.02399146646760286,8985.968762555029,3812.852709570341
0.17149328338936798,0.046017510314897606,0.008233103942974353,0.042135485224892084,0.022444396171215825,8639.168028322096,3779.545277426366
0.20037276624576758,0.016754186776880065,0.00911785373442458,0.04224921787008318,0.011462967074254137,9591.832481002564,3786.2227192864766
0.08831372165297592,0.12080193010517719,0.003233452351589829,0.042401708814564655,0.015762149309266858,9525.095492763527,3828.405793411408
0.16970144865508865,0.1790117660143956,0.004800822143353406,0.042471532384356615,0.01060617898463207,9187.002256613008,3715.6550924660773
0.15771941457027702,0.03729529421222529,0.00271132697258388,0.04257034156942215,0.01065916273902334,8754.178091254156,3826.4809514956273
0.11523844173888045,0.08349484317683195,0.006645094060812038,0.042706759127322726,0.009665103465404206,9805.56708578251,3790.9547227576095
0.06432833091878315,0.1337770441924454,0.013015464135605863,0.042769002821597735,0.026745871344614123,9862.511104011322,3707.4101828846337
0.07999273693611245,0.05828015415956662,0.012274960014276897,0.04280557511051329,0.008420025629977271,10605.012468915,3787.814892038429
0.11897356383785934,0.08455909641031145,0.009758786330922165,0.042857940572073955,0.018677104336405792,9267.45455924015,3862.358336630465
0.16816113560772275,0.06244041435453926,0.002189330303336973,0.04310056225174171,0.012493792041232967,9424.766262002804,3761.7420954906756
0.09954189023418582,0.05223386056654527,0.004908172484539827,0.04314891189792804,0.007357319045968881,8531.103551439428,3771.67217248015
0.14624496555590732,0.09847283982364809,0.008689214024546464,0.04318097634657901,-0.0052956033927571275,9448.811705464346,3738.0401172358393
0.21451702613431883,0.09989269347254084,0.007514345844292789,0.04342520981712812,0.023001824229158044,9082.561384056966,3762.351796368698
0.1975205191606229,0.1898374930295927,0.005015393041826902,0.04346502446318681,0.008752861492583844,9939.710567734233,3766.9209017956027
0.08902653244173946,0.12480417957026886,0.015808571783806322,0.04352212923337433,0.010742675446402897,9261.891241817737,3747.4776203838237
0.18236756229696918,0.06138570231124172,0.010137305403671727,0.04358660404067659,0.012039219077929778,10067.357703316957,3808.55909788886
0.11061376012028777,0.026467424394019303,0.006332697650327557,0.04362355659476645,0.01450362116978788,9496.066685794513,3806.956033516548
0.07624947207980426,0.1233395342493395,0.0036436058984703106,0.04365398141738081,0.02072062095509843,10067.32000509326,3655.468144261439
0.10188741554172577,0.09350460440402256,0.018684994558294598,0.04387831284972483,0.01292646659605712,8070.957665257044,3755.622512716748
0.13485096955800577,0.16788668898309578,0.006338229238537084,0.043921291045596215,0.0037113132123741117,11062.468369134533,3784.367362378337
0.17222884455025755,0.18144638127101834,0.008777278465091439,0.04395136441770892,0.003686317316290073,9631.50598991603,3747.817245121527
0.053932147236567266,0.1550376972777124,0.007818764504911997,0.04400917416067658,0.015328271805965002,9795.604988759125,3794.1107800951913
0.1803022955567353,0.1077647139389033,0.0056150312273735474,0.04417462972904173,0.014152337471066907,9004.714768298894,3736.803463589194
0.11316434955914906,0.15289336928552194,0.004133240184534148,0.04430501146131655,0.016141729121523084,10268.723736670396,3699.766582298802
0.17286554926098902,0.06856257814986919,0.010935443502648912,0.044325673212310776,-0.005676587626642001,8260.07016689738,3782.0899813623028
0.12430001728305039,0.12160311093255932,0.007669718581419139,0.04451095265049944,0.008359086261496581,8220.126077096398,3711.130762661855
0.1198193411014406,0.09066625622879013,0.0005134190989155037,0.044549147669829335,0.019586383615937376,8732.562607760316,3828.762127592093
0.29709481186755216,0.18637650776286335,0.010132961563642242,0.044563826538861144,0.03491915906933731,10343.376507682604,3802.7218981244505
0.10469123329997806,0.017650227088457274,0.009493042687636798,0.0445792618281435,0.002578208751487911,10828.831735865095,3808.1873638291795
0.04602466572034671,0.14321976991821447,0.003912857772238911,0.04465647881502328,0.01861346319037897,9010.352614019828,3753.6185595903426
0.09428649802304133,0.12732325977604858,0.008495169494383666,0.04466651518087326,0.008630348605394626,8147.006970226439,3832.362066306292
0.06623124469824619,0.16167312931033373,0.005060656111840292,0.04476940296045779,0.023365143644272855,8129.831824922581,3797.001054610937
0.12446193748148622,0.06426634824232169,0.004674561308303294,0.04494193065311402,0.011393021691184595,10504.678961900448,3806.2013372551405
0.0830367994107968,0.10920839555961913,0.001334702939214393,0.04508286916854395,0.028299823269699525,9394.6370922703,3785.581957239614
0.08751661736556238,0.08653070158704297,0.008845065795235689,0.045085297002803476,0.018625130919556462,9496.458283002594,3799.5464652471915
0.07213956187309965,0.11504671334657661,0.008129249940681378,0.0452582806284162,0.012670461095621966,9224.638880127592,3801.551046960121
0.08959777443739501,0.02238412077411776,0.003558948057352672,0.045385484844212697,0.0064030888777981436,9830.145734884654,3838.7138163713284
0.12382788686467164,0.09492943391922909,0.0037388230773154297,0.04546638151482546,0.010302953952109431,9413.21030500936,3755.189188757007
0.04586342855709217,0.09360229666061588,0.007130665625884583,0.045548492200143016,0.02401434311990341,9479.464224829975,3764.7623306925625
0.08749063700331201,0.05293243959313406,0.002293354073558301,0.045589002558199594,0.005607851750974806,10583.042477233217,3831.1087041357614
0.027243625773896493,0.07834153171042862,0.007382196672353091,0.0457112860763533,0.014872882499742496,8807.666796791103,3805.2417087089675
0.051389784354161215,0.026073773939078965,0.009438368774362915,0.04575853673167854,0.018583434520560122,9950.103283692453,3806.4796744222504
0.16954080701800298,0.0362645064073651,0.0049840134103203565,0.0457722913740653,0.017353405622495464,9069.148508734252,3744.575102761253
0.11001473450903874,0.09101720430954655,0.0091989802520053,0.045889515829449265,0.011741514535876983,9586.178123364549,3727.891500134482
0.1206949414617921,0.060135178848333005,0.012846753626669769,0.045935122994433,0.010984832565510111,9336.887644370758,3826.9761905264027
0.08422062043487827,0.09835386874787823,0.006622870913644381,0.04596722199764478,0.005348034905690852,9316.374978587099,3729.901448778676
0.11473091461793639,0.19833180477433088,0.004344746587291533,0.04607615742248619,0.012457554888674527,8251.994357611613,3727.483997579139
0.12085834604169267,0.029870029093201866,0.00201161000250451,0.046403881384513075,0.007167822683941698,10317.505469654328,3739.974412930601
0.14408718808352944,0.03598078255423481,0.0009766871495693133,0.0464069471434453,0.009275158603340765,8679.999281596816,3727.9226532313414
0.19999113305697414,0.02193680917454037,0.007084480357962793,0.04645068443829321,0.005570329151172239,10437.353434628061,3765.116576793347
0.08898470324624254,0.17920259365338573,0.012817796559408316,0.04664591062931728,0.023162033214081928,9637.771209133563,3826.103489359364
0.0743751215656677,0.08269596402903673,0.017105115929888018,0.04667091621376655,0.009810465693587888,10788.838575181004,3813.5589487418365
0.059532536545680144,0.15173195876155315,0.004596072615516663,0.046795453562144484,-0.0019410849649435225,10432.58870250656,3814.247244565475
0.030920774878116477,0.04633106941170301,0.0034445359967603074,0.046939372479157956,0.014825507276164622,11027.189116901718,3752.3772312158626
0.09202506502017843,0.0659226397367431,0.013815756943406638,0.04697100242730631,0.012327911237276024,9589.51357717086,3748.2022514024
0.125495033233514,0.08605971642200695,0.009326033612567798,0.04706690722872942,0.015559919726312571,9620.210985160558,3653.212499585122
0.080013596313797,0.033138889957382615,0.009580676327928086,0.04709833213058466,0.006622022202352296,9016.466379759355,3805.445462911569
0.12471852432018742,0.10991888940032604,0.00625261764145624,0.04719893549689843,0.006699420053238876,10187.43998623983,3712.59719346158
0.06312956290085486,0.07810759879913717,0.0054711370369029495,0.04726914305517392,0.02325204640900185,8918.959910501846,3697.657585430919
0.047327970659049416,0.02712330209475883,0.0021011702707954627,0.04736167462338416,0.01705527339917572,9999.857870898766,3794.0566826628765
0.10334522681654666,0.00901511379108901,0.00898029916281951,0.04737908997192379,0.008639597656653746,8116.9771272806975,3805.567884398652
0.07427552396775747,0.0849718587848602,0.00282670368433602,0.04741924727048362,0.02528258065786116,9503.889771934739,3795.2836843048403
0.07652883219337997,0.049452276711587924,0.0008928120527962898,0.04742121774190439,0.01931246028909256,9614.962962737533,3748.845135372664
0.14475131175133102,0.14316935225024915,0.00832856647802311,0.047426643204531105,0.004503005175876306,9822.815214806595,3680.578635181177
0.14759511246847187,0.11386321586092442,0.004730640047514394,0.04780350973407242,0.017446644735905712,8985.554674495199,3767.5173836433746
0.10900405049684067,0.04677675360974115,0.004583601664534503,0.04793112215500512,0.016732177278329256,10198.921546586223,3804.18851358946
0.05717293040702509,0.09671490210394143,0.012081664323795224,0.04804180475065447,0.027467266842919377,8409.158656841424,3808.268950766744
0.15753852362687176,0.07462510794127711,0.007394159517658518,0.04811675698991448,0.016863898969741768,9320.645045575184,3787.784710192454
0.06368909812311183,0.10073060596443018,0.015415755550239583,0.04819506800800569,0.010173662863363063,8943.786003603505,3802.60788849808
0.04270034609796865,0.17763677662595861,0.014338700180776483,0.04827161496017733,0.009283534333919641,11542.067522011757,3806.6633830377473
0.12313478380077061,0.05078381631836181,0.008683110396479161,0.04833940938942694,0.023268311464485006,9979.677971872494,3837.296381054449
0.10281217041117308,0.0665396674107613,0.004757259037104187,0.04845197057364402,0.013032808303170853,9757.031881634306,3699.8389357005376
0.09130244579889697,0.11759550828478932,0.00854489302121169,0.048478620452216487,0.00377132993713629,9800.575277975771,3836.5092399325326
0.20376866086507897,0.13383841885460301,0.005768778178792991,0.048493724238879744,0.002265233503479638,8801.164897760682,3730.6207076878964
0.08672228253509295,0.08547035857191645,0.007296722798603187,0.0485310271832104,0.013487677902266,8766.339477115775,3775.8478883317443
0.10286375256726507,0.04142794323362638,0.007723837198167107,0.04853520001584599,0.009388015742593635,10182.026044433978,3752.232569697152
0.05921601590393867,0.06998482529263585,0.006619393991386843,0.04853948073568522,0.010218143887006873,11346.343564956278,3875.3350888775813
0.07901502277450471,0.11941560681844635,0.004536794704759713,0.04854732181763498,0.014471185259434647,8069.864504609999,3758.9017012074196
0.08713175189987177,0.0451298125109859,0.005351597907946434,0.048594432258121455,0.013092355085143193,10334.652736286473,3772.414314225434
0.1710184386562171,0.07995042167127414,0.006090179797617378,0.048622918698360974,0.005985611247793254,9883.506852271135,3826.081001732483
0.042683492250242296,0.05935697398792396,0.0016627908142025913,0.04862596248974719,0.019443250756567273,9539.38594376137,3839.032121671697
0.060342900608896057,0.01541960950006506,0.009658633990355554,0.048661268184332404,0.012826104282383058,8732.038013252084,3774.3794140947452
0.05809447745592177,0.14639128448555488,0.0063026776250009265,0.04877086067708728,0.02847635757503075,9960.041903448042,3756.0360733023886
0.1566903268711048,0.029665551815298032,0.003947108679903074,0.048837600981331566,0.014248253096853979,9729.026011228254,3803.0737326588214
0.08484550020083621,0.06968920842916097,0.007687823430580573,0.04906375829809785,0.010295345107177006,9555.074376708644,3844.7905152176236
0.155148915445158,0.09329395716733858,0.0034652629917761844,0.049407098488272815,0.014052256455376784,9808.078278198791,3839.7934573505254
0.054646210719292966,0.12685588467717887,0.00499181820046841,0.0494588845765414,0.024945069524454088,8648.091948958592,3834.395373524388
0.05414339303372566,0.17808114531237265,0.006619907545361592,0.04946320212019426,0.029156290447582642,10117.866648613006,3751.436991644381
0.04265748352945199,0.1608111823498501,0.00653482138098751,0.04953467749155896,0.012474645197640794,10302.722708230756,3807.328219360962
0.14381328281399683,0.046354382815683326,0.011214383055825752,0.04953574193116156,0.011442505031026642,9587.231627051127,3773.9626287009814
0.060310430458832186,0.08528945667589884,0.008439582968738403,0.0496115716405724,0.024157823581554053,9193.929790070388,3838.3613821400563
0.10819367131140906,0.19227482685171876,0.009186263717096639,0.049737584123869555,0.009403691050381198,9473.85801784358,3810.7551396234553
0.090022783468162,0.11056496286959985,0.008199908905351605,0.04981692501923444,0.02452902752057842,10886.435212218601,3820.5069030600685
0.027154337921173194,0.06413995441752873,0.007694249582777317,0.04984429879919097,0.017717488387953874,9626.33976563892,3831.1239585535172
0.09338582502965292,0.12403522705864438,0.0023087499140179465,0.04988183163250623,0.01744166571630406,9287.209577656811,3766.688451073154
0.06471070367288043,0.06340791391388406,0.00431467433507479,0.049884064564152286,0.011412897407522314,8345.263836666842,3837.899075623008
0.08422855618495627,0.13697192158628477,0.016872878275498875,0.05017044966109497,0.005612061203219574,10082.153299884776,3807.641716313137
0.07954762236181138,0.027381375595029282,0.015708195900882866,0.05024759045869113,0.014422394900289631,9740.596209944275,3834.128871085276
0.1089086698592898,0.11993031589692156,0.013899156837182241,0.050304390715468654,0.013925004109691495,9370.63650471232,3779.9334527252636
0.09776102720449245,0.008410156818480405,0.007871559501372463,0.05031163183073368,0.016256794394681903,10744.511365538741,3842.67654639699
0.22014267542120486,0.1054840143552133,0.00694226487378161,0.050322190317182026,0.015904829365596652,9876.636025081742,3828.3725028165622
0.038126229110526565,0.05360313966846709,0.008388360402774225,0.0503263402123915,0.009431790976457957,11248.40953250974,3825.97358460432
0.1351006104697445,0.08964254097205179,0.011390814711473983,0.05042141554373439,0.029702480458111923,10409.28215753501,3841.1790587038936
0.15460283519649107,0.11954701082291223,0.0036110355415167454,0.05045665345600658,0.008331944239010841,10549.04956713317,3848.9540891394468
0.05882618844881954,0.13874073878286483,0.01262917730223248,0.05053443585160897,0.0995459684623135,8314.4588901612,3777.6004061920275
0.0810539375858217,0.009224429154620833,0.008785524751689587,0.05059145837090245,0.009177083874539504,8932.546727510808,3844.266988354812
0.09416422218525265,0.07179542684150707,0.008298597918997862,0.05062660658373477,0.012345613100672878,9567.765569522004,3699.1579257276517
0.053860702333213654,0.11102455119500279,0.008771193899709262,0.050670024680121634,0.009399519550345022,9146.087471316021,3808.8606846123994
0.05826184545736015,0.07265916758337106,0.004713780708346267,0.05070722385058772,0.016550268503057877,7638.446000150297,3754.1896264508146
0.1337327714311468,0.07910664245334148,0.01073540898246759,0.050730715138449914,0.02380469487506027,9758.12384288265,3801.039951905871
0.055136343583677,0.029367578421735867,0.002057275918326887,0.050946244977824795,0.010268831662687642,9256.607652850447,3778.2962199340373
0.07794353162453582,0.08290496711285052,0.006902948557034686,0.050986657006582795,0.010452146227754975,10834.847038916474,3829.9483571840638
0.1764966396446006,0.1848223389895953,0.002841660924607771,0.05098963114624501,0.01715932459485461,10607.63585320056,3807.800971053862
0.03220193129696691,0.16298604593821908,0.0012871015770830633,0.05115869479378553,0.0234210961702106,9871.485056153995,3724.9690286113832
0.02437540885183042,0.18005952011697232,0.00043505248108359013,0.05130175561753969,0.03148034589594058,8839.591185765423,3820.0909421435645
0.03598464141660562,0.046709228716586434,0.012401924582472001,0.051574756650227066,0.008573793841643756,9351.10115211983,3848.554687612627
0.07917802081833931,0.20061524740522202,0.0039659991792894145,0.051613442685857935,0.015083587614334164,8830.693202693486,3824.0330335638546
0.11433476628790808,0.07557972199404582,0.008328560254609405,0.05164799104527941,0.007541129823717542,8750.736322386976,3844.888810615669
0.08726967431878217,0.03215960005422974,0.0026438711152126436,0.051769014118496964,0.013891948012179913,8644.919908157626,3818.849341280598
0.046415193008997206,0.10694514981374204,0.0033941327640748652,0.05180435054187202,0.020280583136826104,9845.955576580867,3811.02481038826
0.024985925782506423,0.10848365712739033,0.008059995657514578,0.05186261868760702,0.011143927948054253,8825.436166168056,3829.298571821301
0.08739009742675535,0.08964846879428427,0.0038085191203838928,0.05186905536870291,0.0231413905268979,8979.553491973624,3834.082059967151
0.032536994868463724,0.016387431232773978,0.006345770250181236,0.051872667547991115,0.012732810615249845,9810.660562830946,3803.8006212977625
0.03290467087767942,0.16478013330848001,0.007266380133725392,0.05192896496458689,0.027725276385955493,9880.018947104953,3766.672164523692
0.06229874755472887,0.21655060349408076,0.006584043603765069,0.05197526911962916,0.029388669388374217,8252.83981331032,3839.657120700672
0.06251137623270145,0.026334713000930775,0.006094943944376841,0.05214390359608658,0.013365740687503978,10825.67432378805,3817.103969369296
0.08663783261577199,0.10684659623339611,0.013206032778543954,0.05215082798023404,0.010464303904148325,9698.099958636325,3769.545929355641
0.07907135544424733,0.04133089260882859,0.009643888440689793,0.05226541156929629,0.013567918449485364,9218.40093223826,3825.8443447334153
0.04222583684028221,0.09377930194182485,0.0034418936863024273,0.05230384716864833,0.018277856480797102,8445.09006081788,3789.730935877217
0.10407667059663556,0.13144381356008858,0.0036792370294821755,0.0524073649123485,0.012678698410127755,9483.398891123745,3788.1984148090446
0.08314433522536875,0.15803816959130143,0.007450852076407013,0.05243157485960264,0.020795395671771796,11466.312579992911,3840.434306642114
0.2132664031095875,0.04579189394399747,0.012078560057376106,0.05247593685282241,0.015573368716449213,10309.899364605459,3790.6367539429216
0.05587982105471462,0.06255520405214894,0.009047470887585804,0.052623730329047026,0.016603035510572125,9950.69196939784,3837.5038515305064
0.049154136221333064,0.21721374931111612,0.005270852540544235,0.05263522649871435,0.017167027749152207,8928.395470395508,3730.324844501633
0.08329663926192528,0.056113844871932314,0.007741848283123501,0.05273078300572291,0.015042933217245648,10273.1886024648,3790.3493540138015
0.05592182045598608,0.10225791992847222,0.002980861388588602,0.05283248194679085,0.02244150452426415,9011.788978927665,3720.503465028966
0.12792127378809862,0.030642167948203614,0.012230353875492785,0.0528472748090052,0.015122582741093201,8950.166686945773,3738.8777363125355
0.11578702833473684,0.07775190833904704,0.006449147350901683,0.0529048631722054,0.027771961562109985,9426.212127259265,3876.7155961432513
0.15271371495324718,0.04573544331913064,0.0113925331384608,0.052910722632576165,0.014578610938636175,8775.14659753527,3767.084517004845
0.1132154567947608,0.09896333005604788,0.006480261760830518,0.0529515079782379,0.008485225227789533,8737.046949655922,3756.3638176835507
0.01981337774168641,0.04154404534853961,0.015267144086549007,0.05299452277937217,0.019618854215703734,8682.000800541307,3593.934801172685
0.039231587952661545,0.10750312348477334,0.005906714357952591,0.05300081507998468,-0.0002998894643657046,10053.648287765514,3768.7639760425714
0.09055219325937272,0.1456675710298446,0.01215124104532278,0.05300176500227097,0.008779118132312113,9716.924443909553,3784.5287844968107
0.11878914598903186,0.05819053481484578,0.01178627856602098,0.05306207127566577,0.02009408238803879,9633.140612954225,3768.774135206269
0.221593978954683,0.07858871118874984,0.0072797158886237995,0.0530765966672039,0.011870948052155383,10411.20443549028,3789.155480456364
0.13410180943159225,0.07696354328870064,0.00950953186558549,0.05307860414691097,0.008991925047395257,9042.907277777236,3818.7116075640424
0.03789470368275916,0.11214598778216035,0.005213810145084363,0.0530847166476766,0.026780103858954372,9491.300807061585,3826.491537119749
0.04918045496373294,0.14660006820792573,0.005556309938820983,0.05309279171390655,0.011111782778253929,9420.964947152042,3823.7832689960114
0.14069721790261475,0.08160234556865865,0.005155371231642598,0.05323683234107442,0.02402591286353053,11305.431058169868,3721.959202735542
0.03603978482146582,0.10557317580040772,0.005092639886372533,0.053561852849271084,0.005910006177567901,10306.176870597874,3753.236921324409
0.15890415525533996,0.05312130282542481,0.013226440565596255,0.05370696878555518,0.02300762654423403,9405.902572564264,3836.4195349930837
0.0529863014253408,0.07346024796700937,0.011202058649006447,0.05377620973763538,0.013069916531034767,11262.04090959748,3802.391520433794
0.16292093960774437,0.10634196400309612,0.0036421412084984093,0.05382046244110947,0.009529355464427233,9556.491832905325,3826.897970806535
0.030732069235056114,0.061719844124932505,0.01965497861318799,0.053924408900479594,0.011721109589016347,9469.202809850009,3644.44301355744
0.041665847490026546,0.14832311578783305,0.0034315027187372723,0.05392736826411035,0.032188663084069764,9755.23260563825,3790.048261728759
0.12476175558089696,0.13653619809537043,0.009058222183351243,0.053997445515405786,-0.014638384660670682,11683.501278946844,3765.932792160037
0.0353579578335595,0.09304775534078956,0.007037796127405936,0.05404489835117028,0.01819102595179553,9018.130535175265,3799.5421080135156
0.019623568842568617,0.16309434929607056,0.005744522362634825,0.05406321389829322,0.022429829787266826,8638.542699086844,3816.7010136095214
0.05896672153205729,0.18375603358876272,0.004904897281867982,0.05407873452148626,0.03390419353901815,9633.125251508143,3700.0122600117934
0.0824902629845675,0.1539045301575852,0.006542199168246523,0.054114346622411574,0.008245295503097575,10457.572565008775,3685.594796542136
0.07528288419770626,0.19867757459239305,0.008802394795998203,0.05413539623495456,0.024495731248687976,10017.990187286536,3770.9461646179625
0.025852974266384793,0.10799200826422134,0.008155023267608958,0.054216289849433386,0.025419555427415485,10273.945570392973,3722.3948928020545
0.05777548444885241,0.06218172176637418,0.004619221809655955,0.054225664842391774,0.009214756127051705,8818.164148012165,3776.764574453482
0.07134940344723857,0.11744259118687027,0.008282012635507097,0.05424356662881343,0.02627206528398178,9479.633877955606,3840.6564474176757
0.06202699038489642,0.0701259540021553,0.007600316987605256,0.054293043726641815,0.021688986261986957,11209.01904800604,3728.1844459739686
0.016145402727787167,0.06409780695484033,0.00497617867202373,0.05440615533845237,0.018550030269553746,10153.10682070584,3806.393733214276
0.08407510219570011,0.08864580976828905,0.005295653627473972,0.054489694325831076,0.019707029877415405,9134.327690340766,3827.478311034638
0.08129254276941789,0.07404717636062728,0.004667914224460849,0.054523774906653354,0.002493529557203108,9498.449152427993,3770.991661133339
0.05953883612957883,0.049035769171711895,0.0033838832866683673,0.054559523913692995,0.024239629247506753,9257.402591141125,3811.0123725603316
0.11857797422595631,0.1382553863930884,0.0029774655213870797,0.054559589322454145,0.011224391416888295,10700.882609879083,3871.2195243991414
0.06164880463267967,0.08569928767145031,0.009623041455593222,0.054611724005046526,0.02492908306643929,8335.265469732842,3637.074899692663
0.1463870269697405,0.0499991813511006,0.010656186019018975,0.054621614145202446,0.009974205988431057,10607.540038773599,3789.3193611071606
0.032732677499842766,0.10066314019112936,0.009223912774319486,0.05469522403476692,0.011128235588365957,9061.39542612008,3765.6584412869324
0.14630443993062978,0.14254194387996097,0.0019195441534506882,0.054755501805054174,0.02178211969050084,8780.83033778761,3641.9532372237168
0.025069755163263024,0.10028701127438118,0.010694811365759352,0.05481463517657435,0.020420798240722435,9466.63792050067,3698.1494468354426
0.07250599194627215,0.02214803574548841,0.004603402373006605,0.05498600107530315,0.015241101010734979,10013.231007619575,3827.1650620316077
0.1142601993350686,0.12875569831149056,0.001994967519989581,0.05505512539535041,0.0029956654674059666,9083.741845903145,3737.4088768591123
0.030514436893972412,0.09450105961634157,0.007425822687885609,0.055149442459282466,0.023346452750308524,9889.626776440868,3806.358382626482
0.012787675422471547,0.08671360749684764,0.010747542135160191,0.05525027183324642,0.01598603923304025,11679.039600294785,3789.9997893093246
0.0484491563771146,0.1932490983915361,0.003878954756081539,0.055375689808611295,0.015350514914534995,8363.883618479884,3803.8403194389875
0.005397378451702843,0.08447043833759132,0.002756657616789843,0.05542937948139552,-0.00032126697060239523,10759.971596278174,3798.574567610452
0.09645172626971407,0.1003233286099247,0.00816307466070966,0.05544257323835897,0.015026998457796592,10191.715964238649,3838.750267771486
0.04370004333886678,0.09113839054429367,0.007368611957911286,0.05546308620446955,0.008878978520178452,9252.459650002504,3751.1166723145866
0.017134560610569654,0.07859673646825582,0.006822728836671885,0.055503896367477074,0.014882139933849294,10227.9306242085,3651.308403567709
0.056239610954426096,0.09100186563729253,0.00870883250910317,0.05557265214283678,0.02055975061707424,9514.19242956272,3735.9400900625187
0.10092582234011888,0.06947835463857077,0.01494555812557062,0.05561815960760938,0.010409582391384651,11949.597719136236,3796.3981302405077
0.05506648277497489,0.042034994904075404,0.010717950786717334,0.055633889381971995,0.020474266557823535,10588.893614124021,3771.4128255784667
0.05711699066163884,0.16900058522534553,0.0035681299425830847,0.0556451971438682,0.012848991046748364,9086.531431318726,3807.1450080979275
0.15181462416377053,0.11654552588469574,0.0030029444543961054,0.055664528795109885,0.010878049458368379,10106.851302386898,3731.57370270661
0.024852090951696836,0.13478094831975057,0.007440532861627778,0.05591708333669824,-0.021175920192380755,10387.324013114085,3841.5576127570707
0.10429268690308015,0.14115223695363582,0.007871306530808564,0.055919868847626154,0.02603334291154996,9044.09860680824,3782.7775498660158
0.096756566668486,0.14011915434868266,0.015288024171871696,0.056001508343504314,0.006679904255528228,10647.521450827951,3825.675374118799
0.05080718702638115,0.0452591248688113,0.010922750441770454,0.05602988449091875,0.0120448670798342,9253.92885982392,3737.562213218553
0.03041558634393512,0.12941585598537128,0.009245940951477578,0.05611821774805673,0.024216206231242942,9674.853166157734,3863.995409526528
0.04282909286107864,0.15924670095555193,0.01373499939956263,0.056274510114807934,0.02844039344329929,8662.117391676444,3695.5282012705975
0.012634632439930403,0.12125721178978861,0.010515728206628156,0.05628778197757633,0.005075701467372978,10718.816319925802,3827.9528849247954
0.05511629687905779,0.21708024496298534,0.007929456824028678,0.056346211329729806,0.030452610082172798,9478.526095040737,3675.498664536701
0.03931645240842896,0.03490162266625909,0.0017589095290778665,0.056397092501090866,0.013005159379217401,9449.592739435688,3829.5890256256694
0.07365960417901957,0.19336015457021258,0.004705958975807544,0.05640012167535738,0.012950928845173243,9559.992605288304,3773.7027470590974
0.056766569064203284,0.09645069257077872,0.010581770525037358,0.05652307209904691,0.020016367373700838,9596.033558550213,3806.0517678187416
0.10281906740983222,0.11724338570793552,0.00736242299290718,0.056529779415304744,0.025528717410133153,9754.674164133106,3783.245640901797
0.1006181931035779,0.23339964759573462,0.004832620147284082,0.05668105552291041,0.014517523004522682,8298.914302998373,3813.412285329256
0.08647242261509172,0.2147736323226866,0.0006524939192883035,0.056726585406420046,0.028691289183936274,8828.446188945072,3800.3145056830804
0.028434881103609432,0.1314768212207281,0.0062427430550455396,0.05681820856648613,0.017729605907285062,10084.810391640214,3811.585914292524
0.06269436089047586,0.055136777225737996,0.01790056219458713,0.056905190100035134,0.012939997314181214,8250.471561261791,3715.2409798565577
0.08297939718730332,0.18826023449047583,0.007228117672340854,0.0569203819692716,0.016182333450188765,9206.255355724295,3813.0978480090807
0.051012029910622224,0.16829253639774674,0.009644578317711858,0.05692740232110909,0.02983012277617306,9467.398275937427,3686.5288133114136
0.0521233129243077,0.084656105013746,0.0061293799684856865,0.0569345204481206,0.017585642485711327,8893.471243950356,3860.198227510673
0.12119843461460252,0.0661334032988308,0.007642611366006495,0.057120916178258624,0.012112157750980882,9318.082740496073,3820.9276008959805
0.06136941511666571,0.08317123747586538,0.005738253725232999,0.05720353819351316,0.022744744883049162,8923.18731900597,3684.224423592257
0.021716043869412345,0.03774341436278587,0.009689154416352624,0.05721451631148965,0.019479429203885897,9299.512961391003,3829.852752509434
0.05589982796532323,0.14684266582843752,0.010891884399472546,0.05722435740115297,0.018044321865981545,9209.587658124674,3756.0337756549534
0.06930006283690512,0.31808461882850986,0.004163655735218005,0.05725882240348459,0.04603009087905606,8745.408338547059,3813.7973249667275
0.10422736254509007,0.1579078465691884,0.005501200259392355,0.05727188509663134,0.020277315667308303,9360.199860960112,3804.672710239307
0.17025334263756717,0.13016378596975633,0.007108926179325369,0.05735746022635005,0.003289397815089264,9594.47208035351,3834.395854078514
0.1004536605645626,0.0339414227653704,0.005260680546283396,0.057359998920736725,0.01632905316511277,8997.042964273023,3684.6823092013897
0.16762445381441893,0.12046484635539181,0.0050712333259285,0.05745897164650016,0.006157278212432527,9585.276548586864,3675.586862627092
0.09421182555225786,0.05803101914568034,0.008476082597363675,0.05756045103838225,0.0072085184750594,8726.674555261272,3816.1427801104714
0.03441877246739877,0.11338473628440121,0.012459899153515442,0.057700664095389265,0.006951627981989782,8764.325314733755,3833.1502381465143
0.18785952109197812,0.2153289804366267,0.011084828725466574,0.05771291190929442,0.021270886675128133,10054.412285261846,3769.977634154405
0.17634410914217272,0.06581259877324339,0.002198420580300434,0.05780172571462684,0.013212553982544398,9653.368906093041,3834.188915062153
0.050475575412333294,0.07218842848832584,0.013418373113707416,0.05783759315296114,0.013100137381596535,11030.913874420692,3831.019851904031
0.028821990842965283,0.05176766985622746,0.01160317392572915,0.05786528606907482,0.006720589940542473,10705.930550645675,3775.322719961239
0.07878135347143117,0.13418808475212063,0.003479891035079403,0.05790173759063994,0.024453953736417025,9149.795518986279,3808.851203594731
0.010024744305127075,0.0032630922983347974,0.014471223291850499,0.05804155461807897,0.018695593974083814,10207.949613458712,3791.1841245772503
0.08099812721406005,0.05979627755728395,0.0033683363181050913,0.05807904066335425,0.015930463871008656,8710.72990775987,3799.771654903583
0.10710876748723655,0.10321569325323576,0.00023709983975159373,0.058090139656951444,0.015976462342527458,9492.305751072083,3729.0344336445023
0.04008628875681981,0.047888150918342545,0.004964536116150138,0.0581161868033342,0.015519415385435078,10606.867410137176,3813.2777437956606
0.03009105185997035,0.11311791181897615,0.0020110216671351037,0.05815216199733888,0.02058709915826115,10008.178781766872,3791.5555141724753
0.20039095001832158,0.0668223955179351,0.0073340400911013565,0.0582448510819384,0.02450286279717242,9811.425112644525,3827.9493026788705
0.05574748688501958,0.029770513127180508,0.011043324429681431,0.058351884869427176,0.016704605473499997,9679.414170809043,3795.216682350563
0.1585436899722474,0.1179305430608408,0.011447077529271842,0.058408761110271594,0.026876577604347182,8873.29969302092,3858.4293904523965
0.16541446694095432,0.06882590180959433,0.0032486912435306875,0.05847907830390226,0.020280614409664742,9263.639521651976,3740.954614620139
0.04839994198342204,0.07351631105708231,0.009177820508206857,0.05849140862929699,0.0124939571391376,8330.662552183237,3727.872607448798
0.06670944517285429,0.1787196933103793,0.004091842441121901,0.05854142977214804,0.02760519648934167,10207.033048378305,3872.515194514196
0.12393770706762186,0.1264660029578992,0.008349973479244375,0.058588805427416256,0.01106137727909103,9479.91757163623,3822.9624852119064
0.03386704118027237,0.08377238156588453,0.0022453712747395205,0.05864014907308139,0.02165600990659939,9742.577496598155,3822.4125594156512
0.004362023551293147,0.07417531835668133,0.00437285277101669,0.0586810730870935,0.025556789502123842,9217.109995093828,3743.8139340561224
0.09584133900247911,0.14089103002875772,0.005422315303978157,0.058776503856538195,0.019534341919155002,11557.526822046057,3815.9002694747096
0.12099573896912742,0.10873915006975586,0.006495467863583649,0.05886899850280951,0.02211597682796063,9715.579612462658,3848.313870753381
0.006956636604254271,0.07349022433405895,0.006991820898442376,0.05895899493709898,0.021476934720532515,11859.898076842757,3788.110238641085
0.05683196969972578,0.12335608526795619,0.006187569865886575,0.05903703604142064,0.003873142519083601,10555.510584228787,3754.1702817796345
0.24894128159372886,0.11012097150614446,0.0059130743233776544,0.05913001354133111,0.01410743492637014,9350.844213814653,3847.1242298949296
0.20113289618565888,0.09728355722769232,0.000820938266150516,0.05915572603112871,0.027314842971626556,8341.348733674147,3811.598900273156
0.060647797660643085,0.03349162060631516,0.012623394811185745,0.059191476471150216,0.01898503339206596,9126.40892392599,3802.7103840691075
0.09776798938887848,0.19724618771337582,0.007435000726000817,0.05921857881594698,0.040503194021820434,8230.009456572701,3780.4113389140666
0.05101261764104337,0.11160155447216251,0.005383253172925395,0.059451694257570416,0.013748993142299258,10803.492345856232,3865.296933273396
0.0375380008579229,0.15847057393993882,0.00325560474348055,0.059505761283060066,0.0014108594831163058,9221.503398329634,3843.697404296738
0.13300753086645045,0.017268155081314785,0.010116935974201805,0.059517009097711064,0.023524116161909085,8460.092013736583,3815.7792283824747
0.13153869432370488,0.10897679358074636,0.00865144514849054,0.05956184181556615,0.001850606651740215,10752.967189740153,3840.452587903484
0.1952844739395246,0.1874175020626458,0.008361137348988629,0.05961150453640118,0.00552430179586733,11463.465934737542,3847.045714332453
0.07253207800352122,0.10978339151377785,0.008505727268910733,0.059671331958811795,0.010633819658622127,9217.579006065653,3852.5149939561497
0.022322440990787562,0.06336381284842324,0.004053293655915732,0.059683202338007155,0.007337289940441198,9430.494452384184,3752.7770470130877
0.07643437737348756,0.09842401474950785,0.00822376436312231,0.05969627171428979,0.01006755200161253,10298.868230830109,3808.28747869183
0.0523606120766795,0.10172282325385269,0.004547097736058086,0.0596965473525499,0.02298612922110528,8086.202175676381,3847.2816042966656
0.08712733718894465,0.10251002723951722,0.007002307742673379,0.05979024190649874,0.020846770940155482,9025.692884859249,3834.4331550773704
0.02053404006346692,0.11851902323909544,0.01012166824507918,0.05993187663696489,0.028007181951379505,10859.868865250544,3800.9881744117197
0.055635498390863194,0.10328386306341393,0.008176740308215382,0.06006369640294474,0.0205672503015115,9312.381392871446,3754.7663919632805
0.19778405517154066,0.07307242382133418,0.011483955737950444,0.060085956365758586,0.01699536003635988,9120.913677568224,3749.10376955607
0.045268940388678784,0.05698135786062325,0.0027670154062317386,0.060136009962137714,0.00670084849088349,9527.858635520963,3726.6219670602454
0.10683849200006226,0.08206783628137707,0.006553173690939869,0.06019270180620714,0.017354393391641586,10170.315142752384,3758.063484946566
0.06780096983066182,0.13627840982920542,0.008169124928632832,0.060194089630256395,0.02249619877808453,9728.634592642466,3784.5153962647178
0.03008850016294533,0.03406727180945183,0.008020448299739892,0.060246987034929714,0.004887832857414962,10230.10335959774,3791.4326089057886
0.12685198958298957,0.03910381364786984,0.004099962076284774,0.060315613937163795,0.018182818872102595,9749.902209979116,3757.5677466927978
0.07843333771245964,0.22175504193517928,0.0006336531119522552,0.06038519190113586,0.023720882507900262,8710.75449944813,3747.483112018055
0.10732888026417836,0.17936848457424423,0.0014015918359858992,0.060442512989511026,0.007109915278107573,9296.811086208098,3787.1750723820187
0.04854699597462591,0.13896993815998124,0.008161394965881811,0.06056419033230183,0.027649149985728535,9013.136628495384,3830.8198505101177
0.008997941386430829,0.07036237075763938,0.0066627606208496575,0.06056821242044912,0.01459845091448585,9732.629152959797,3830.785770884492
0.19800961370649617,0.09651346558787781,0.003558683405499272,0.060611730980538785,0.018206806551236476,8409.390664907809,3715.9267570892744
0.12346730242234369,0.05431923496387282,0.005330411352986385,0.06069795084188613,0.028447192332767327,9839.216169444835,3797.310513615859
0.039749441900060994,0.07590217628167904,0.004575744452451891,0.06076285523296812,0.01811116742971811,9028.548462633014,3755.55751960714
0.2088077760915116,0.3663331246241088,0.010530386976021846,0.06079054195212171,0.007222158066779163,9527.24031736849,3797.1689754998793
0.14600476649406094,0.19426386108497973,0.005254835375578524,0.06079116821742404,0.03211774321867289,8481.135372951487,3785.0707324334644
0.07123984871473987,0.039064796680140526,0.005512539584593567,0.060863627509749954,0.021794423189310966,10113.240107631333,3777.9538746707676
0.0300032052583502,0.11209827602593916,0.005154291255377983,0.06086389441564544,0.024716698530274184,10056.093842143197,3778.5318507896345
0.11889541607734308,0.13859314999818723,0.005753880591799842,0.06094060529846578,0.031670965500919857,8406.142142317376,3778.2450393769586
0.11361537439853585,0.06028200279664926,0.005164808760587882,0.06103848895924628,0.020382830218347685,9489.938479285813,3861.732279899929
0.19208712241113515,0.010821567318692406,0.003134697806396778,0.061047359601162886,0.00900285355020303,10999.18464915771,3679.1342090640487
0.033432431255970105,0.15062128565293859,0.009803817257061623,0.06105193545490913,0.022460253247003445,9292.195852500454,3723.5505221397743
0.13247945396782457,0.16868396051497891,0.007697596008629096,0.06147206281656999,0.00648937535433194,9500.258611859452,3726.5223329480923
0.061718378679033827,0.04245235073087201,0.008121670738303279,0.06147687672353147,0.01521425650038416,11014.177896392068,3810.8851546902815
0.10365015438035867,0.09082413033003944,0.004055924285760815,0.06157327101602772,0.008111868754739293,9527.933332460534,3711.6746343393147
0.030253598186296412,0.06575808257780064,0.006501764555468574,0.061582244461017344,0.018201919009443963,9951.749079908745,3834.023314513803
0.0662940548168467,0.1538799330240791,0.006344095966406658,0.0615865069952988,0.021656141050578007,9860.65034400095,3824.3753386684257
0.06744171072102012,0.08758880896936957,0.004780318974096228,0.06160960499266082,0.011293536332073166,9041.295342242282,3726.561293310538
0.024718676617815155,0.0881794886837555,0.008234372265117832,0.06181120521479428,0.010560695999262558,10201.64446210368,3800.7726253059886
0.006772304985260109,0.154016368635737,0.005876475883555026,0.06181320440799525,0.015056499445854143,9495.151773589052,3771.674732288228
0.030739464184714255,0.02691807460633763,0.008371485478417408,0.0618330490336565,0.007995347739278217,10025.509792757035,3814.32858711784
0.08406866737453719,0.04094943494757826,0.00711457558921415,0.06188444009006191,0.017660396469777143,8244.497583778864,3852.437929426267
0.03873662512341184,0.1453447448791692,0.012176167542175228,0.0619207102158046,0.012184983792753892,8930.296826855742,3757.5564634389857
0.022005791736167762,0.11924604597361364,0.011654582732872955,0.06198458250046032,0.010498245118973806,9861.885724884309,3798.025938970902
0.07979767307984925,0.023810639061435886,0.0037928434663686457,0.06199498138870206,0.018021212497246246,8890.393815897158,3849.766594682976
0.06925315405648823,0.08040585313716601,0.0048235081290569325,0.06200993371740302,0.012110775531964088,10015.378327003842,3765.8557987156273
0.05129448441209674,0.037222399437958686,0.0020029159014915234,0.062028000772260825,0.009502507661621909,9257.500121065686,3794.1554042787775
0.20377177517914496,0.15870478679527264,0.011808798241630728,0.06216208444273744,0.019611944817286245,9003.02670687034,3789.177444321644
0.04735047477364807,0.1790134561252594,0.004321241029018231,0.06217473985269064,0.03370544786538868,9983.366461850994,3834.2161034348064
0.031011379432062225,0.06985451227906303,0.010707513241953338,0.06218628213752763,0.01240173484849025,9947.201322384431,3818.5383270095554
0.02438109029912097,0.0879137052560574,0.0033575046599299435,0.06219458426745724,0.022342534215816286,8824.129880351424,3809.9065852236013
0.08075769302972138,0.08740644804813026,0.0012218413415774863,0.06228338085121115,0.005795487156412154,9924.306644046088,3673.3046376913253
0.04442227991261388,0.12919407430533042,0.012705305239765445,0.0624251572132608,0.02658875669703336,8546.05251054369,3813.0902024057796
0.12169011211592275,0.05301851062224549,0.008208448887122457,0.06245528007291503,0.021892866899497026,8370.028702082605,3805.1000982108735
0.03750734904890143,0.10733362942632206,0.00411164649166333,0.0624614971652805,0.023362392674005757,10237.32989476936,3742.004282150865
0.04807795668739913,0.06280875092427071,0.007089217248143393,0.06249259333221655,0.01583492123560633,10583.620340644757,3781.588658167198
0.020131848249106153,0.13080011988881987,0.0007966333035269539,0.06258608295733728,0.013803914097258792,9427.232658037903,3751.303403656297
0.10210647777852842,0.03721263614565781,0.009057416293864461,0.06263527918678155,0.0043699736765266135,9699.201976711222,3725.261776277323
0.132585962234566,0.19404511701963859,0.0011862358589214174,0.06270963693587024,0.03124849102257768,9961.74121297523,3752.8532472900165
0.042853403831054175,0.06859194579819772,0.004140480366433195,0.06274824213562752,0.00971671560339256,10445.8666929835,3805.449416661796
0.04888293123133923,0.121837492425051,0.007930448057179393,0.06275211203586661,0.014299436774692493,10839.608720539834,3806.8121326359883
0.15039198391813036,0.11816945298912682,0.008687961482206512,0.06278534652801218,0.016145969519198174,9159.565334233084,3846.938729315147
0.06951443522868482,0.1058758900044816,0.008075322114209355,0.06281302280655451,0.020225127818648016,9250.165101674793,3762.9867716800045
0.036487229107235966,0.1611666897432974,0.0079976038531121,0.06281876096871454,0.004245269476869076,9093.884509717594,3719.8599049579307
0.1086183149140476,0.04715153124935338,0.0009300245496719825,0.0629089477032225,0.024129068426687227,10613.812568032512,3778.947884232861
0.10319911994176316,0.13330873593683856,0.003166846356069334,0.06292638623579587,0.01966449990942902,10305.156437406471,3822.2337636634156
0.07281224842525184,0.10417506109955041,0.012937996083769897,0.06305212006569098,0.005968518456382663,10827.988791765887,3831.959910185333
0.043987332897653914,0.15803324247349793,0.006215545441099417,0.06329950485593552,0.014983142647573179,9718.21029007223,3836.2158122818287
0.20724437240521348,0.02451537114454291,0.002889080218715712,0.0633002005237473,0.020099374597188885,9179.970212080432,3821.5077018598454
0.04619353963878253,0.043644153265124,0.005154819720473562,0.06336133799287519,0.016322460329899553,8689.560990548718,3823.961646361137
0.057534312667249204,0.04721611246452942,0.005700897740818135,0.06339788113752261,0.01582055765006665,9910.725620015943,3686.9226251208333
0.08053728680773216,0.07699377503159477,0.010987036559604035,0.06364461662840713,0.006973359003103097,10383.823843169406,3767.682001888835
0.08740996646476698,0.194717230282136,0.009161787410510037,0.06371884384613455,0.01832658730081633,9604.44394896721,3849.635853230208
0.04735047477364807,0.1790134561252594,0.004321241029018231,0.06373015127218522,0.029122845586285234,9983.366461850994,3833.488781817685
0.10926121863098255,0.1168932046294505,0.0034967925923439086,0.06374467418315229,0.029149313753081676,8916.038075332342,3895.8325683692187
0.07146807510257333,0.03150611097841084,0.00524843383857502,0.06380767773981584,0.018090718878276506,9474.986409303432,3783.68612596433
0.04735047477364807,0.1790134561252594,0.004321241029018231,0.06400315301232685,0.023742158388900113,9983.366461850994,3779.639098482241
0.16447387236071476,0.051110360407177355,0.007908296003609183,0.06408862683341149,0.019169714400365908,9243.978938149598,3730.577796716441
0.11694397384095871,0.0853050148175267,0.012498983435852045,0.06409278978046418,0.019197815604454292,8949.944971779354,3767.484789045648
0.07813784569625166,0.14227411531375314,0.007726344843966762,0.06412755426457209,0.023180811840000252,9135.289406493308,3762.6110229648657
0.05799755446460191,0.05851253784551009,0.01048642835555358,0.06413211967639694,0.015746405125580874,10193.071929848993,3757.973367563453
0.13332167977787127,0.10444708405119586,0.006999622124316777,0.06421353367504808,0.021526395176016327,8910.157848020837,3823.0178728538403
0.04735047477364807,0.1790134561252594,0.004321241029018231,0.06423905349139229,0.024029739240050394,9983.366461850994,3836.600241605185
0.23909209495214143,0.049016127078616016,0.010931571038631321,0.06428060643220353,0.017805623271193744,11277.173906721117,3703.121774495942
0.042280765392974255,0.1864280988555233,0.015288519280816757,0.06429385434616547,0.02054411010237602,9565.921702324626,3714.18451859381
0.07073741700199007,0.099123827776883,0.011609111960155401,0.06440529212769419,0.003809141483911921,8183.59392611662,3748.0521436128192
0.18324491281599606,0.05459328146717959,0.004421039650020647,0.06443508816470836,0.014491346565360885,9796.69372793838,3874.9640509651163
0.04735047477364807,0.1790134561252594,0.004321241029018231,0.06443592316852598,0.022439127382995604,9983.366461850994,3771.76464992129
0.12386762168938455,0.06427373618930321,0.005192462579334364,0.06445512173948288,0.022546398303054657,11513.829917998577,3874.6312649287415
0.04735047477364807,0.1790134561252594,0.004321241029018231,0.06461859722495217,0.02533464486225088,9983.366461850994,3857.451889885486
0.04735047477364807,0.1790134561252594,0.004321241029018231,0.06479216354808158,0.023610764586710402,9983.366461850994,3864.796183566983
0.13464456577836842,0.16921697637725305,0.000957114170371259,0.06484070277627468,-8.617734501738424e-05,9786.585021481395,3805.240320563555
0.05153800409457405,0.07944495768098754,0.008525303815362414,0.06485856198730794,0.0036412529659924455,9233.919707833444,3705.054218773956
0.06346685943901158,0.07459940078284981,0.005913545718903282,0.0649250179896809,0.014787899976558275,10120.51135113726,3758.1890436726944
0.15214337487683746,0.12073114723615558,0.008523384263095346,0.06495398838232155,0.025024142840975438,9823.161100505678,3863.385616621759
0.061891769931089094,0.060915667207530305,0.005853230463424597,0.06503095176164451,0.021424388129890858,9257.544922483301,3775.2262175831397
0.017070400098479634,0.06817686447244203,0.008827009886255809,0.06510205306433461,0.014106321685865978,9866.149374729062,3717.085877536278
0.04735047477364807,0.1790134561252594,0.004321241029018231,0.0651239915946681,0.024857714012773053,9983.366461850994,3693.369397401076
0.04735047477364807,0.1790134561252594,0.004321241029018231,0.06512614752898431,0.02196344529810332,9983.366461850994,3830.545660362795
0.2516249851168399,0.2831307231300348,0.009771724690949118,0.06519003492322846,0.02547298484925647,9800.591321487662,3682.6646430620453
0.09415239520069495,0.11888888173555327,0.0021932200634090775,0.0652260653442257,0.007727683657646655,9702.02516580078,3816.4840103459996
0.04735047477364807,0.1790134561252594,0.004321241029018231,0.06522703643404766,0.026817224109972847,9983.366461850994,3740.1504460691144
0.08799949287096158,0.23803533826028173,0.00731396641644981,0.06532121006279501,0.025489349347550448,8496.736144034881,3809.5906611329347
0.06354970220084803,0.19408459191816554,0.008321440686633454,0.0653465844361254,0.029857994189199554,9930.005352000815,3759.5597506592294
0.02904942746687231,0.010920314835876249,0.005890161277947394,0.06535997110003616,0.009999152897059996,9825.127364206268,3812.070832871462
0.08708076036191664,0.0354241608548282,0.007130540834737838,0.06537619204109024,0.011099283427452906,9586.916995001777,3774.1384374252802
0.10440695345704899,0.09731268611922943,0.002773730930314656,0.06544744305118058,0.01887597693595352,8893.249045057924,3699.028171280702
0.0726541267191367,0.17170183181985252,0.002133312864672942,0.06546205353272865,0.029874430568331313,8240.744416841842,3799.5008703859526
0.04735047477364807,0.1790134561252594,0.004321241029018231,0.06548401655471543,0.02330399164013589,9983.366461850994,3816.35368542414
0.07559081144705802,0.08340516283703078,0.007008541040553011,0.06550508265125349,0.020435649994135562,8863.180801116838,3833.8089782816282
0.07672001736563062,0.15457661827234165,0.009082311778714488,0.06558194257440175,0.02161960826265662,9279.725207827416,3771.7461273673152
0.04735047477364807,0.1790134561252594,0.004321241029018231,0.06560124631964162,0.025530704507063857,9983.366461850994,3875.820772022216
0.03064868651547073,0.19266015916115253,0.0039712061142705216,0.06563470344832373,0.03134144298352412,9727.453730718653,3789.895341518501
0.020608532113028443,0.13897938474721136,0.005675786371079514,0.06564723989602476,0.02991851311212426,10203.651836384919,3754.7987912114127
0.04735047477364807,0.1790134561252594,0.004321241029018231,0.06581046661300474,0.023985150949576563,9983.366461850994,3894.223241188792
0.10015083190350149,0.08220071035524212,0.0031898781663746534,0.06583533128053293,0.029955866686804455,10121.670417084508,3755.7229736562413
0.2021034446705949,0.10741867491601033,0.006217346850704408,0.0658457312016203,0.022783836425268773,9682.404940794255,3821.7522570268247
0.07889489629503593,0.057692258820454,0.0034707336904305397,0.06594642761809193,0.01460695643001626,9244.70986084213,3847.354572995387
0.09182643685491236,0.03226058023374226,0.005471216074135955,0.06598480596375161,0.02055302748792996,9077.662949130581,3791.88629858695
0.07804713991637868,0.11458267617295921,0.007722203646954521,0.06608206788923254,0.024040257601524034,9288.533584267863,3660.282412590381
0.03684711234943479,0.17113364379684612,0.0026168666375024773,0.06618570195797215,0.021740089626279224,8709.76594468112,3824.874300521163
0.07293790904547491,0.1683411494847306,0.008240879985888657,0.06619858702772807,0.031462767416698276,8798.58213362894,3801.1529958181495
0.04606148772311429,0.05116579652812106,0.0015791765860396739,0.06627537652451146,0.016785900645030875,9007.035008126837,3867.8802842106793
0.13163937786358806,0.11235087322982534,0.009748448463635314,0.06629488741882478,0.01373619346478985,9576.703488687897,3783.1012323013006
0.13775814759834734,0.10371709572453729,0.0021338049560418156,0.06633220916521587,0.0074042133814840976,8535.966587264746,3815.9631555382357
0.08889884840413668,0.07790105892559107,0.01203650918970547,0.0663370395259804,0.02002005777315065,9685.675835642292,3864.0535446689264
0.12297520277279199,0.025492788231034146,0.006741784165085706,0.06633929997914324,0.014368122914598176,10759.123262662662,3761.2055343310153
0.04735047477364807,0.1790134561252594,0.004321241029018231,0.06638076011925242,0.025290588931229662,9983.366461850994,3835.390463790038
0.028648497986829207,0.07607103069120434,0.00874818284582741,0.06658998133066614,0.01705749272236799,10267.116188034297,3861.963866496171
0.2303314837900904,0.06859169772806707,0.005872657393895653,0.06673442693489479,0.01528395550051122,8292.471757971569,3672.8854739907233
0.15243095766993173,0.09430648120127039,0.007446135090639488,0.06675285300884022,0.029044345761754742,9748.632452673817,3752.0332857975377
0.07129850454690653,0.1278917140751275,0.008189387622441988,0.06684103537252897,0.020944238414179243,10465.635409009597,3808.4199958170248
0.13480877976679906,0.1503489150547481,0.006810387804904002,0.0669419309434429,0.005602584291556911,8817.334375700364,3659.8110608680945
0.1131708514784778,0.061086447064036535,0.004120635809110719,0.06695236309053604,0.017137784445069536,9313.092291039691,3671.5368597379347
0.03658067049819551,0.21882295976334704,0.004478080867753442,0.06700237142119557,0.042024539310345166,9274.685263112755,3778.377981584844
0.10579609953258634,0.05419558783836935,0.004398529850796434,0.06707426344094,0.01802701016520041,10295.092520902825,3863.569036339839
0.045159779777567924,0.1419768972894974,0.0107646562150945,0.06708810082878228,0.009513889965853022,8499.856469321667,3733.983630132868
0.12470520946153787,0.16231601418331865,0.002242240030643202,0.06712238518998216,0.02094305015410703,8076.800926535461,3807.3001616720094
0.12694895774514536,0.11737702472551823,0.008463999578942833,0.06726976604364572,0.014573065312836374,9611.929544568518,3713.3417909301097
0.15267598232158572,0.16263769810007778,0.0036786869881408144,0.06727006693692617,0.021924548451512933,9083.356498281677,3742.447083943821
0.06328861672149293,0.039298073575549215,0.014539903689681449,0.06728293043836799,0.018292962165816367,9415.56683543768,3810.4789387406445
0.21103526358016264,0.11423565538696563,0.009406989808002775,0.06730259400463981,0.025770779507342086,9156.984908002554,3790.8720250778774
0.07453882418411506,0.12060088525296879,0.0033961975882165203,0.0675894839062528,0.02262226119123064,9202.65715680397,3793.961197453004
0.06945619022471458,0.08985075896320992,0.005943689490507559,0.067634603437786,0.018960483593246643,9254.683402455106,3750.008376388165
0.05834523878572031,0.1508694311296295,0.0035396034644052635,0.06774591687838713,0.015502112692776187,9228.100924505587,3686.214568356613
0.02369990460580008,0.08594242244412716,0.006409416001598735,0.0677825522298672,0.030548329009725032,10182.72586752229,3752.710337148885
0.03309808473392229,0.12330951326826428,0.005439225029266777,0.06780914526227792,0.00790468983244231,9528.283623798721,3783.3268135451153
0.15247702783378755,0.12941681701631336,0.007996218237614698,0.06793710320524478,0.01639919122895672,10566.36779718806,3716.4752587620683
0.07789086363043252,0.02376905994525549,0.009241210474685678,0.06795574712566917,0.020625038612711356,9845.022427418207,3792.754942553053
0.10102708125707645,0.2182343080264958,0.007576681243014892,0.06802452981800759,0.03805405646111901,9566.626045000214,3705.975427899674
0.08043559076108334,0.18292546511506622,0.011514948395459808,0.06802821493924435,0.00039857318464329994,9898.205247281903,3817.770154194507
0.14554296420586502,0.07464065269194187,0.0074220799392712075,0.06803165580893618,0.015968490808050226,9520.64147310054,3737.319050373867
0.02465171290573838,0.14038153946751966,0.00081207388787471,0.06806935944737377,0.003105388253370038,8228.137083495303,3760.237216646489
0.050243443499180224,0.0712268657704669,0.004485817940280109,0.06817526148881611,0.013142175549496503,10156.666106555746,3835.345681460931
0.08716292339196362,0.15396256245693496,0.011866555668610546,0.06819972296750276,0.02979390740891929,10445.491661005399,3842.5698164935698
0.07292214973934735,0.00574204329531893,0.004138814009366602,0.06822084401449142,0.013295383358155872,10151.243318064046,3827.5166429135757
0.07389401557933495,0.11069937894034447,0.007566320583748833,0.06822599986618769,0.023588347699910507,8419.764462431987,3764.9146055298097
0.07947334550450993,0.11103944939549563,0.009580636719409449,0.06829656235374543,0.021595531466316775,9408.20967036088,3809.2345953210397
0.14234737479837023,0.06197025685965196,0.005990107541277961,0.06831357816638879,0.01754693480427413,8319.907607753114,3751.6333373917796
0.11704171293010196,0.06448125438367629,0.005129230414494343,0.06836511391273077,0.007471329307644886,9572.834719625816,3805.8727978360143
0.11959782101062441,0.21812692293147212,0.0022577331248012063,0.06837262910176946,0.024540551057301876,9445.750619192608,3821.5956710143982
0.1315348269801077,0.1331407704890126,0.005070376271322375,0.06838371575126005,0.0060755754598374526,9639.259030124495,3793.2126836428133
0.08341299634078828,0.05520124730881667,0.0016136036367922224,0.06841056435212713,0.024808918620764616,8612.458941653702,3825.0941661203515
0.04353625361094312,0.04048175780735777,0.007720076021306267,0.06851913415258176,0.01675434552211709,10681.648027153586,3829.0151549561556
0.05914197023045782,0.08739698385181763,0.013177555974586844,0.0686168143779127,0.02445149558295266,8291.413789069487,3776.1022661309175
0.07018430819195286,0.05947697682016551,0.005927813090465659,0.06867588929828632,0.006661405295483836,9044.631823874895,3790.639929467427
0.060425804265650196,0.10344444321838032,0.009160491942543165,0.0688597016781322,0.007816325244995743,8807.638322509205,3745.8881220833987
0.09489565709365856,0.20230911302694418,0.0048324180202270585,0.06887920041037572,0.011652151622938598,9664.774106493303,3736.9857451571957
0.047789849434733606,0.08529389304972144,0.013183353878483222,0.0688995060728648,0.016939929083207562,9580.208824899002,3746.0042861893053
0.03091316475966828,0.06597819809272781,0.008802178359642879,0.06894302321079966,0.01616219694556541,10525.506246788469,3723.227815922572
0.09293229341745537,0.10228660986647815,0.008085195426424302,0.06899923369150689,0.021865084313134598,8811.808520786208,3807.196489322306
0.07057195800646249,0.07141052774355643,0.001220162543677219,0.0691012491635649,0.019486241781369748,9196.765749683396,3751.519869133354
0.08910127884294372,0.07915710649081757,0.004141926225190461,0.06925316542303735,0.016661217794823997,9415.77277438649,3792.34875688143
0.07724802952012186,0.06320412785819465,0.00864012082629894,0.06939710958101851,0.013771851889581322,9948.95856460311,3829.7706985786444
0.15082980086460185,0.09726097962892859,0.01062010379499301,0.06951914713354677,0.014100103063077005,10129.648753293111,3758.6458027145886
0.10263277027061767,0.11241472823295737,0.010375427744909602,0.06952574019056851,0.027805058137092428,9388.568140497488,3718.395693680461
0.08701323730397062,0.1065383183134221,0.007133089831257973,0.06954132949325727,0.024531820042015533,8453.527320930638,3783.755905693398
0.08746123952417187,0.1828104492047535,0.008934822157454425,0.06961123049439642,0.03609744150074792,8176.728206451648,3687.9058395178918
0.08155286885215271,0.10024312336000149,0.014087340388892401,0.06968157641770234,0.019472087575300872,9096.269367149023,3796.736230873892
0.0701812634989292,0.068974649216441,0.006050748653687619,0.06970289183890649,0.017983478609372404,9215.74873379184,3748.1720516567775
0.08354335439533742,0.05194888484502765,0.011015068042232123,0.06970753248403018,0.022122813596846782,8657.362717539563,3830.457575498243
0.10430041225859148,0.12529904520368873,0.0020890229664824998,0.0697438115038292,0.0296439133840512,9318.905760757223,3757.2578580489876
0.06388685986629533,0.0999338841545391,0.005873935602073745,0.0697629274039019,0.005151473652991928,9666.820746387306,3710.0999693804997
0.1928341337383398,0.12790440281823076,0.011811001014038246,0.06980570265540956,0.025265811322291953,10049.216949057789,3821.961323250247
0.04549260272117676,0.07804917141660624,0.0013149617479584705,0.06983293836355783,0.019598135030422067,8362.910974134373,3771.64043528328
0.08621029255247865,0.03671028855138754,0.0031430283600626385,0.06983784337028956,0.016875648248571795,9657.772161438075,3838.4480932656306
0.07293361448365425,0.09170808136828783,0.007003112659549737,0.0698401894328721,0.027989552809055025,10118.821882395014,3781.1268829357314
0.11018381559325947,0.05037512675889032,0.005512902488709238,0.06992149756217626,0.01270765576788344,9090.139015048475,3717.054446580398
0.14082729492353804,0.12401020803379918,0.008162284974074323,0.06996393124629421,0.026126032465497624,10459.679872481653,3861.6652148710623
0.09751806451884064,0.14029679541157045,0.003779932633447241,0.07003501589713482,0.03251248722075792,10255.99624560093,3783.340322447955
0.1423112560755861,0.09884550585528498,0.005911447320739579,0.07011993624051073,0.012506186944581164,11338.79730203764,3693.336956255896
0.13151218585159127,0.019292836144749338,0.004510375831375444,0.0701206750260601,0.019187150558366766,8914.941852685652,3706.640908502749
0.05701562737681487,0.050812767852365374,0.01225750174370058,0.07012990595326789,0.023529468437062447,10198.943224049108,3816.7568509360995
0.19168632933420657,0.08591700274115287,0.01356491617529244,0.07014064769235069,0.011407895835546324,10040.384686535084,3740.051919908412
0.19136710456202347,0.06367317656339476,0.005223398879009127,0.07022880267683942,0.028797722381721937,8795.195825661905,3756.997856511306
0.07379323918854568,0.0058787208543371085,0.008939022834007247,0.07026384862860985,0.02021457396732686,9749.5105639461,3747.447632899191
0.1307973878750302,0.11727525299080667,0.013028500043481986,0.07039262754208643,0.00868674158694473,9432.246711677855,3591.3498132149566
0.2144490241914057,0.19907815657281175,0.011918765421601816,0.07042328236161796,0.016335859062537372,9376.63056204833,3868.4127549435125
0.07551930786174808,0.03990926523599907,0.007954065764516504,0.07050485727705708,0.013755905859814736,9292.064481245092,3822.0848001653753
0.1078751500982113,0.0606883236056047,0.005765257649532241,0.07053173590287114,0.015820833856606962,7265.412896156829,3820.3752391763983
0.09440688363306639,0.061698102114458864,0.0027395170882895258,0.07057516933358218,0.019135028357938975,12225.870640247858,3859.2837385244247
0.044938788493295016,0.150552766214169,0.00669308635141622,0.07064000880394242,0.004507736615499229,10100.682492514828,3788.581296998009
0.14820999385532305,0.01949805164506901,0.0026380448414226963,0.0707029597762001,0.016751388109231838,8616.504181303555,3845.4531063797504
0.11347393266867799,0.05024659020100425,0.0037739279397012476,0.0707301655891635,0.0215787503686764,8559.907151432555,3706.7445365419576
0.07729874055407021,0.03267489566296138,0.00845258698015149,0.0707303865390225,0.018436498922013718,9561.406558513205,3853.591883365359
0.2598301548049863,0.0937663654651604,0.01212077891259186,0.07076738721301042,0.02842480015271387,10653.497657208138,3759.305789568744
0.21016797830876013,0.0708882587182308,0.0023570496451176563,0.07091748395667022,0.005724966963796516,9217.028700241794,3809.0377278454976
0.17401415435766945,0.13621810355741548,0.005773853305270573,0.07093908177667949,0.030419355756954407,8843.698943588392,3737.5046202479875
0.06997384173902117,0.04178369437545976,0.0062133657192723615,0.07099391521281806,0.010347199665129763,9341.835104228212,3813.113679251638
0.13839756644059606,0.036191255173453764,0.004704335495066355,0.07100521204014729,0.015647743952687546,9639.78051458776,3750.9484601313347
0.11696909253665426,0.06759984962418918,0.008457904151656034,0.07125820383685451,0.020429646855897123,9493.5766759202,3826.0336000586226
0.05168973260540322,0.07633978196788486,0.0019389790616297941,0.07127904746221064,0.01280463235566209,7375.930509564206,3811.181988769029
0.12412082636457789,0.12631360321448276,0.004235265536841571,0.07130331927589344,0.008948293927417047,9072.333140126459,3803.0274855592784
0.07001096669538354,0.12122375741723107,0.0046919821616902046,0.0713109292819654,0.006766242188072343,9998.872671427134,3797.723654879481
0.10734548304534237,0.06014622703065965,0.00048162280634849374,0.07153234162513351,0.010073237702800582,10028.0942029744,3796.4694477773655
0.11045061027515927,0.11512260084980838,0.0013117284894998877,0.07156052514926246,0.027275243137140078,10837.587364605537,3719.187962421836
0.11078843327847532,0.10845026060538457,0.0024851346923820935,0.07159324026422476,0.028726707494888835,10672.105235022704,3827.88374589212
0.06990031357157334,0.1938956802712097,0.005200954002175187,0.07163643426182731,0.007431751014067662,9767.51597601844,3592.3397457119254
0.15066041542487335,0.06288598652002626,0.007470072926783077,0.07165420147686372,0.01634078651562185,9553.115215267473,3816.195984653355
0.14209811957274493,0.22188934559191179,0.009631690362317586,0.07170151732403632,0.0106344116743828,10188.581951367269,3589.376782190853
0.07954043934142307,0.11081186071890997,0.006422173227009866,0.07178706640336795,0.021549250557993976,9303.688529777935,3821.9010206586177
0.13288153502485134,0.06213996226752918,0.00401259574084572,0.07180905255335134,0.025361961374127103,8547.044223723344,3734.3179144169453
0.08469259623962183,0.12868554902667872,0.006237857659198469,0.07183020212747973,0.02578167420603868,9344.864018680217,3756.6976191758645
0.23286705153686776,0.0215617666183419,0.007785812337394622,0.07183910755949734,0.009182466186416,10608.27198778328,3699.9252117445712
0.13146856445580718,0.16098088612192624,0.007966197751387332,0.07195389730879939,-0.0004554504274995066,9493.246848512588,3727.3400579640233
0.07993613666354052,0.050167064611401996,0.001990086775633056,0.07197864010400327,0.01784446491984139,9201.756496848437,3846.7184779435124
0.09266746610032969,0.1232933658274077,0.0039366823629715395,0.07200105960266773,0.007007069776731396,10050.93636649477,3796.042086921647
0.030856233500216677,0.13924746322231574,0.007238086164375349,0.07200960225239002,0.006718072593841802,9560.12685961636,3681.5980209146237
0.14146576335385147,0.20909940577002423,0.007085893985578196,0.07211198827086976,0.02904966622572001,8482.540793742459,3807.8851188225885
0.06941224442918834,0.1741002535518861,0.008477221464349313,0.07216882926076588,0.020948592799093883,8869.622773615276,3751.365782346771
0.16150360660139565,0.12662456220112958,0.012239866510620262,0.07224023084883253,0.031514877570772,10416.493943873216,3717.314604802359
0.16343163337202957,0.11326033233317132,0.009709592391581062,0.07235582946320233,0.017094715641445553,10563.838862095854,3675.7433158170406
0.05748389233068321,0.0905404187855224,0.0031507061797074777,0.07244386332483525,0.009724859414898746,8957.259513324938,3819.7196498045146
0.061429187643962005,0.03789375330917297,0.011520120119448442,0.07258579526146457,0.02074706623021156,9080.469635350131,3910.490084932868
0.10975546294013401,0.028636692390633246,0.0030651206918698034,0.07269984577330182,0.01366137529146077,8296.17453577222,3731.228169571698
0.05793863618699521,0.11029872100042026,0.005704395050806558,0.07278823385558279,0.022605048111664226,8751.287511203815,3712.7871644989355
0.05591450442721946,0.12820301164767542,0.0030062535660573026,0.07286547688128565,0.014188398876699588,8155.161836751007,3813.6926084197694
0.08221325964802816,0.08387461199118568,0.008524691324172827,0.07289636068563923,0.022402305687993566,8578.551473604859,3854.509944821051
0.11803754442469905,0.10767839162229971,0.003930915029256021,0.07293682867310192,0.019533786520600865,8346.609813065987,3820.476497423057
0.1359030927435632,0.09741497774382783,0.0026423873008812357,0.07305619950299387,0.025688071481108153,8587.2799182249,3780.329025302297
0.11064176577397684,0.07329772849399226,0.011807193127422311,0.07312332192125084,0.014113498942998109,8308.23832372125,3724.1481323334206
0.13783404753258907,0.07810414286583939,0.008445715988637208,0.07313004747271483,0.015375609097651647,8533.31814114814,3864.5067100761316
0.18080038330772522,0.10384487607243299,0.00553984181511927,0.07318995907946477,0.025947162670766202,8688.817821566026,3844.0470734343653
0.16630529406830774,0.12131368713862022,0.012324457819888546,0.073270988819838,0.015228229476220979,10725.61786052299,3779.3377328122388
0.09693694251780596,0.0701450479723882,0.013337149658600238,0.07329897819895487,0.019191104620028324,10525.960611699384,3828.963177236247
0.06956818036024492,0.15305636050387372,0.013591922042372886,0.07339237885425087,0.028272448546280502,8895.386313820893,3795.934190446791
0.23735701971822995,0.057937734634434905,0.007976328575611778,0.0734269484540522,0.024381644471143413,10583.81378700218,3677.010888641517
0.10610464946763698,0.07948779223868242,0.004821221085900614,0.0734499682119942,0.02248813880414268,8719.69661609025,3853.7089378267997
0.08279829272511445,0.12178108778393348,0.013885628341878944,0.07345061750992105,0.03034139075803123,10295.990528478176,3767.6325453825593
0.13232671786614725,0.04703873482008803,0.00295866240602762,0.07348310690745008,0.02143422330664264,9198.790814769314,3723.7183390836785
0.033297655398187104,0.07604154750862907,0.008295813743218241,0.07349379408062813,0.023254388666513866,9203.306097911649,3815.266287395513
0.1101302972816215,0.11032890251351311,0.00423159975190165,0.07360998865224413,0.021842655250764884,9351.075688808894,3846.191447446231
0.0985139444030237,0.03539818646257633,0.0038964244885406145,0.07361107453143906,0.01031082404659854,9102.139682219184,3825.533995493985
0.0919260963800143,0.09784836919281353,0.007211610308072913,0.07365037917391949,0.029104274069392852,8410.998760886876,3723.5832854329874
0.12710962133242465,0.1263493482381721,0.005817120413705485,0.07377732295668339,0.01012518072127697,9733.014782269884,3788.560954055004
0.22837231255019955,0.1450937636093409,0.0066074546834400056,0.07378793239942047,0.02412491405440965,9508.04500110772,3810.11061714756
0.11431366168432826,0.1554065017445799,0.004718955738185635,0.07379560524540875,0.030794147391432113,9213.932624406954,3842.9656377246033
0.10060972794667492,0.09170128690294797,0.005031836566845189,0.07388427918851652,0.01808289275319505,8944.66522266727,3767.588785140587
0.16366526799385311,0.07291657485565403,0.008159299451675515,0.07394439130713182,0.021054531639881215,9225.240061121865,3828.4327897388484
0.11708554010854827,0.051907287030311146,0.007908877775399979,0.07402098729835241,0.023027327707210343,9056.39683032411,3733.9582984870535
0.06259358834663094,0.06571706810160231,0.0008203262381876221,0.07410306489458178,0.009348167825397475,9102.638719144668,3783.7314356014913
0.09989976926391887,0.09117506821910215,0.002829071017134973,0.07416042699493101,0.014684869112764074,9001.0746140523,3850.4581961021327
0.06316330635217961,0.08997190416172786,0.002482065931383338,0.07421568341336725,0.006318814870568328,10379.978914640538,3724.9217584254334
0.15723033995826738,0.09187479136576283,0.0062985131727896415,0.07422521442856185,0.021737610398613022,9249.084532054027,3850.8079084349083
0.05893383771063455,0.14675749772157423,0.010348622527613297,0.07424897758186551,0.019977188210110096,9223.394433862164,3830.0823555227444
0.11069824408766969,0.006635478960789784,0.004170435316934488,0.07425380822996361,0.012931185114762588,10229.42135634596,3831.075422295131
0.08375273076814503,0.06817949236954028,0.0016962984088279393,0.07433779866453472,0.019947839989530158,10868.177368200486,3849.344552609642
0.14128137353302048,0.13226846058773262,0.008761396399809983,0.07435270546802361,0.025368560741185493,9170.318352073391,3711.8249250865583
0.13706624707570317,0.11140640694013824,0.007679481125981433,0.07444793335167699,0.02656990133764635,9262.613719118212,3846.7778186018063
0.1288025123800485,0.08804035434807804,0.00531004678094999,0.07445257170253496,0.017210025176331207,8718.138543413816,3834.217772040783
0.23053878589017765,0.17066959952063032,0.005892451331457702,0.07445518610733622,0.021440214711430955,8896.69714563449,3811.0325218099574
0.1924016535687612,0.052278982651774254,0.012993228802525188,0.07461610624854595,0.019752948071403785,11122.05475405333,3778.829965897568
0.14555722571016175,0.03564523413008693,0.0060536903110886804,0.07462358735028916,0.02650613759902754,10121.37090681884,3850.769953905621
0.08076335636468158,0.19544536122068185,0.005878368152864187,0.07463113663004144,0.03578864981774954,10993.929490094928,3795.186823779818
0.1889345088616319,0.04680155610674493,0.005747683140259409,0.07469647234856779,0.011565762498395946,8802.743331442412,3723.4342108590317
0.17338156857359582,0.060324388322582446,0.01574215130691671,0.07470667128557411,0.02120031318561924,11082.422455911526,3828.8806443462977
0.10336541354039284,0.1263025342870441,0.008902856574562319,0.07478722382733426,0.028794125728646366,11018.126067469824,3794.5794753093
0.1206222365928739,0.04648707041318811,0.00811754406812995,0.07486951293961279,0.013162762710880196,9856.350941239638,3759.4404817297027
0.23305990315622646,0.06824540593306704,0.009104471720284916,0.07496993070274434,0.015775081232815454,8543.50596190246,3756.2624983715327
0.10992683644090567,0.10907130796224405,0.007829802181988761,0.07498151325257252,0.02570955189385479,8347.8095162043,3700.959398918054
0.09202507297075745,0.09301933802548712,0.007885441212126535,0.07515478625921013,0.027740392694680892,9860.621400140375,3752.302981327909
0.06408277220125476,0.026653983044111956,0.005877658612833372,0.07525118803265918,0.021305803449471312,9005.280727389627,3751.974810656133
0.12494842499864822,0.03174700060753821,0.004661556032418801,0.07526083575933543,0.02232490079290781,10258.92931718221,3781.0005586468988
0.11217239507830395,0.08639032355732694,0.00853889660517178,0.07527787698686014,0.005297514548730132,10066.701202151055,3819.8975272718058
0.11129032848354409,0.1340376559727823,0.004203588903324597,0.07541041144502822,0.002298676681350262,8751.45513546919,3791.2920539322395
0.055240294445307106,0.20786127110407,0.0072850289989754395,0.07556439282649001,0.03352269649205288,10063.94011131959,3830.0429637801985
0.1586015715794542,0.1608149373891346,0.008413690480461328,0.07577960700520336,0.008154286385706764,9690.487449504206,3793.0934685414422
0.10502955320688084,0.17104966136023986,0.0062463431357311075,0.07598684593556532,0.0123225975223759,9609.667826327148,3789.8844685198787
0.11345414438948666,0.17467940135054655,0.006094313689283782,0.07599909875288127,-0.0015144653105151114,9329.787335768846,3689.6290934935337
0.18330482936533843,0.07699550133526584,0.005967492702673581,0.07600360875982803,0.026391761561380577,9126.738731097734,3761.822770602101
0.07510200419337731,0.10694999460796321,0.0035198845906851592,0.07605743894687214,0.025945220987266662,9097.087428499959,3790.7121743563343
0.06848807970947444,0.0966102958295311,0.0022089030857323903,0.07634102675171828,0.011097589798771708,10375.09229155537,3771.494827916593
0.11295025053923949,0.10605115159084644,0.007190837644382624,0.076356543142291,0.026487295718850414,9834.797594954041,3762.8614977825378
0.07328373175183248,0.17964135680418594,0.009229912433641596,0.07654030600962575,0.017807248418844627,9260.068789871979,3743.357241015889
0.077684027405777,0.15755883735152265,0.0008302240977066459,0.07663354501515343,0.010089190151426737,9040.94644664753,3745.827727456699
0.1618122505795568,0.1623296413127869,0.0022177613953549883,0.07689809043828735,0.013441414489104042,8633.106624026146,3781.10307562463
0.1681049055014118,0.14444026421302697,0.007464374796817921,0.07693925116309781,0.012786221641851258,10886.662424939062,3738.9507526012962
0.21701126866747913,0.05431962273633562,0.008363543079117696,0.07695027574684117,0.010237561106393157,9646.825190541776,3786.810890815539
0.09737626535592625,0.04895760656181171,0.004969943986339177,0.07700244075147987,0.016282444373840525,8508.047797512461,3744.6729720927106
0.12291071663328793,0.07494839716316043,0.008716052018979478,0.0770502366517764,0.013001029608685741,9114.983786173207,3766.6907051260596
0.11974767160412526,0.08392391559619228,0.006609530422458035,0.07706459467672148,0.019542588122860766,8572.599319307867,3781.6008587729402
0.14767635191969228,0.10896170389793648,0.0016570414704854986,0.07707491169653062,0.027570852996180197,8808.747839633077,3861.7175834028067
0.09894937630050524,0.060711913486617426,0.015597269231348675,0.07731958416340169,0.019379595401592863,11351.548292376816,3722.9504728377137
0.11034851068447295,0.12463755964582837,0.0009258912674291184,0.07732933785554982,0.011450087881426565,9128.953517534186,3794.422427288137
0.11607613879962203,0.17362353066667002,0.007476172896849493,0.07737019830136464,0.039501732686648625,9651.698065660885,3747.1749445637124
0.10477578580082099,0.08476266260844745,0.0059954458321441586,0.0775931196122772,0.008128259354902455,9553.813885788575,3693.1509488839974
0.02459739025946248,0.12191755647081899,0.006377516014707967,0.0776473380414977,0.017125366494308975,9788.194902571315,3750.911595763714
0.1357701843233782,0.10809308429608502,0.003769618479324786,0.07770768488649904,0.016662895359441043,9295.0435606645,3811.5989567907363
0.09202814291847582,0.13701151433629818,0.002303222864381471,0.07788972637562848,0.012040999217315064,9154.63418109419,3745.310900804366
0.2071372415282533,0.12102234325210495,0.00366933994588282,0.0779974944952656,0.02484916580024788,9471.78930921732,3815.9606233176255
0.10530978096917938,0.042051381643706684,0.006280742120620533,0.07808247690384157,0.02146096118621473,8823.297271075571,3759.0817013362234
0.20581510484127824,0.08386286071674551,0.007436590967715201,0.07826695075257271,0.021266742737882437,9345.018078456089,3746.0922731009846
0.10065546177555042,0.10601947648810385,0.007593757793164851,0.0784103279329317,0.01519706137345591,10410.542095318155,3744.175875805864
0.11824547967233395,0.1896926464957297,0.010910009625256347,0.07842948504362646,0.0024347927984640937,10976.04747309835,3766.706710613413
0.073623386204096,0.2051833434986178,0.008322144076307185,0.07843393024525681,0.030000843742381853,9644.539344394718,3800.892376519354
0.07357481604017407,0.22779466946988985,0.007993954526790695,0.0784538906188821,0.005437311873881576,9570.981260274033,3734.2543331108523
0.0265589336057208,0.04855724031243373,0.010657674117141623,0.07849658770030025,0.039143501520841034,7848.45817309969,3748.2313339091947
0.11580852848514375,0.1127502213042654,0.0021198866708920243,0.07854559533214826,0.02458562242626237,10342.967929346518,3891.2121501434663
0.1128373890519883,0.15301774174683982,0.005821019090422788,0.07887589999619576,0.0050991930488496024,9061.488281072297,3869.5800536688807
0.11353160952205116,0.0577363961115122,0.006905798998518996,0.07896453334572535,0.023676947795611913,8780.832841054722,3757.6509922428286
0.19467297631691163,0.20483909137968556,0.005748087586542169,0.07899296470774535,0.03383868132351618,10357.468426180178,3900.0605469873367
0.12261513118959552,0.14783098729308441,0.005520454630715681,0.07921100485749077,0.034568595577360396,8828.554939518863,3703.5708137089364
0.08537009792594781,0.18265942521206432,0.008879623527839806,0.07922699103614367,0.01705898565082962,9637.268897733382,3858.240975443203
0.10600203952056228,0.12117974684009532,0.0029374932184343177,0.07931112939262414,0.03121584379025907,9224.891610074717,3792.96038287548
0.11911056615179377,0.033382448941980176,0.007326068033207106,0.07937065569515783,0.028910737376957804,9346.039606945997,3780.4759044690095
0.026535577699708136,0.015579207841696857,0.0004982123327379935,0.07943503877784051,0.012915336222797502,10031.001116961326,3742.7177893498074
0.07330434031463981,0.09466990831573585,0.01296218987714256,0.07952785272784853,0.02097378259245466,9580.5957496873,3844.857130807876
0.10858550268562264,0.11399274504154762,0.004805852614022176,0.07954326174129035,0.02532123212306396,8899.5615910961,3828.342062223251
0.1444411811814244,0.13739162133780555,0.006933461322033342,0.07961992929464605,0.027251769339061524,9088.045655209919,3754.1263148792937
0.07526280655750665,0.17860722426349065,0.004049396253004248,0.07962546402865546,0.006446865593983558,8976.380502749082,3780.320756707125
0.2252414536289842,0.09165424697329268,0.001246717603336402,0.07978964041147449,0.024247361598888337,9222.437604484316,3846.8295243753864
0.15821037697129514,0.11778620448341949,0.013009848682228646,0.07982394799556689,0.00851982799175331,8144.013459056452,3797.5339899035375
0.16364584173588284,0.10177986845636784,0.008332964449600392,0.0798911955346576,0.019675160503231613,9101.741756216868,3763.39826209941
0.05718629081439495,0.1433031588158771,0.005088306476803857,0.0799516972227263,0.03702798148522627,10390.493536555838,3677.448566385422
0.15199381442629936,0.10997696837089634,0.009992296123813462,0.0799995343860874,0.028962104745663332,9997.682687713566,3798.464809035653
0.08800262525829348,0.08245267113011495,0.00519195867867522,0.08015179862157622,0.008827777697387245,9457.216969662815,3797.5411608205522
0.13626078158122948,0.09033264756141601,0.0065271092532504455,0.08027026671877777,0.017157506389388448,9234.751409624576,3792.77088490056
0.09838327867561084,0.05458721045028858,0.0006697509902172076,0.08036170805520056,0.017095498402559244,10175.821726099952,3751.046365606207
0.13805557940438584,0.08047444681734212,0.014257422652813889,0.08042335985774725,0.025368812745488894,9866.195811457585,3785.770403348895
0.11013070503290902,0.05108265372363636,0.009081218562974721,0.08046011182982146,0.02796673309154924,9220.08824936404,3824.298688848563
0.2466245528209296,0.16398737199704788,0.005718517441918622,0.0804932656839732,0.024457512885704247,8985.880082126097,3802.0076623006526
0.15702144814022417,0.1367373793763497,0.004100329355259429,0.08068604498203256,0.0336236276312619,9738.15287080715,3729.3060943391547
0.1480867391659959,0.055337368702739184,0.0035717277125544857,0.08086371884374798,0.016617866384923075,10817.941502834274,3769.8500249035023
0.1268051259725357,0.20271958050261976,0.01109862609599783,0.08098828561322333,0.02883085569157556,9310.564367381397,3811.8466907220436
0.2554236478828751,0.10117953658089106,0.004102969798800063,0.08100345934372434,0.02463477859126313,9457.374952388274,3692.400400435021
0.12102598123180251,0.17240816672140766,0.002157234665755472,0.08109989027314847,0.014373196949776871,9494.834376759141,3725.4210041817278
0.1195455912050081,0.06735365179891226,0.008487179317238667,0.08130411897521586,0.016529448002997965,8675.391898550151,3762.051035263889
0.16886287590135604,0.05130969281823054,0.011654384163568251,0.08134671691627324,0.01939888595346178,8437.268958338613,3729.671373054082
0.11442668455548713,0.12215936529348183,0.0064247522762659335,0.08146848541846943,0.0012591661409990253,10000.279042451339,3730.034046040337
0.2710385054256205,0.05157097597043152,0.004920076465736949,0.08155320022125817,0.026440516452652062,8992.105864528905,3825.417435808748
0.14906582829371995,0.03604668465849979,0.005487593013108098,0.08156242216408902,0.033106182246379484,10089.177881839069,3784.6665858191127
0.08924612473235172,0.14172670307342275,0.0032694789791811885,0.08159205845446826,0.031304407194143,9884.163447475705,3799.5133837146004
0.11403432349566797,0.06069015452096389,0.008825623359443204,0.08161353718588991,0.023899437937237294,11300.341476980253,3787.0985589810925
0.18621139468657963,0.009635740380058823,0.008276521760304995,0.08177667825670341,0.02607413473360355,11236.373894858256,3771.0839323380173
0.09467316577248397,0.058745700141802644,0.006921562715842133,0.08181198499221469,0.024049518847416695,10814.516704897314,3799.701119586506
0.2105455279748525,0.07460155037335751,0.006033099569295327,0.08181225953946847,0.02428506200888328,9454.601118195353,3678.1704670028944
0.1597940755605917,0.05244489532029202,0.010001295139374554,0.08186768439605331,0.012928939021859449,10533.73703474343,3758.848771022871
0.16549084232903316,0.06290736084099198,0.006757531914799664,0.08190626645092201,0.007991497929271268,9999.004969606209,21.034396113453543
0.10979351753989991,0.15121740391230043,0.009369936094815635,0.08194869577976914,0.006513680385572864,7927.508297335943,3844.824232401451
0.08844665684126772,0.04652050108104719,0.0026995893727506234,0.08219756149975764,0.02231045281441888,9422.86789691425,3845.1536921963757
0.14920777585885328,0.13998750620171763,0.0023939538626730566,0.08236922189481687,0.02690024668268078,9525.608912673752,3788.0850012909104
0.20847814035875192,0.040984896845567664,0.0025583600345365975,0.08245481834935313,0.019652115086104687,9416.595685217391,3719.9619089610437
0.14749101022233066,0.12132617744610784,0.01319460990055929,0.08312025966964652,0.030346774440739303,8879.601809644064,3853.149239961577
0.2111534136822477,0.062806106899258,0.010784178667442102,0.08317119122867572,0.020546817159356412,9979.721846543269,3811.533725381023
0.16884343078630504,0.06265901697220164,0.0023963742797690093,0.08333518017549073,0.023078242377843488,10239.503594392621,3756.2520027711307
0.09612946125889305,0.04231270954528384,0.011582430801662403,0.08355262057493747,0.017687710802928882,9821.95006151662,3765.8893478523455
0.07038229073382048,0.16467340215676962,0.006097772623412739,0.08363264385371412,0.01718875376060453,8575.201367546599,3711.1999445265515
0.18258055666612277,0.14241178528297463,0.0018413582573613284,0.08368638087801272,0.025044367899270437,8403.53027391691,3747.8842336194243
0.10923611968911638,0.03978469430553219,0.007817448808708145,0.08379840178578685,0.022046699218692605,10724.457577750172,3707.6479013651197
0.10334026610579908,0.0969164177785995,0.006234460345499758,0.08407814917156974,0.01704103224231364,8575.205292241655,3763.4281144144798
0.149778647071236,0.04710043018978549,0.00780279889850899,0.0842172453843504,0.019075177710151516,10414.304364791535,3840.803841896226
0.1503295551509851,0.06979254025984935,0.008308480485930607,0.0842463783462514,0.02553266281393327,10628.08248203461,3775.247506222658
0.1945919594843574,0.0742917938684139,0.012249000463490253,0.08442636292425838,0.016832453975007197,9246.596468279078,3802.5367537489014
0.1409244902433258,0.04916015427935744,0.011922737697145745,0.08471877458169845,0.020865764128617074,8967.853094086051,3707.6677930456553
0.1279961709723017,0.20579270397843458,0.014764747890817042,0.08479928045636477,0.01828908381768305,8246.023767993775,3709.6433095017082
0.15321928055683137,0.1159898909033872,0.010988547342676624,0.08496749683144929,0.03125251294024568,9366.929468837,3749.2557730965764
0.10884688470193132,0.18870848830251336,0.008497667618966604,0.08561127652722798,0.029952890532703214,9916.168114396824,3733.270773127359
0.1637431755077994,0.059635704727757616,0.009934423956720203,0.08587266479868721,0.025460991723713394,10046.430829122197,3762.842116718951
0.2502804908491022,0.11564238248117079,0.0025873575542893898,0.08597185665627653,0.023603017463637587,10042.699443640346,3730.144792851662
0.13057735148556476,0.037170158789549226,0.006236819276626931,0.08597345028149955,0.023220213660957018,9917.566191016771,3727.0819115141812
0.17917474945849649,0.10451314761235997,0.005438560363857619,0.08599487125846059,0.015272871894717344,8984.851252228873,3858.1432359726405
0.20416492861656735,0.19920992867952816,0.01777567372365831,0.08602640806562792,0.02839405364185905,10222.616764951774,3818.465596947179
0.16678465020112387,0.10597270552312683,0.011457571930369429,0.08644152350851093,0.01953354172124203,8970.293737722106,3802.781648568542
0.15187364765840977,0.13762413648389857,0.007526655802859674,0.08644778167122301,0.01996494409647538,9747.82414597798,3707.820672460172
0.1106111744412149,0.013259324211574268,0.007773720014365714,0.08671644173182598,0.02076851184715683,10469.430525345919,3839.3035239457195
0.04735047477364807,0.1790134561252594,0.004321241029018231,0.08687693267537379,0.029869113735612275,9983.366461850994,3734.571325741536
0.2018457713595629,0.11399430116193614,0.01838282232384993,0.08694383098065482,0.020315423246178282,9942.759268365131,3814.250159486967
0.21105826919068668,0.09396251604351244,0.008569645287697653,0.0873665793322579,0.014793205267137847,9410.565756287773,3830.020717290258
0.18126498455810122,0.14573883250039746,0.009655394731551515,0.08786333338640556,0.03116633604149461,10136.649749215578,3810.0777596207263
0.1744175625633406,0.1271034593250987,0.003795559899070604,0.08807002617326576,0.012692922829513667,8271.109978366301,3798.4946130482117
0.17363395107740723,0.06958769729475581,0.006189124802609448,0.08822082775201294,0.01823847343087451,9501.37982157782,3687.9303548983125
0.1815820655810854,0.05315597499576981,0.007430715252582418,0.08862420014702488,0.020268389145348193,10879.011478557983,3830.9606799801168
0.16407687122759199,0.08190131620986703,0.011299515332090965,0.08884629785606751,0.016755332529269355,10245.486386213515,3851.2467525921975
0.15610285630438217,0.1602070511771827,0.010643842740209979,0.08897284171413912,0.0196224642356843,8487.596650954667,3830.8083538117685
0.04735047477364807,0.1790134561252594,0.004321241029018231,0.08962426420377638,0.016154855045994176,9983.366461850994,3683.2615818933696
0.20825029694832922,0.11426066412633462,0.01533215639493944,0.08995822401023794,0.027844246170254994,9591.932913122184,3762.159337883269
0.20434284653005952,0.08383701306294614,0.0037434703941192056,0.09100122481046685,0.023005326348688498,8864.802989511712,3727.8587677423807
0.15841157035096237,0.07443150960036958,0.007342538901237367,0.0916687083608121,0.021697887365553822,10328.507912846859,3867.618714458166
0.1584677768128306,0.17545280531502336,0.003839479921474911,0.09172369847467307,0.019915284310188443,8878.262327031083,3786.0291814759275
0.09850113084407716,0.07537127450503253,0.011367940274389813,0.09228553760401755,0.02274362031111946,8791.225565762896,3786.404294282521
0.14969088394009783,0.06194039989768884,0.004630878144592876,0.09235549354665862,0.023380402943367327,9159.99102084004,3785.941590209497
0.12909691100449985,0.07412499133262955,0.0035679333783000433,0.09298655094601842,0.021805245647949688,8279.478580673524,3781.6862054716794
0.16613251667347687,0.09922519666246805,0.004253191976209516,0.09381372379069654,0.02240700232664455,10426.260645230112,3757.4205490857526
0.1444093018956284,0.27331759268312983,0.0037221855834075157,0.09414313004238657,0.004372379959242093,8927.643186486008,3678.6543954864887
0.1885157899356162,0.09382339821579451,0.006795528873076276,0.09422175591178934,0.028630361607189535,10784.326574519435,3813.5620838522345
0.29841024715109205,0.05937695193224886,0.006620389050690071,0.09425414837243817,0.02874021252424102,8847.825420250667,3700.6272971346907
0.14924799036061054,0.03974411078677979,0.006395732503480541,0.09507777688123416,0.02882645351835489,8149.490238179572,3734.1254776002856
0.19309038077246565,0.09564379442752573,0.00613136683238319,0.09638239485784182,0.01587505343660228,9848.954504272087,3823.7138689174362
0.2745788400401441,0.24715126783044877,0.009981356930035266,0.09667556121208039,0.01833003533405566,9722.371559490386,3818.365545541545
0.20951455452883888,0.006282923057725291,0.006407010486078713,0.09671706793327943,0.026139993436987096,8688.064098550205,3663.247707754418
0.15759832818864558,0.10051299109543542,0.010668570090885829,0.0968893551657409,0.017774694992595493,10110.11916021951,3835.375070846137
0.21888189458036736,0.03370741125991997,0.008262622348322122,0.09784018652403872,0.024308480900170484,9502.224795842958,3770.383397219448
0.13241321411552515,0.11553914241213224,0.004477040121437803,0.09800510211497719,0.017879073540728152,8792.902760829644,3825.8497093053643
0.12649958091319558,0.13480585128090164,0.004146658762891125,0.09837844950226594,0.017911047726436213,8491.231787917133,3821.5265445754035
0.20481050497175846,0.005097084264586101,0.009733959877488195,0.09856534017817128,0.028497266490150684,10136.683638870536,3829.659332831964
0.2299937937931536,0.1007738788502356,0.0081436645897685,0.09882891656073467,0.026522997984989482,9511.035429765958,3795.712101674744
0.20778912411751208,0.21836123774190655,0.003086263060612216,0.09905646325711732,0.041716750598394706,10556.031714006423,3882.240459005408
0.2145237063067125,0.08066886185943875,0.004396206388638329,0.09944993969709924,0.026774478244407537,9317.032314604214,3848.074483402749
0.25858047453692373,0.09712545539047679,0.0073454253303888075,0.10374571019811016,0.025119350100147236,10931.212669705648,3784.5954962241813
0.2812849464915158,0.12521188599805164,0.012196657181244379,0.10962939824207564,0.015804591385998754,9353.80799902705,3766.8683147081338
0.26840588364697543,0.17190200739161543,0.02117732419444715,0.11413461740688338,0.027521641107756647,10064.339502707031,3803.59703372766
0.3105961387348247,0.08279660261385059,0.02044018633104946,0.11820899757355076,0.028259245368629334,8443.032119469095,3738.1185487375083


==> anc/Figure_9_IPG_2030.txt <==
#$\epsilon_2$,$\epsilon_3$,"$\epsilon_{p,2}$",$v_2$,$v_3$,$\langle p_T^{IC} \rangle$,$\langle p_T\rangle$
0.32359536509216486,0.19480460910639583,0.004916558158296873,-0.00907319785221253,0.061080186837286464,5693.053065751727,20.021437990575286
0.2767929994079892,0.20162964430372526,0.017066136398762567,0.010370449962847358,0.008648811510264401,4414.337765736188,2394.7252222245284
0.3215428957841079,0.27340241558243594,0.009163095781083146,0.014663288876605465,0.037319495167760154,6266.718014573283,2365.264488632655
0.2808190550534144,0.1290907734092207,0.0033052696711744827,0.015330153104885691,0.010685601277939251,5745.9497931083915,2614.1150148891907
0.34309165296878286,0.35325987617801574,0.013850014438371052,0.01680539301872037,0.03618722937983601,3591.145781769152,2037.809848488704
0.12258558550370809,0.19880597010316847,0.010592742437049978,0.02696148786763713,0.05105534373494095,4876.375417499174,2527.4020544149334
0.2503300791902105,0.28691859407518083,0.014397265817438191,0.027960952929812613,0.038945596560912024,5096.1765472943,2332.2926330250298
0.27384726773167806,0.20066471418966442,0.00439482932786043,0.029675685464345222,0.03663100062364489,5485.92286553063,2562.013031400552
0.320310463158667,0.29986015707860786,0.005978459253816722,0.030418931837619508,0.033138327540725494,4728.229908518373,2390.978382851644
0.3691438394165268,0.12877671130083937,0.0018680236072596368,0.033269288094153415,-0.008472752965010303,5479.494595932074,2337.422608430661
0.38184892775584683,0.4244464958694144,0.004923813949606515,0.033789510969288575,0.029809209878106164,4800.337295821802,2317.1409080990993
0.09606918005345245,0.3643536097462211,0.00784140538313083,0.033825377752297,0.040188320791966714,4562.061576191589,2489.512265729128
0.18331588572742558,0.24678979203070253,0.016402924240003443,0.0340554196763761,0.034423584449256125,5363.963474175691,2604.297636159273
0.30639586759586923,0.15967461750563094,0.024398833285938795,0.03729258472338606,0.0016794923460695661,4414.689855281133,14.747310164325892
0.3292477178885061,0.376840335863412,0.013556350037702603,0.039248162352292254,0.027692479763366064,4299.016616831431,2268.12606322838
0.18627654673946342,0.28857212970173013,0.0030863498792219326,0.04084423887495506,0.024692163914783304,4709.70545101377,2270.3790036607306
0.23344974291991263,0.09858704832688862,0.022920307806547035,0.042203344050949686,0.017784216529423066,5808.295203460793,2531.5079209388573
0.3556697445629776,0.12346152356313242,0.01291022518578994,0.042585032360784356,0.03971601056567909,4653.278808709231,2626.4815588773913
0.33152931678308134,0.29050461302987135,0.0009978713565674834,0.042748982912197045,0.011908496186797178,4184.347527466024,2294.69462140457
0.30672139604150267,0.08612673079855107,0.015803272207291833,0.04436724671791167,0.03258144817026808,5615.652296991306,2213.912538470222
0.2715364999915457,0.3860482316202361,0.014138744520849109,0.04653286808484883,0.03005396911187177,6556.772693169452,2716.493598279271
0.07940303211219933,0.1183684950132382,0.00978052513082991,0.04715687727944664,0.04413427336289749,6364.748649910573,2016.849629031718
0.29748271487694805,0.24600939090067733,0.013002619172405463,0.0476007181122337,0.03272757932087433,3338.6577301721586,2396.8772754659894
0.2628044198975907,0.21480727929689436,0.008530028607945626,0.04769688712152927,0.03835287393333123,4509.1172096540095,2091.9684821442556
0.14668049301924937,0.3475122635638248,0.006496772313676776,0.048557985479330414,0.05312616963837451,4605.8874965004225,2667.7473949126093
0.14233019410320097,0.2250490702946671,0.005547024855473764,0.04880907566637096,0.03366901675962025,6590.067732744464,2961.2860579079697
0.3284271530607052,0.31319616509364506,0.010741836705621368,0.04881411583326176,0.022090894694819303,4194.760943666977,2226.1757094100567
0.37575056647480803,0.13797819857643087,0.008045967087101416,0.05036087975928532,0.025105764056796195,4952.632046348028,2518.298198715354
0.29279504564712255,0.3900536309042276,0.015901947160216166,0.050799009551694224,0.045464865871336094,4895.5622033705495,2163.9827578633153
0.33210114144966696,0.2809112421445371,0.00508611835230921,0.050926900659715696,0.02018436247056611,3444.1123166209013,2063.654493828883
0.5054754105626538,0.22260530696212763,0.01591139887441444,0.051078928836445985,0.04022813076541816,4330.708690720346,2203.966808392585
0.17769629156991884,0.18418991713327734,0.01293067893931706,0.051234415001399566,0.03279336556508314,3940.523032409549,2434.4434951936273
0.2206985881527009,0.10887315092286796,0.010545616049445782,0.05134149131454766,0.018672128622928184,3489.9817087433357,1919.3699815408297
0.16010047648080683,0.28580962330421056,0.006670465608438893,0.05225360137228951,0.039424261286078614,5023.004238119302,2065.819426857608
0.17701167010240057,0.3292124445924431,0.004726794956756897,0.05277348243288407,0.039356519956246526,4918.812755735455,2207.4124891355495
0.3821992904745718,0.19194389138817808,0.0024426233451125194,0.05304835641420185,0.03745374373130988,4313.6946841459485,1931.5287603166214
0.26032552226030553,0.16724997145776746,0.011553822833552482,0.053349667826147196,0.015757834982805845,4929.810687343628,2170.7014107791424
0.4098036360642976,0.11301765957356898,0.0047602912853701865,0.05351149808864455,0.04384136477987936,4863.562333762762,1851.989276999675
0.13580057863797806,0.1315169522988424,0.018286276323768128,0.05467523770210917,0.01911475800054872,4384.347147031243,2163.139876188662
0.17130478540377356,0.09008117361916992,0.00602565026681458,0.054854976215031576,0.018928011552002844,4073.1281025183066,2487.9880870680977
0.3077092487624436,0.2068430240101833,0.013321892627456375,0.05512694227620564,0.01759606492473016,4890.189851351725,1737.6991402902454
0.255487532897095,0.4364522359229675,0.008004315118704142,0.05548323072053655,0.05387286350205644,4444.171878016118,2065.0437369618985
0.06862530468590443,0.11829866399861155,0.014449535770268964,0.05626388490961244,0.034950054821694554,6582.390979115585,2393.0699746140344
0.21117792190002008,0.26428880078348854,0.0009639850348707035,0.05674448121833856,0.030854877088303395,3387.3930167884714,2540.023765161105
0.2659813112985556,0.25061027714270134,0.009048351095887312,0.05687829063663507,0.0055855031180036974,5445.158186932238,2136.1384121672295
0.2116705000649554,0.27441357100150293,0.015254291858907988,0.05733738014824588,0.05926238466541731,4749.813585808128,2268.0820472918153
0.3146575203758039,0.21480591490013046,0.009178672168649362,0.05757226833482945,0.01790444783332478,4661.780270321002,2052.465248562729
0.05463283758008001,0.41610496756432513,0.013858196625592603,0.05774028348914787,0.05610859223389992,7177.1763128336415,2708.5327437097235
0.15930793318758293,0.15839320387051398,0.0028970929845822295,0.058047621134872204,0.016020273126314533,4956.301054986447,2344.469955708472
0.1708515172008106,0.083304853777566,0.012482249927887377,0.05862966196490843,0.02238082187965944,5159.7311349698275,2140.265768248528
0.292617998330476,0.07416811229368274,0.013445931039621557,0.05900005240498078,0.030444657369504222,4021.7939215745805,2194.22401664668
0.35999560926148844,0.2394573075932002,0.007602226456642179,0.0592459706411626,0.017366974941659067,6504.212756549211,2492.356117637683
0.27126123177342104,0.17586099030083766,0.013710682011120249,0.0594875579387098,0.010874351707891913,5130.343392048017,1991.1382430748226
0.39273910461201933,0.16443166644257654,0.004768632984685874,0.05976599828993493,0.007597214807158355,4902.430871522499,2553.767291960857
0.3597196777650191,0.15812947240247252,0.007141864145673668,0.060035960632458224,0.03836540302552284,3721.2824593780038,2488.707626669757
0.3379720864307016,0.2065289037779841,0.018370309923824,0.06011296061521446,0.020643772188854066,4097.831959940245,2288.4138059420866
0.20684502773765925,0.27375641953408264,0.0208811640438971,0.0601497318347515,0.025317647128902054,4531.329907604046,2151.4574212883576
0.16446805575584136,0.23863455863984367,0.02138198451128956,0.06016669561152363,0.01061043120943225,4651.965145466822,2105.105543400596
0.15386336960240263,0.3543955837803211,0.012231802647445255,0.060725319903531104,0.04045537800016074,4507.130897990638,2183.9503557681846
0.48164236799607923,0.19800642083253073,0.003012532518741498,0.06086983944115242,0.02346197755159533,4873.3074837252925,2095.8674060616922
0.2779174948713466,0.20952556175472833,0.0042487757380055766,0.06092308149883994,0.019864137030583626,4362.638291856628,2711.9772915518447
0.3857591405510222,0.374054422322086,0.0016698664749907803,0.06093001627999667,0.0173915564450506,6279.783044627555,2290.035800468045
0.22033087803920873,0.09836995054748365,0.0028651519806422924,0.06103443573498633,0.01518835666926899,4279.2970237947675,1787.8464929244435
0.22777641724199976,0.08415132288667639,0.023938020989288544,0.06118089506480606,0.02247075549457753,4278.822868069779,1977.3392601375458
0.20182993158932752,0.06257883964305125,0.010501611702685773,0.06210779073781545,0.018742582032696582,5667.449121405987,2442.295367263078
0.4103634154934586,0.1531732948473929,0.01650067586747925,0.06225283068367021,0.021892985634063465,4699.6630480748245,2059.335511863958
0.4209657871864553,0.16493373261860295,0.019722649413751955,0.06246105551616495,0.018715372623465232,3638.348277482079,2290.882307901208
0.3715724823053311,0.08989359680096506,0.013057367041772544,0.06262218080512134,0.020370896700774865,4186.402082083259,2152.9922348239825
0.38689412919311483,0.043791774970412874,0.0040553056677748375,0.06283005254572037,0.01768421249142273,5290.386779788938,2294.0907480354485
0.20723801060043792,0.12620524486457343,0.002950210328145235,0.06292990383474084,0.036896441945485525,6798.494885429407,2469.1474544591997
0.49707297553463925,0.22287085498900844,0.014800859330768334,0.06306111658296984,0.026587134899644024,4686.639298782922,2001.260104829166
0.30748566371819297,0.05099100901964913,0.011611983685719671,0.06306905491926307,0.020898638510664088,5563.044054850591,1917.8574574694935
0.43397914509429053,0.2744554570496542,0.00594544494820607,0.06314436588509836,0.020660702486359164,5258.871236890467,2287.893380840703
0.2358588709695106,0.0382311504989929,0.0033322653390034903,0.06315189340920806,0.03532254346057537,6803.201312630956,2056.634560451234
0.41639756254454335,0.1424020005847446,0.012207513089318296,0.06323255065728854,0.018508471521801725,3960.79029890305,2289.5430010760833
0.35493102386349706,0.3143585617270953,0.0024692771203384052,0.06347931762707462,0.018186334348338915,5520.8607589541125,2290.9904723075933
0.2816834078973734,0.32019438574824477,0.0070709415998385485,0.06448601179067157,0.04569482539914423,4253.4386281186835,2037.4931593153678
0.14708355834136247,0.15433742405991976,0.009980646309993384,0.06456588498125222,0.006056751225985618,4071.0816137953407,1906.380299567785
0.38175430640159247,0.16998044174930985,0.007093556895777468,0.06516233061448988,0.02183134856509535,6924.7979842239465,2305.6492886385677
0.45509950206849853,0.1402428971833997,0.02038735032432798,0.06519147453719838,0.041590502321670886,5085.6454595554305,1902.1551213651398
0.38539016318675434,0.19087046111065914,0.003951456451648619,0.06555050258801895,0.024718606225526567,5190.4847380960855,2074.1232162884835
0.11815442570733636,0.1727116711458167,0.01029277139018207,0.06634673542049715,0.05325638966374578,5073.927108905791,2204.380010029163
0.3527627258024502,0.346215081709162,0.012470050308541803,0.06648119079522287,0.05449937252083043,5641.003729974044,2202.3453999536573
0.2759578497274093,0.08811524814850523,0.030171093413792493,0.06695396643386498,0.020770749721379086,4463.839281403893,2123.652796271105
0.2142201591443447,0.11220724273460835,0.0021460723704938246,0.06695799461008685,0.03250839622064236,6314.246536167671,2642.792566776522
0.31232818781442917,0.030915303499975084,0.007866715822765871,0.06712935171846411,0.019573025765980717,3840.936647239083,2305.311759632582
0.27307522854888666,0.21141945850636867,0.008150221776452894,0.06721592330570594,0.0384827885220549,4990.138751584653,2329.2385828356905
0.2592190764616518,0.16809518616793678,0.0041775327154754205,0.06732004881265477,0.025376176661128742,4993.5430632284615,2896.282813131702
0.4543973004702887,0.07766593575158665,0.012141748386793726,0.06736232371105975,0.05140774829158782,4766.95215647207,2881.0701585465163
0.2144479253503432,0.2478074593638809,0.010737090561136099,0.06752915847867351,0.047331275602741064,5413.032656453435,2721.431463839569
0.47306918310968693,0.09902234162536186,0.013617228956562586,0.06759298839760033,0.019551606160109425,5404.241822845717,2132.825765389069
0.32504659634129357,0.11444560474061079,0.0031309593730660273,0.06762234125888869,0.05138047163659922,5023.198032028469,2877.673546072428
0.23581560971194496,0.1580147517436999,0.009392643746086955,0.06776642436430966,0.026116685942122617,6221.960348984897,2441.196195465586
0.3767361032874032,0.09700630748728463,0.013898523105843932,0.06805884055241883,0.01752264244088923,4025.157456335938,2679.193196448317
0.4814570470031829,0.3200226669665931,0.006307092240772653,0.06808432921681856,0.022904414645389407,3735.642368894398,2303.609627901782
0.17317514385292476,0.1013035218052509,0.01140160887100977,0.06813217486665224,0.01978583479587803,4558.197109756305,2417.023979884911
0.11210635593056492,0.27875789296653375,0.010809201653788979,0.06817229668874696,0.04029636030178368,4432.190948947864,2404.976000824113
0.13928091895893535,0.34018385697938625,0.004293795540068243,0.06832777624798013,0.050394623948257604,5852.279794124916,2877.934303890835
0.47369192989771025,0.23918594239655147,0.009456616582761758,0.06840808245797136,0.02881388359805133,5134.786682226745,2043.6623809072858
0.20776398385530448,0.21796178726652218,0.012508381891851788,0.06843230353743916,0.02408855603448279,5739.412989713748,2508.6597338025786
0.05210867358065015,0.4440885525790351,0.010519773779370963,0.06856501700761919,0.021766248606293392,4146.429274233419,2133.0661780198434
0.48461876900781137,0.2696595295473379,0.010257634782941272,0.06886554599630906,0.04085812770145599,2785.454157941416,2016.330356319113
0.2065251870999438,0.10917205384990349,0.007792128084641122,0.06917885613953267,0.03866712023354932,5870.256282826699,2204.1099435915385
0.6440638715131737,0.17866139781935103,0.010485946703921795,0.0695984143272483,0.021926482775943057,3887.25913724834,2494.241175871147
0.2885112654833898,0.1537574012756868,0.006895828191171172,0.06960482207520477,0.022304100071940797,5917.726936651054,2525.901070557812
0.2363411289895229,0.09650362365026632,0.01061424469445116,0.06970559015532829,0.017188848142949926,4707.298378142986,2207.2934281084904
0.28234826268490265,0.11460720916610721,0.01866097214915963,0.06990957846554803,0.020986855447062403,4812.369290980774,2007.9544095857352
0.27417702606844113,0.25332949757725115,0.00629484821224177,0.07003572088989041,0.05124364697871499,4797.215245092595,2593.025944768453
0.2409609748537602,0.32362760437400334,0.012071268000765878,0.07008372146199014,0.03891159389945159,5196.194940821641,2369.3149941916695
0.30088957473803285,0.285717627004452,0.0023466165386633988,0.07010981029467246,0.047409760280654294,5774.844478802859,2398.118082445309
0.34275318689593115,0.2504276925427516,0.011454856198992223,0.07014130220792994,0.025372198759142896,4712.514743208489,2055.400391009597
0.19685941373078283,0.13757009272406887,0.0020976424594871925,0.07061554559458691,0.02839257911722858,4837.641616287788,2001.1081525903605
0.1814903155853891,0.22694737872560627,0.00828982856928856,0.07064388359345686,0.06980903234997733,4612.309488573893,2255.4513156581743
0.3116253787680515,0.2540569733092407,0.011093753405484527,0.07071602890097375,0.03402036781231129,5022.779190493306,2101.783122075621
0.3172975114666626,0.09694695889763663,0.010133373480974643,0.07079829513204368,0.022804607014347316,5553.373695014809,2461.0325113434287
0.3409444750094889,0.09614824123680338,0.004732985230649402,0.07082990581053163,0.022906718464498113,5426.126627881237,2528.4824041446113
0.35966555751924123,0.13652570879101808,0.004875528295734767,0.07133021007370488,0.0030723967062073897,6140.188064053226,2667.8161981918643
0.1415706584895649,0.22144539055235102,0.015865602234353994,0.07134271963296292,0.028885790218169026,4047.408051467914,2493.1340624329905
0.2410194855553703,0.09894360911518368,0.0015127334417529348,0.0715407546857592,0.0674556860864975,4375.275219352588,2255.169811479993
0.37671170697595624,0.2269327005387143,0.004544756112905375,0.07179585106650345,0.0422635491304707,5153.788482995533,2255.728688175842
0.3388138884327244,0.050345043367505116,0.012843979527125904,0.07190700972278306,0.011501756915484338,4414.547212949637,2464.3971988772305
0.19633643800565848,0.07648305136290956,0.004089169153136223,0.07194530780725848,0.008970391954279185,5927.075084565169,2415.5844081957057
0.3603366454258138,0.045150103316743316,0.017367047313701926,0.07227418253688853,0.011780045333841216,5386.339966764726,2275.3005579955106
0.21971931278527673,0.2199087301212345,0.008172066073967695,0.0723152049452002,-0.012089483594919733,6488.095907463622,2514.216897455389
0.2608576580898243,0.3004381577909839,0.013919098589073198,0.07250385685523321,0.037549612965009124,5279.054736516656,2445.6878869539446
0.3504722838572745,0.2211122765000516,0.019132584130176943,0.07275778693533888,0.011178225478271013,4152.883991190047,2205.420979614059
0.27588793040837284,0.1794667593595976,0.0033597074299083446,0.07288421875021858,0.019032553886495798,4562.061673048764,2210.9280193514696
0.3262865877507451,0.21228239581352856,0.016063451137949755,0.07309734907355203,0.034629035097728564,4320.061107568311,2015.006210629113
0.30936381620486286,0.20228572035748946,0.00743199897826324,0.07321306520358452,0.03195527945955393,4529.891331494165,2452.6422266832724
0.29741501937762393,0.16514745367173178,0.006150247198903921,0.07327460350719872,0.008040838227958098,5075.5911758381635,2389.8665049111014
0.30062693388214906,0.19043424793545877,0.012283283002157027,0.07345309202779988,0.04360756424512763,6617.4838717763805,2188.450983151619
0.3384631016446814,0.29503319423761687,0.008943464755442434,0.07393534118637549,0.07268789274406973,4817.502514139887,2545.337842726564
0.1473348312765233,0.24192232489605225,0.003629592291771486,0.07413723684189963,0.02587729230074286,5193.022007128945,2349.4039475330324
0.3402671152286061,0.12465909556313998,0.016989318835763212,0.07419652481060637,0.015967082578436997,4960.583932609011,2671.7120038695853
0.030613596896171553,0.053284624315931846,0.01147575043239592,0.0742183356060893,0.017805229705935403,4366.5385513272495,2277.005134047543
0.33790697177430695,0.05158390165399055,0.0019346358208504047,0.07423082440608768,0.05357960859619484,4514.375823937181,2050.967317057197
0.1197249686511613,0.08980630788876644,0.00752615532943286,0.07446298103813782,0.028016648518097105,5223.91882521094,2565.8610736271835
0.40892331790545344,0.2288259152581464,0.009419336626936732,0.07452580994303372,0.017013253153395684,4270.841147143392,2617.500796823638
0.3523332567248624,0.16221482084510777,0.009490818425371292,0.07474846702529761,0.03771915102915548,5372.019792159777,2396.115095139027
0.4028586799824168,0.11029526891098625,0.024690576282392945,0.07520614870842918,0.05360305036842884,4227.504325883921,2276.7137510476427
0.20456146103686823,0.21159379385303037,0.007021416167971541,0.07521255738165514,0.05860075746707833,5771.89076455388,2769.576634766502
0.33235765697305686,0.19300505450342545,0.01491803777058425,0.07525790752835203,0.038675480523766376,2954.0776584474092,2516.7907350378096
0.21729186754370428,0.26866854957914926,0.023736092642245653,0.07534255223633052,0.044760641632944874,3449.6038680637844,2394.7650485145596
0.4236576633714245,0.16030986524557014,0.010105474283354928,0.07537771125035743,0.012123693759063038,4340.0101940354125,2427.171811138981
0.3560008715673092,0.09524614827803662,0.008813989451629218,0.07546325621843832,0.042138090132993994,4340.013713964369,2188.536695640382
0.19660875973053057,0.0807340485041083,0.0026027647511074497,0.07564706670087243,0.024178823158544235,5808.826988170475,2662.5196548724366
0.4394554276541868,0.255218718815149,0.0036506949827781365,0.07582066145962807,0.052702617496123996,5620.445444756853,2396.799959209111
0.42144515943431154,0.17190027834306512,0.013188933313637893,0.0758445671127484,0.04499490865984469,6136.085763548647,2209.997502979781
0.506799863467115,0.1302443960629132,0.007504618632795402,0.07590304041673157,0.020489091882564703,4993.601414040931,2522.328984657543
0.25666797720527634,0.26493361171512947,0.004490313453593631,0.0759945375369756,0.021041742546562957,4105.505101202064,2520.3246303397655
0.43844820727846046,0.32362252843595896,0.018725441327602,0.07599993608260526,0.03848594263104392,4341.580309835446,1952.0565367614145
0.35145794062308106,0.19999653444421556,0.012437354273031958,0.07602222386354243,0.05309697174444549,3510.7964493310765,2070.9225302039636
0.384716293070989,0.0527705870628858,0.015523119331832869,0.07607309026872572,0.039244997721350226,5274.12412168587,2186.1555471790657
0.4251858628765219,0.06713349192969537,0.01728762268449847,0.07618083136137778,0.03951094843334787,4995.539378831114,2187.5230843928266
0.32919415992060685,0.21769395884469203,0.015488546905893184,0.07649267072251531,0.04490342964942072,4190.238964478284,1986.5999320894148
0.4621551275307372,0.23241856479276973,0.010082538133220603,0.07650829615594681,0.030205549452943615,5407.398467179072,2195.7765952412074
0.5231029139846382,0.05021109496083412,0.019253762857413103,0.07658312433082377,0.02475277481873371,4789.713921035869,2055.0372384927628
0.3327099536796444,0.08326714770358458,0.006207921568336051,0.07659139273905488,0.009376890641947402,5033.020551040906,2684.9560157150718
0.24691408602251982,0.39260298154842793,0.004986778851416192,0.07686687963381525,0.05184528982677381,4653.768357392802,1755.2400245038943
0.47008515658802946,0.23252619840440872,0.008077761312381542,0.0769642837610646,0.02459663119428114,4737.603661380784,2200.0428088394037
0.38362835620891983,0.19386148134655962,0.0060926574268844675,0.07700713911814924,0.04766144537798761,4999.906792088472,2351.0856468073607
0.30250310984141693,0.06476349869063369,0.01894799042987183,0.07702465072994188,0.028365871730923947,4696.686881461011,2262.763199740614
0.05739835966708127,0.12514050693420503,0.018214946392284166,0.07758049144992103,0.03337051960248795,4679.685162755914,2633.2238473089296
0.37663407197486876,0.13805538043204496,0.009789927619246679,0.07759953342403028,0.018092810896834087,4399.84404749063,2447.9481660026854
0.2653596878726695,0.17261689938984734,0.012908561898704362,0.0776794049711111,0.0380208431175457,4491.88288672085,2661.3235524402085
0.38689412919311483,0.043791774970412874,0.0040553056677748375,0.07784938931437356,0.035669979366755145,5290.386779788938,2659.476749773653
0.15661537613954807,0.27112468471073803,0.011095336356750017,0.07794845804918703,0.036977065933996585,5177.135276205137,2512.302535120733
0.29081308894704644,0.12547731497167383,0.014791636029304578,0.07798813463891698,0.02656795205431081,5302.182092243025,2482.383706974233
0.324776702789767,0.19004687132786094,0.007142919445650603,0.07840046822634185,0.023204064931550483,5594.4759946837485,2083.6304211482034
0.39807173093631054,0.11124452792092722,0.009039405391584113,0.07869750963895614,0.040631476599787344,5283.589937057543,2496.657246421338
0.082689003835177,0.3162897447451536,0.002668696883130191,0.07870563044708766,0.031707199764148555,6107.619784355155,2439.3753639879887
0.2192217243573762,0.15713321166167704,0.013374642381104009,0.07878001885537204,0.02751140621671355,4590.227470669871,1936.0137711931013
0.24735610700963903,0.09879345296016175,0.008038331391792143,0.07886621743539127,0.03544017731204879,4557.273886875892,1958.379621503146
0.4649870340518434,0.12255810145388285,0.012811959359407035,0.078937754266424,0.018601426489136687,4478.389273207317,2213.706595329638
0.4344286951947116,0.061221326218461485,0.01957450299106332,0.07899614243634884,0.025699686721038683,5139.394349641742,2136.1621501289237
0.07331287754777788,0.08905596120050098,0.012583951325045592,0.07912597184690036,0.013892374821988837,4586.153962477462,2261.1495201303123
0.19148713083013796,0.34404168733313384,0.006119351900386219,0.07922930662791838,0.05333663690125831,4147.041987091369,1965.6716788076692
0.5623708210262819,0.24532612541523655,0.005432100513018709,0.07930374795852,0.027702301848654968,4575.485287058694,2134.3693202681598
0.19668288628071542,0.4085757633997512,0.0008239487374513315,0.07968733288891568,0.044298783105472604,5654.3962294049825,2220.4439121766686
0.3432282328394721,0.26923453347993603,0.011462133625302334,0.07976557728155924,0.038349621022920076,5381.226435012035,2027.074428324089
0.06451377028300229,0.08027379988003139,0.011391576025209182,0.07981109853270794,0.012153123126582625,4739.431258541376,2203.8574574202025
0.29082508351126707,0.21151608027690944,0.008884691029288098,0.07988280661542389,0.034964706063696074,3804.0872323159474,2093.5376702718645
0.12960375503414293,0.061549356925621634,0.013908526690992533,0.07994142525088956,0.024088636725122677,5713.845782669369,2667.3270760225937
0.36533778327350175,0.21922243860492252,0.006328875331732804,0.08008630677893848,0.030537759444860448,4354.194332749457,2199.9244946411836
0.3483157697987721,0.1751337625292469,0.00940794896364198,0.08019794812609035,0.025918048071791062,4286.17278278199,2306.476700119332
0.400052815401958,0.2956269082784215,0.010140289787442367,0.08025601171034767,0.03402691275054733,5799.895995322534,3045.9833120123985
0.30647453846273937,0.1639378779662646,0.0039443377161137525,0.0802825617126899,0.02807139739339869,6420.18396179496,2460.742972066657
0.19522784835975882,0.2830579368608413,0.0073306717331088666,0.08032983349990416,0.06134502769484621,5010.179695894628,2623.4373214435905
0.40063083591153154,0.15213136039573746,0.014492306945943766,0.08051436909656218,0.07027187415588959,4593.254635875248,2249.2597309749162
0.33345118544364893,0.20861436506653422,0.008307195228900768,0.08073979309822893,0.038590003860043166,5341.536368682695,2258.965996587045
0.25899757947188257,0.19995529540932847,0.01511745941042135,0.08082147028790373,0.027569982933364014,4016.843974655967,1890.6034106516302
0.4531752036323971,0.15078828623584387,0.011341959108426952,0.08093854002942245,0.053071551756110544,4544.217014700264,2150.258641741465
0.30960046869794655,0.19689308099851832,0.011909064975434225,0.08128902559461043,0.0360616269473874,5796.382671174716,2212.6394653944776
0.5328968189719735,0.23854562652035521,0.01211205057640465,0.0813948042741597,0.04081850345083439,4785.660394432954,2260.7372096446334
0.23840704007217167,0.10263397738214605,0.016397787473829525,0.08150331554919092,0.018576392451466407,4339.333806317122,2213.651908084884
0.06430691056460389,0.0977279751160598,0.008099575925973808,0.08168795423787989,0.023218892381819366,5121.995844410047,2528.264070866691
0.24532141332616603,0.22456651994485058,0.010295012617442234,0.08195810150655485,0.025108328714779474,4539.602501180706,2321.103786284861
0.2684130319753563,0.05149630039986028,0.0067210187348934755,0.08197450121012442,0.04132592106408865,5854.905730490373,2272.4350670183658
0.41633799355540424,0.24487553309741947,0.016373669683966953,0.08202612496843795,0.02585111615561435,4876.303699971003,2300.2130605025927
0.29334127418899086,0.183841834516151,0.0005918323909536904,0.08213198797473842,0.03494873224762287,5446.424028762409,2499.5278023785077
0.23178347178446188,0.17196722252615765,0.0018838629476971257,0.0821947038125707,0.015555324134214508,3235.977743072229,2244.076949079821
0.026262194623321394,0.15536179736245265,0.019341365243503626,0.08233372461635761,0.011276793659823847,5925.5778376370845,2575.6098483065884
0.3686916304760252,0.15346266363833735,0.0024498973065803413,0.08234899805139763,0.023519789138817665,4150.179424221079,2018.4617716899309
0.2994052773940652,0.1216475400760475,0.008490854275643105,0.08269384642417632,0.046245113412469785,3981.5689073699004,2439.7063812258984
0.2346593433163478,0.17538471549771767,0.012223386735120913,0.08269703117468273,0.01546318006885048,4644.676148318277,2706.9570436716394
0.3478213562074051,0.2801119300454776,0.01009916317575597,0.08271105087916629,0.03432639349944841,4929.193064170324,2362.992182835398
0.3309984233090381,0.11702453082991675,0.01471208053939393,0.0827840747040641,0.04197960900835044,3798.7385590541726,2223.7533804843006
0.18436886392439453,0.08639065243442223,0.01596620747601384,0.08293235437249309,0.016664283062168637,5008.522816453664,2705.5967731043575
0.19855145817764788,0.116716337679412,0.007695737578431572,0.08297146237795579,0.013273160889951124,4527.977483314345,2338.218906182279
0.15844262127667066,0.24066066671260558,0.010229616105074082,0.08312827743132542,0.04032016067347798,4855.395910394888,2294.851493636862
0.3928105251116053,0.3321251228476802,0.010558287207810116,0.0831388825943732,0.04027002651515271,4540.501115811574,2211.8237997112547
0.27300862028645656,0.16211612878910012,0.020285844357439946,0.08316589717906796,0.02360616823349371,3943.9863592725314,2051.0773815492985
0.3040974574334496,0.14957231792975553,0.013478374938000248,0.08338038476166602,0.02183270264644278,4221.549196122152,2453.05749894346
0.24734025019960576,0.11412887941875653,0.00578819207895967,0.08371116013130059,0.03162202888585401,5098.291478612381,2271.8388089558607
0.29284296561065526,0.054059961159308896,0.006563432285216756,0.08376359804799377,0.0018400850054493948,5937.158153392648,2421.1151418050586
0.345250504642374,0.10746979644023753,0.007006040051330242,0.08389024512085907,0.03527987787296379,5661.3284645733775,1845.9158980456132
0.2295989149715224,0.20694382396441985,0.006566458183834736,0.08398182568453488,0.027617051706919096,4422.439603252581,2552.729214901203
0.29352943433801326,0.10773815902239015,0.020161442315509863,0.08422313038889855,0.003952728418703,4904.714120930355,2232.888337760457
0.05233535714277865,0.2103028159771181,0.009612870509663437,0.08426451181507634,0.03241610061844326,4290.851906264382,2428.759160322166
0.09761652710974777,0.13508843921254615,0.008021921902574622,0.08430148730266976,0.019477495896379246,3830.570730436571,2330.1536099142877
0.3587337959316461,0.26972305099970834,0.011111775476128787,0.08455703301837934,0.04278439311779117,4556.531049352534,1854.1624721512412
0.4269910850109986,0.2712336887910285,0.010967660418049108,0.08460316566070011,0.03163917437381038,5043.571488231666,2385.402301866655
0.3979665940891927,0.2525557865125325,0.008432370539717895,0.08471810766004793,0.032458707580269884,4830.934152066132,2133.9144714288873
0.32760960805214084,0.16705455665064656,0.007441548935412945,0.08490894520527778,0.039733551831457894,4568.268057301217,2088.863039374671
0.11488160757929829,0.37786971379132145,0.008181428631890801,0.08529219573915625,0.0518887938714643,4503.1204841695435,2528.8937068971613
0.35686664661700457,0.27984217695641667,0.007551514294763281,0.08534754058146293,0.05161218200564244,4447.237905654728,2191.6905322295243
0.18056269496828636,0.1987386675601101,0.015635505976550963,0.08536311287751815,0.048481321427477665,4907.9087532916255,2198.152525195172
0.06700165849309232,0.2520002459580803,0.013367283401629803,0.08538205304133481,0.03472826551107344,5974.25796753685,2876.947639413573
0.3390321013262202,0.12520953793616924,0.008089975734124904,0.08544432696039758,0.035327140930042335,4463.9515732337,2871.7999574801925
0.3597051034522049,0.14134374449235781,0.0037636676755552143,0.08550901096624025,0.029049181722274137,4890.531710353124,2635.68897306933
0.3668372278991882,0.08934506092951314,0.0062330520682330895,0.08554716452239419,0.012759583865242015,3854.491114888864,2103.1668662631737
0.12107124083140111,0.15748309983639594,0.01042254602830077,0.0858971283712236,0.04976370628419451,6179.1518064685915,2569.956484945268
0.4161018136915782,0.201837309448558,0.01643328184135199,0.08637933276339907,0.04701766707127646,3851.8090496549316,1996.635613908992
0.291535053549604,0.2117881674444384,0.01296881495171767,0.08643996365888594,0.032200158460263785,5307.207779357993,2170.9795862229967
0.36928000301742536,0.1560979524248691,0.006267833391473656,0.08650152513995531,0.011609564941319261,5523.780357375075,2089.0447887882256
0.3412480362966759,0.2255488264802329,0.009304838750589526,0.08661875986813515,0.030706368481616887,5893.340499144254,2534.7739250964073
0.24109874200775308,0.10720910106529749,0.002436324713403682,0.08663010146582419,0.024643002925458343,5630.889750304126,2369.2958964914865
0.3940710215543283,0.35454607471428184,0.011783091973974405,0.08679486797597713,0.02965588465308153,5307.722429569878,2536.0359312807955
0.4965396289250528,0.12806883533823807,0.014185836237685464,0.08693516048387541,0.01990892112403352,5076.990642481799,2585.209428893992
0.4633749018091057,0.3516015946153923,0.006000046618001008,0.08694317563383182,0.01816973015280301,4200.527857606602,2189.398085612746
0.1891030285542393,0.1515477646348338,0.018695543860803673,0.08697981667311148,0.019015270912193717,5406.9188653849915,2377.0741596935436
0.2557411427095453,0.14409299938946177,0.013827849541383086,0.08702407339385311,0.0307133378531408,5368.9399124789115,2229.321551473056
0.15418346877068517,0.31905832170229986,0.008719844691185537,0.08714956570391225,0.0405346095767972,5952.204923220252,1985.3144974509262
0.20594373135755328,0.13756432934571744,0.014362477161951973,0.08721309313428255,0.038773112052348666,5936.3089022555805,2540.9203256211013
0.45430350855280527,0.2175039537997695,0.012776915521111255,0.08732961492393593,0.02065196070706825,4932.368830224241,2043.6168661847755
0.3609644920453839,0.26397971774383355,0.002173122315008763,0.08733204039422442,0.04167772483989649,3444.6685443489605,1982.3959970157332
0.347755152987695,0.18759115500776533,0.0016666175504610238,0.08734552920036147,0.030025292921703937,4966.190119757113,2547.613272760373
0.30476805107071164,0.09225650444229044,0.01407491860076948,0.08735616807379283,0.040036471057502195,5101.61646296509,2136.1059498319605
0.19845304585768636,0.06139179029448552,0.00988442471143981,0.08749049280961183,0.026209259437743014,5327.226847046185,2536.1175817005546
0.2277375637086055,0.0834530864319088,0.00859059636882378,0.08752939583614318,0.025640534429338557,4677.866164252383,1938.5254727594613
0.4926198483511078,0.5313009612337274,0.007986422077587088,0.0878338851564385,0.049950961203791555,4501.431369545586,2553.868590752703
0.29848528268558827,0.04148280599027306,0.006383153571962924,0.08788871136087817,0.012157595596790896,3967.9168790763333,2138.618565048397
0.2601398159910306,0.20338988682828563,0.004587975002380573,0.08803557807888926,0.059083664545737234,5754.9949050949635,2604.813974378646
0.29408130945379074,0.18628980119780406,0.012808030650162634,0.0882749046930716,0.05175839532190584,4095.4741865457577,2302.1606062783253
0.0904414540462507,0.1940136175212074,0.012963988898910957,0.08837261403127872,0.011800622235612002,4639.369067770724,2415.05486905805
0.3577588491114976,0.09020808953944304,0.0071635096480075055,0.08840575394744417,0.03214033805460598,7137.1820512093445,2544.077941132811
0.04760372030855387,0.08914713174793616,0.006337567502147477,0.08842325180480812,0.005286115584412343,5586.146021800401,2859.639420868864
0.09139699417341467,0.22448153470653787,0.0034451058786308993,0.08860219567612795,0.06469283642419221,7218.817926871038,1951.0156428563796
0.29811645736393233,0.17986034357110095,0.000651899699572401,0.08874673672325087,0.01569089818932093,3696.813623072778,2150.250258837217
0.20201250774222665,0.033908886032558504,0.008533636496462174,0.08877459844429564,0.041515525813708154,4705.906825279823,1985.913913785945
0.19509338911315213,0.18284247814638327,0.010720746850974511,0.08902462289772677,0.01018548687569247,3435.875042086306,2429.460363875753
0.25124540664798106,0.15866372030390058,0.00396939307402055,0.0890498988095446,0.030313282401896385,5061.725285419692,2303.725364756191
0.16053726148466818,0.2984960165431537,0.023483944121660015,0.08921661955425744,0.021542031428383974,4911.775413360009,2117.7175820236166
0.1567784844202427,0.04613058132740932,0.016223246434185924,0.08931697639831303,0.04925845149563346,4511.366589602033,2168.6799347897277
0.521847204784092,0.23972934754959746,0.01669308584601573,0.08932705346018971,-0.0007795420582787533,4510.617447615768,2249.147325834406
0.3181955254631832,0.3905272442797795,0.03313209994539881,0.0893960748758725,0.04812674824443412,3815.692637296678,2100.8648321665737
0.34140640157096,0.1443693037734846,0.01243073371437422,0.08945554756805162,0.023207369301653735,4459.907124437497,2500.1863172972394
0.38783712272305804,0.04623310329498741,0.008016786382592164,0.0895153787060913,0.03292887901412274,5953.877282661968,2462.7677776455243
0.36849839883769164,0.13630781619972834,0.010681361498306828,0.08951710776765569,0.052293130422939524,5403.848884714018,2240.4503503605188
0.2706798473841534,0.26264594827184357,0.017448322258718087,0.08953655090692729,0.038850695455539236,5764.897324268392,2536.525035358906
0.4513053648883637,0.17496529760268367,0.015608118367193575,0.08975385438976814,0.01919980923255257,3753.471227625793,2404.59695190014
0.2264447159085869,0.06392579661819969,0.015952438519212155,0.08986309151421805,0.02489074702805888,4408.911710805571,2317.002277455537
0.24337928538268705,0.20756396171370597,0.010585646665221202,0.09005060699691338,0.04328613158791073,5510.790785296837,2235.2985048953155
0.2761515439880003,0.2707739624197855,0.008328188521361853,0.09011750703231979,0.01467163872048475,4833.745833018805,2296.8934686597863
0.23106342452829304,0.08235055787254855,0.007716518802129198,0.09011995763135681,0.03444063706340562,4667.860631181112,2146.970754673341
0.25104336221573315,0.36329385271414993,0.004102898473619405,0.09020875361623405,0.056681286663565006,4546.853308903754,2076.1980446720167
0.24773191307072726,0.3872385828556575,0.0023989304980754507,0.09025319491654274,0.013162864838029626,4333.630580941914,2068.651830809319
0.24887094697593384,0.15889677252119394,0.005818541004865627,0.09028274613611778,0.03530304630914015,5476.678639264408,2667.199383132713
0.5264970435097778,0.12450678913058322,0.018162906750536948,0.09031321194082363,0.025776303901316286,4285.148727632105,2123.2464156776246
0.35190651615286545,0.17647850060730633,0.013142300930905522,0.09034513824306556,0.03721300578330933,4502.13876737532,2355.560516175835
0.47473326453389275,0.4720611663073707,0.01303337034018005,0.09036984178571505,0.036412770324746276,5455.777519014839,2349.282811692502
0.22468852871257017,0.4281185853510788,0.007531590632505295,0.09041237905646886,0.07204099296931109,4951.077256890374,2235.557318733769
0.2629666854521352,0.27505769081756715,0.014876373863549099,0.09044522380763381,-0.0003006319795041607,4787.258051203192,2344.265536055146
0.15255654151872952,0.07979555193918984,0.01616272445341376,0.09069774028096604,0.032005523906279934,6022.360150575093,2463.4575099513586
0.4038143539791883,0.24472741808908188,0.01645913119257369,0.09086267996489006,0.0260762147682933,5004.17076271513,2194.382394547831
0.4310104393867568,0.08309381426356317,0.01687529146093422,0.09111188467440205,0.04579395320502569,4109.849192978884,2085.987082261269
0.4019683618969781,0.14573570989129,0.01076301511361724,0.09147696262726636,0.05241847290138088,6321.164407317961,2504.695573148741
0.3079610947154666,0.2130832465222672,0.005217932611104944,0.09169790570767133,0.03573380827803607,4235.062528291856,2081.2309312581433
0.28561347199608883,0.21956239281894369,0.01970271692311955,0.09174412771383095,0.04858276760123515,4535.630238551789,1972.4320025876978
0.08908105431557814,0.25354713592715294,0.012295093421037009,0.09179331881178558,0.034063546491604715,4567.40081624389,2309.7672902651916
0.21963746243295007,0.17714220520234966,0.020940272657971687,0.09183502491992884,0.0327161307145199,4494.518848309752,2443.7670673724733
0.3826809912084855,0.16553390255953948,0.006761375247788552,0.09186770298762667,0.0347239824890917,4023.0630797839653,2050.062841221454
0.212676074795408,0.25710937896413283,0.006212926199390638,0.09187236084085969,-7.186543791420417e-05,6247.992226783998,2342.8969457924627
0.303257452334617,0.19196576681942562,0.006481445904446525,0.09189253150233025,0.018571011412634814,5263.107922943804,2282.040307382444
0.22902050561962878,0.2512360707101321,0.009370006664270106,0.0919312241980229,0.03591156083470346,4961.411601721505,2246.784355441635
0.12876616239058866,0.10967524416596865,0.009545390617757887,0.0919655448687992,0.015425846538769291,5422.154100512865,2521.2891064550713
0.35492733690308403,0.2017047375227513,0.015457530556132793,0.09210786517673891,0.03085665052823257,4380.800498961538,2426.4744714606927
0.2603406507063713,0.26352841044089154,0.013887886427163813,0.09219702189016739,0.05444794657345829,4146.687877802325,2142.8838975974913
0.15230894557238642,0.18851619322721222,0.02059545955414516,0.09224818375611525,0.044745145956744684,6234.093909251571,1834.2433700458848
0.14043690284644456,0.215674281319436,0.018711556968498855,0.09240838918454863,0.0076874630240411305,3359.2745748421894,2057.3337839384553
0.45706650983488467,0.20690793623985793,0.002387245293787005,0.0925839364360762,0.029900891675064777,4094.4087557865496,2084.897192135744
0.31388388523880617,0.07601733659979514,0.023928390463563872,0.09259689133260363,0.022926069570148377,5084.808195751151,2292.111532618871
0.4247051916428239,0.2926331761271041,0.006089167258032056,0.09285413934965223,0.040543319091442924,5857.122506066508,2274.44129189243
0.18571794053310114,0.13420618579422008,0.018097477948593354,0.09287564929672758,0.031092350379988903,5138.828073367487,2462.1029688110857
0.2760787095078823,0.2104759799545528,0.014620661839008309,0.09289662711401987,0.05256945185304642,4188.310985834259,2371.821114664871
0.18835755671936838,0.17308793801084765,0.010866417916816064,0.09296071418605831,0.02095068360782069,5175.586200926721,2155.4208768427206
0.5197336960083064,0.0796677553930056,0.008901788925038819,0.09297458103446155,0.03008515391177818,3668.746746043028,1992.4632527504389
0.249662013351073,0.1400698703263045,0.00805975441115198,0.09297589346162902,0.00800742888543179,5336.388200281781,2092.9021249182715
0.6485149523067644,0.2156682693757027,0.009258884871429611,0.09315913318095656,0.003836213420654911,3925.615484712782,1993.3670568404204
0.3792960738940439,0.2898089910967092,0.008325549874810345,0.09350128731154003,0.03716176061149459,3984.7707076513884,2199.2394611830964
0.40658544369312527,0.3652773716973528,0.010377131745345276,0.09363855659236417,0.01267549236212236,4858.253232460089,2204.7181373613344
0.30222319829710664,0.11031513935977696,0.007154048704596364,0.0937771604918529,0.030008318202089133,4591.959546142838,2654.652052563497
0.4566365726952358,0.264830483763198,0.013933079847024925,0.09379367838430844,0.03355444921556898,5072.7475095240925,2306.587566583142
0.40285150883191123,0.26994203277418394,0.003025595528699464,0.09388319095787866,0.04297949563469549,4519.097828803541,1967.0878212487728
0.31088199154153545,0.038220166242891526,0.0037473012591752023,0.09400205876950496,0.0484870777735405,5042.355480801949,2247.4026482607633
0.215759753623171,0.25814883012709317,0.0038783411911613515,0.09421150038746391,0.01713340684371753,6257.780450473916,2189.5115134443745
0.2966950311508495,0.3357131287381458,0.010520754621499368,0.09452786936903874,0.05765781634981996,6228.198288482044,2422.2474823707985
0.21500134401431895,0.3032981926032143,0.0027121651413457267,0.09465934554264346,0.020546277186215517,3817.287347620924,2272.04883131172
0.25622466865908444,0.20274293803400104,0.018085878627922814,0.09468171703569792,0.019403810241460387,5167.650123858662,1834.9691717923874
0.515182354029217,0.06758674505293524,0.013245222708380463,0.09490662866956308,0.019584472509935093,3949.140641398224,2483.9003967405547
0.3072157249673151,0.26727612830597447,0.009731534752839405,0.0949603836289675,0.03966720442459861,6229.8237296861635,2394.717916193133
0.26789831751177434,0.2285644189397243,0.004842414465704452,0.09496102840541468,0.0204582798695056,4482.865514750791,1914.3021286210642
0.28327536140100645,0.12039009797718526,0.010939029174612539,0.0950140520614257,-0.001329310158424005,4842.813947286974,2457.2300513836135
0.4437428480730753,0.1755998568807349,0.012026864124923679,0.09512741981378611,0.03500677965409034,5348.460277853845,2471.593254347423
0.40608728788053505,0.12367123042515567,0.014983725789917052,0.09521904964406117,0.054011662412362105,4558.259260566464,2484.1975493907785
0.2610010637000775,0.0714467097929932,0.020488408257218614,0.09545839512369211,0.03401811662581647,4594.495556995937,2350.1787519792856
0.29037791731791607,0.2289905676786762,0.009869013947458285,0.09552070869129695,0.050405575243618495,5445.105029046144,2456.3410514157886
0.34750605838128423,0.1290878226273845,0.0069569750682120755,0.0955989154807469,0.02640286666965669,4358.744127300061,2004.6244593192923
0.30425782852011257,0.22733425112958197,0.006748565749433187,0.09562462712313388,0.03043230102062094,5056.303731650709,2236.9506355712256
0.31219410001530523,0.1411412814153372,0.01357686040482502,0.0958120975441074,0.03730386271438812,4730.280945506262,2340.899358902319
0.41427282409030036,0.1768841324650438,0.01581844420794433,0.09597242647395111,0.04296045667899992,4176.91442108734,1992.2494135356737
0.44385992413634073,0.04483936271749441,0.01848794713122886,0.09597769609855639,0.013270290580458328,5270.701602989659,2192.2082627745203
0.4752458404758641,0.21290232263880565,0.01379083472437743,0.09619904553014227,0.039651290405752174,4835.945701043418,1828.4052527365359
0.24972335367984258,0.023436216407572655,0.006034118502336451,0.0962162003854182,0.021297059782471258,5325.3194217295795,2162.8107707439653
0.1290445523176474,0.17121251707061733,0.013307553099690374,0.09622916581684214,0.04249987126524486,6770.08586055114,2450.1596657717623
0.45109217958079945,0.18354821657550238,0.002674080896680627,0.09630352151309152,0.021287174788517854,4987.887373347393,1839.4949840699321
0.2731296182374094,0.22550479165007498,0.009307090084157432,0.09635925534033214,0.03667395816906738,5482.909555283891,2520.5519477623316
0.2174481766343028,0.2035255413511618,0.004258321928254482,0.09651561973273187,0.03681100909542165,4443.579927825754,2699.850864416205
0.21200387157777553,0.23595327430234073,0.0024790534127331638,0.09659595960428424,0.04109395178358583,6020.293988337125,2549.7866342716165
0.40383191228964255,0.3011000835186254,0.023976273477353715,0.09665607340410633,0.04727728194847721,4118.115153913807,2729.107899746853
0.40587722589242853,0.1390061078610777,0.012455563310485777,0.09670281601049287,-0.0077193727330236986,5009.74547755092,2281.635652339119
0.36354226998407585,0.25622578852621725,0.005836336767994802,0.09695877012151354,0.012230548921608748,5272.929968183665,1815.71720970142
0.3820575596013167,0.3084855478396761,0.017690410570763836,0.09702157927545955,0.04905535285487673,5127.924745464833,1845.809334612538
0.22341067732132774,0.20269567350202178,0.0023657730805656404,0.09714849103091486,0.04744819106978267,5724.636354166728,2729.184478298875
0.21737191753517965,0.1101939023730445,0.0063003113331223095,0.0972655154331334,0.023148353962214645,4471.555009861085,2372.4788328611776
0.3953348436499253,0.33621744586203456,0.014986095418550607,0.09739814249523614,0.005158958346704339,3747.940670365516,2089.0936664483384
0.3161828129882786,0.06513474173944243,0.00587683405689507,0.09744559341068422,0.0192229165901796,3956.548480009515,2262.6703449349407
0.3664540026302874,0.2404161334687719,0.008984096336533279,0.09765170599489725,0.04914442996537314,5435.425170741926,2073.642306343631
0.30432100352299696,0.27616554637694035,0.01121241371318412,0.09769824430317899,0.019789369455689345,4536.769751573136,2386.024933669094
0.5241431275405047,0.3103743544479438,0.006267839177644754,0.09770130889505807,0.05355274001505819,4743.841406815952,2047.8900013046543
0.14096645966200547,0.14598662712452398,0.007522079131012512,0.09783911875943789,0.04166685458393186,5510.429847469234,2361.411583107835
0.2942685797767804,0.1603634485536428,0.0029869172620332384,0.09790523144884525,0.04348577902183091,5049.255262560985,2353.1524332880294
0.32074122732407934,0.14490455457444706,0.006058016344607567,0.09794944884161695,0.008244611458028331,4791.204121309263,2054.7398808292837
0.4138763792499743,0.17319018422321647,0.007804230063213871,0.09821654027081789,0.03281914260146183,5535.356435143681,2309.953590988929
0.44230832448686536,0.15157948589430517,0.007487896647143445,0.09824288687143391,0.03986383781003487,3659.8900921813092,2126.870141256709
0.2762520193066359,0.18556351507257457,0.0013978338550825714,0.0982775117804326,0.030061811598092403,4573.492839913838,2218.3337457260573
0.3277396283606499,0.10677807384260637,0.014393615221791048,0.09829244146137973,0.019728963278220452,3422.6416268791745,1970.736292922767
0.33736526184577575,0.10898583042688643,0.00952798468916296,0.09831426506722361,0.027106360647644934,4213.742072104106,2098.880466638071
0.32770734642457494,0.07317802585167474,0.015170414199443597,0.0986614335970289,0.04376838862642894,5295.459943819966,2359.69487776527
0.14407769353196512,0.10018250007619772,0.011430405101768206,0.09870320172779717,0.030629735736222085,5443.310726684444,2375.1909707186624
0.5170070028413721,0.2473924785117261,0.00765572273306968,0.0989082311175629,0.010889444027983369,4217.423920033519,2607.1025785564334
0.23728927275232323,0.04835564719426829,0.011800832147060871,0.09894527451772099,0.03281189327639031,6940.256120449568,2627.377707855832
0.261621713203994,0.3762918021535946,0.015487203135408469,0.09905370341382047,0.0062387131327569685,5366.426773612229,2269.3758174189165
0.2573540167233224,0.2324206819394225,0.011119297400349695,0.09912787986345191,0.044627375810479854,5602.519285017863,2587.079925983552
0.1388700229612861,0.1539281838947536,0.013050786316067101,0.09926044513289617,0.020757985041992683,5654.667307505219,2350.4778982357675
0.3651333254828442,0.2844302972767463,0.004165224340470664,0.09932497025680165,0.022313470229824304,4452.115728630948,2477.7463079904646
0.5224438787988953,0.3010498251340354,0.010496772293241877,0.09932758169775754,0.02934586800483553,4637.686813773346,2537.991158425267
0.4872372629213166,0.13721382951578465,0.00798623006603266,0.09937945669913849,0.04241877892791957,4866.679143384117,2071.740464344953
0.370713952449079,0.17309525459565217,0.005446893142375378,0.09943329919642313,0.04140073111811817,4995.922413795946,2196.038231602832
0.3412374142571949,0.2584523081420404,0.004619687766795194,0.09944439600545828,0.035075771665167274,5499.363450610273,2385.9828593123566
0.5136912420825819,0.060836708381052075,0.012259062477622287,0.09945358265149712,0.03655229089032376,5631.2809544380325,2116.0230269748536
0.4559142088271744,0.315742642259229,0.016376692009595798,0.09964934724219249,0.03398738776069121,4784.219830080076,2033.1166501444923
0.4271174123217947,0.30067200192583615,0.006178969042950183,0.09968491348623086,0.03926363272173109,5986.0446188471515,2330.7815135981095
0.5042230816661206,0.5276274799433156,0.0073029819902721655,0.0999002890097528,0.022894389740522478,4562.571051248755,2361.033406086914
0.31835863974831335,0.2331924810446336,0.0028065857611117295,0.09997442615767263,0.014413794892150576,4915.328257036935,2352.765383708711
0.12658865363677335,0.18567172551173422,0.012567107118696389,0.09999624941132912,0.018709619832533508,4685.2595792478405,2032.8392100927347
0.29731364485775647,0.07296208839855142,0.019144242628778466,0.10029339418853363,0.023972901121350428,5131.677996756167,2095.4141800323305
0.3838430876402865,0.10658706030706167,0.009829932658447185,0.10083285527125048,0.033539882861393755,4339.914397475592,2303.3683117684177
0.3279523538692327,0.06616948970066838,0.006474746056973414,0.10094834995451593,0.05176040299868503,3601.7851677922176,2393.411243978397
0.4189623330480175,0.21348960371043718,0.004360173521637029,0.1011272199604714,0.0392002717363966,4424.3554727348865,2101.514311637109
0.577016751854517,0.22276866947254034,0.017001359456865896,0.10113614646723557,-0.00923854133177891,4437.16181544866,1932.7561837452013
0.40422138078155245,0.2824258144921474,0.011479993254955105,0.10114412815823398,0.047335640573454824,4502.138542860962,2344.5448366899827
0.2915697934141841,0.21222965057554977,0.001272725562534513,0.10120079187450416,0.029178041823044645,3864.5074908364936,2004.0760556680086
0.17894729098400017,0.23594772879741185,0.012812321663716793,0.10121484629909801,0.005653914218429498,4585.314401128526,2052.2298113076167
0.5042499747387297,0.01443399511067589,0.0029360272628478623,0.10136385383295804,0.01991654946611117,5178.3708047973705,2469.8158560876927
0.0886620321390191,0.17334050324732042,0.006487431365727949,0.10143762439256353,0.01639059067883429,5140.789089418546,2535.977750443255
0.32263399104917184,0.15304377714071682,0.009746265899079048,0.10153905725058604,0.008474673710006377,4010.350466620281,2053.2967601656924
0.3315483094392534,0.0915266388748443,0.006791517373839573,0.10160812063886372,0.013860282639449696,4895.396038799123,2536.559458566719
0.12650973434526613,0.1909288556018718,0.010271176393340931,0.10173690041114321,0.07076626842967486,4849.70330894905,2418.10233981711
0.29752342002338483,0.3001349993024776,0.014759586302238203,0.10177115067449724,0.01403180531418482,5063.668340063727,2431.551111777667
0.23325574576436878,0.24734270244344553,0.01282653068996619,0.10186348581498211,0.03891759384711795,5493.926529004734,2365.9004084555827
0.14661302749946922,0.3666717907519108,0.006675650316274298,0.10204763587855584,0.04455624837586823,4837.290190292344,2467.581352703808
0.4481624525677652,0.19989861075693063,0.008932805047608612,0.1020686637316763,-0.002323180817142387,4235.174563776913,2357.2798207599735
0.3461686085293875,0.1364133855090423,0.011759105091030168,0.10210755279528227,0.04434818258794171,4643.275632472686,2465.3944151579326
0.2551406283939267,0.3004413185671547,0.014900047861875737,0.10224261079936575,0.059770095028021435,3698.5266240621722,2444.627223709063
0.25611516790205774,0.1879223435206583,0.003408514666200121,0.10225110583673741,0.044482856662759696,4154.064274175618,1879.9799645538092
0.27387668346120225,0.12254993677557093,0.01572753584272502,0.1022635735852823,0.009080940780329543,6044.451296937805,2267.943599023235
0.3773096072571998,0.26465642976772424,0.005010421435471612,0.10230180150569503,0.035130235639951914,3874.204164525385,2110.4417592173027
0.27292361585221425,0.38514586244931076,0.014560900180013455,0.10230661259611377,0.04462789806624894,4167.053213341006,2100.573489216455
0.3973832705919175,0.12696220109490966,0.010253692496667317,0.1024033219282222,0.03272144461178875,6093.271434755874,2508.3417287581733
0.3736857934559169,0.2795785655714859,0.023328094112951486,0.10255588107070598,0.02682209455822976,4491.338425114921,1957.555200035084
0.3515251575820934,0.4976090702384519,0.009096200836303523,0.10260060365287194,0.06742115086095923,4249.415293198362,2610.680334629956
0.35882560119446083,0.3596086920115281,0.007550841025713509,0.10262757886379567,0.040742073267833856,5686.467167630596,2378.247768877481
0.19689318055276758,0.2432861402198732,0.010000110911366088,0.10279952089771757,0.03213234065137111,5220.171846818774,2230.0486170520576
0.519720752915381,0.3212595549578242,0.0098722238280978,0.10280627656428218,0.020883675014911424,4151.056166137791,2103.7591841263857
0.459883345875533,0.18119049680484756,0.0033864316590029885,0.1028423398705112,0.04874117992121053,3942.5458004067973,1738.3422913775025
0.32637068301196015,0.1569613989744432,0.018816981898077376,0.10293872940222545,0.027727670821437,6334.548704795682,2262.3466253046145
0.344141904622389,0.26561403652084586,0.009189516681020842,0.10303645599166755,0.01815369352370855,3594.904926968338,2194.699874941662
0.3344729861342649,0.27974321537760655,0.008112179826922264,0.10329685364466981,0.01867206074711703,4832.419366393393,2299.685662178871
0.32811368429546667,0.0767699419882318,0.0017280523770423343,0.10340238462521646,0.06499737606719085,3174.451746234729,2151.9352087815346
0.36235627762678674,0.2374085901469433,0.01267061676995862,0.1034256740886984,0.04316894479877252,5406.072137282776,2404.1001464350434
0.4117176296785334,0.11083254548581192,0.011784047104724513,0.10357395207538168,0.014384876527662153,5031.307325037228,1979.2144532446664
0.4833288435576198,0.16639051929528076,0.007392642892373484,0.10368838468556224,0.04049205605322064,5724.9750827148855,2433.04811518295
0.3575172785475459,0.2223574355885139,0.0045774541116755324,0.10371430495313266,0.00487637747492944,5395.6237636322085,2610.8608779640463
0.34785757446930116,0.04247341116174138,0.00831449791920987,0.10373623334682311,-0.0047510097409293505,3748.3932937307654,1884.9983253744713
0.3024973820943714,0.270154953065699,0.009394817633353578,0.1037393466304451,0.04186765595727887,5943.635496341034,2018.1789197800006
0.31145799398113644,0.09681522121347078,0.018948808098245125,0.10384182640728655,0.008804759706024307,3932.3232695958213,1974.359654753462
0.4884825591587255,0.17134541329636394,0.015467022807324546,0.10389207392620796,0.030260760457440014,4763.124395578575,2291.986983656785
0.34276113183511797,0.053042486066337435,0.008803368561663827,0.10411828316572073,0.03565239657688483,4180.063140153478,2118.6807897850376
0.4555726757930645,0.09192620545332324,0.011063191591097038,0.10419696673933292,0.02175388965748234,5714.381095457905,2437.7232322778095
0.31110970643245234,0.13407981571786987,0.01722628898367394,0.10420117483417883,0.03500571993822222,5742.626589024394,2703.3313470101725
0.26386052986447134,0.10232531766157123,0.012795102661534562,0.10440617430233652,0.05625840986580309,3586.0316950063843,2109.666299521771
0.2785431110873982,0.09472010604837885,0.015780486738547043,0.10444809800553803,0.03370176137566106,4219.32584594072,2300.7609290899827
0.14875065511592667,0.13546696597262756,0.004341435572168081,0.10489507287877471,0.021037252783738577,5146.7091038670405,2318.9421650760214
0.31557982590716893,0.08901654086915828,0.0016099800022978557,0.10494231583505959,0.03223085828269658,5694.84156025284,1959.1189894678396
0.47263796918698603,0.3485204372237234,0.009647038921893327,0.1050087682465642,0.038223330052953676,4576.643125421638,2359.420563000027
0.27469436795172564,0.07452015611833387,0.0047004136055802705,0.10514549194417047,0.029400261434613655,3314.8335928157303,2409.329828233723
0.32392907224261863,0.14680550872905762,0.008768053462419458,0.10514689775057277,0.049281670156007755,4922.10469477325,1999.2550271377186
0.38518965520029486,0.16054801904344088,0.007150473758073185,0.1051903027734759,0.04894147727274296,3962.897104616205,2381.5558883444914
0.37612431148857955,0.17920628665055063,0.008601605422740596,0.10522511659039652,0.02715138970119774,4678.312120948382,2341.280419368315
0.34501628804044476,0.1583865997478913,0.007854810659257897,0.10545100445103595,0.03063388831839002,4663.552344842825,2234.4840079462933
0.45654475983251364,0.16309802434086598,0.0034595774226928162,0.1055542902529206,0.05184070442128348,3702.277396052439,2357.501415503315
0.31538673290586905,0.09345782041985563,0.002973731695649519,0.10559935935150325,0.01662945057922586,5394.897762458351,2562.3117933315684
0.28752043052204806,0.2513199422443563,0.0012379660317859396,0.10560740676151104,0.018363339626311523,4103.899711832561,2428.7171037362104
0.37152499845694725,0.1451019278434639,0.005435516722960025,0.10565868411061646,0.026799637758630684,5355.306002430335,2033.0040634168736
0.17242075300404647,0.19011104752759533,0.007316243193389372,0.10572047228838005,-0.012211454881592643,5759.689959858605,2394.5275671441227
0.37904935160286024,0.0572934633319013,0.018960864615544745,0.10574264983734723,0.03919478374579357,3617.998420025622,2205.6087556697885
0.41265860522402187,0.05880393393112768,0.019588470521968042,0.10590526263680686,0.022884338931352145,4342.389695673946,2197.27317982925
0.22840175314113723,0.43061366693746916,0.022107656297999632,0.1059593577142776,0.07576371243957683,4851.395119699784,2672.474234762968
0.43664343015867846,0.32989768440709893,0.004211455487862537,0.1060020360039254,0.0403097666439612,5158.234192716974,2130.996608628506
0.31090082116276496,0.18529313334922815,0.009776384997787626,0.10603901578226611,0.04163155922910401,4264.277085994556,2129.462947499737
0.3551245421790062,0.30981241735315523,0.01228422077172139,0.1061522461760233,0.0500464831309179,6036.4679504030355,2234.3500469935548
0.18041198820456658,0.10626282241294346,0.009119384194208312,0.10628272860658816,0.04052893027668119,6145.647178647826,2668.390009076444
0.1205461744084371,0.03580980996487063,0.0018466467473107497,0.10635181647856075,0.016213828673082145,3997.2691546505134,2331.669703584502
0.2654189436114122,0.4782875772933136,0.01320607285403084,0.10637919158301513,0.08242308900036444,5172.969454160138,2416.3896846264283
0.12891401083211096,0.13928247947360106,0.006390461543285661,0.1065228165305585,0.018112491431452042,4957.991589890199,2304.708097753687
0.21505372525089037,0.018292223949687773,0.00796547433971072,0.10652307310768633,0.015081064473511662,4881.53625089936,2239.3661395511717
0.603209906630487,0.21118842692351833,0.012450013438498093,0.10655959821132807,0.036556577270342436,3367.4001564273494,1898.5053595275754
0.27780252331335353,0.14984718178381423,0.007834516155936751,0.10663587054731737,0.03495700670851956,3825.226963550455,2302.2856985029994
0.28862115536307453,0.33885644629975364,0.010145261929051559,0.1066634949506255,0.0250529053770685,5084.7722596798,2196.98959071164
0.30637637812488655,0.09603493344814655,0.004473915288780855,0.10672823567511566,0.02806053667096757,3880.98807353874,2233.7536571722276
0.4082853323344838,0.09429863967341595,0.011260732934166481,0.10674238117708301,0.03849276324096075,4054.459247748645,2057.567246488885
0.15987901078315042,0.32865298884119354,0.006890757329307921,0.10684238481209468,0.054277087855820076,3360.8945741895373,2200.243320754301
0.27675851821440584,0.19218657732787528,0.020916480188301348,0.10686713682469864,0.03249604198569514,4561.587926101568,2551.696729016509
0.4338749757069462,0.17329799592421335,0.02079859567615945,0.10687847275654272,0.03290024962013606,4996.662955557721,2397.720618749546
0.2199197239151184,0.11078978852126421,0.005177864229672026,0.10710458096906922,0.04446312680462745,5943.589630828989,2328.0010379909613
0.39851062940472826,0.2147581042560664,0.013838451320704683,0.10713856602060409,0.041858293221537696,3450.949585371506,2145.1331145469712
0.3069261580555249,0.20636739228149112,0.01959737339084278,0.1071475857609943,0.015130995267647315,5443.319164084871,2564.419846745292
0.5549939395448643,0.25081747341490435,0.005993966648753787,0.10715634492441657,0.03726084061198319,4218.568068419865,2320.807636084343
0.4224401612137532,0.1574010345723441,0.0038580953389503684,0.10720773638873404,0.0433484455691308,4735.461612712276,2142.4212192661703
0.4418602878050048,0.0428493505750738,0.010135776620818783,0.10742376114808479,0.013605922007043662,4420.617378908746,2162.0449320233874
0.27051957111233343,0.0820267886210586,0.01107660107544888,0.10745025320233023,0.0263925353022882,5168.440279224985,2518.5235364780915
0.28181581400105465,0.19103267173878596,0.017133598890769687,0.10752657798617182,0.061904727234859264,3873.415114052667,2142.1738905970583
0.33572423511600036,0.06095560342173094,0.004776657234813784,0.1075943389322982,0.03912478084727733,4240.178439026313,2227.984392616023
0.40414571068839344,0.2897902129725453,0.00946502604990791,0.10763643019456508,0.03294588705520597,3217.39048923888,1934.4564073478593
0.3492052037932979,0.18961024872824747,0.012230072279735398,0.10768826989800885,0.011314355448273816,3272.5294258681897,2087.7682843331204
0.3607705056608599,0.2806731660187795,0.005937623325155518,0.1077978878916519,0.03812144301635482,4556.329586427871,2086.8938908756854
0.4466108855370099,0.17127320279819688,0.010897524429768825,0.10788523078965628,0.03712398186527874,4065.665563463609,2092.6822299296737
0.3077332810644457,0.057876095402966045,0.010971004969282229,0.10790621426317455,0.04856497164956394,4587.196013350968,2291.278198573762
0.4285548664697394,0.19967827543697708,0.010006710752942046,0.10795536156549473,0.03326338363445112,2997.197172591781,2176.1074199793666
0.4845571334355052,0.13839686350127484,0.02054674480872296,0.10802877169092436,0.035529732654908726,4339.635512433265,1987.1098635112842
0.5511622913992155,0.06307998904039175,0.01391470228924518,0.10812846214298505,0.02886501438256651,5231.271367436528,2637.864204490733
0.3347698365109244,0.31432423756895495,0.018152108189201925,0.10834637271169753,0.04103237690598582,5149.486363786765,2143.394834448971
0.06352049577277281,0.19558875188908836,0.007903360179779583,0.10846288612983528,0.040606153906952144,5282.090097748507,2035.158401596085
0.38675802998355757,0.3112678465186703,0.01756522008422059,0.10848649957515343,0.046977401571596175,3733.804534232336,2521.637590673443
0.44568094790794827,0.13162259324288964,0.006043612934471362,0.10850170881757604,0.0455427427593295,5243.230351110493,2340.3267406759755
0.48662593635884593,0.0924389945117508,0.013951131682283662,0.1085358886331153,0.059858436605361325,6432.030642027437,2268.208354700212
0.38689412919311483,0.043791774970412874,0.0040553056677748375,0.10861307269142283,0.04288175604508397,5290.386779788938,2182.21911104727
0.2584037867980331,0.17446305363614556,0.00944149206657028,0.10876206048206513,0.03139843677669419,5638.277839946675,2509.206961441473
0.4097678902309449,0.44313767047737573,0.008511253303071991,0.10900882025264792,0.0677619768171555,5085.878878094288,2473.3767138461976
0.21998965060656137,0.14490001328322138,0.0018868132414831505,0.1090606996201388,0.02101538156972502,5471.581201661498,2113.658062629532
0.1294550479613457,0.17194940743956727,0.006237861774287357,0.10907253075359985,0.04809764994453547,4740.3591053180735,2046.198113232676
0.42878889760403677,0.26759125535402545,0.013058504256871408,0.10979391105609315,0.032252633094512304,4357.306114648925,1894.763889545395
0.4043345306687797,0.30139626440800615,0.0044967718133048125,0.1099159302671909,0.02971914377914282,3779.9751015373727,1998.2647721261608
0.33189625513383,0.18234158246682763,0.014381695382953731,0.10997371361763011,0.028097572849585136,5747.5415383535465,2547.950654215249
0.33441595116679845,0.17896378345151856,0.00799862453768119,0.11016153228528265,0.04547537734386968,4655.907054973711,2275.426487946892
0.32378728524689654,0.28451555660176164,0.004402739811575867,0.1103140527809953,0.04848564770526537,4372.677319150612,2447.171077003294
0.41575791991949923,0.13942071550478297,0.007268541766206428,0.11032556665251679,0.021783592082333762,4865.538283871659,2327.4247518179927
0.22391571054962403,0.23445553901810123,0.017817094287972547,0.11050103639763045,0.0414747874489448,4284.660958871049,2130.2804954719154
0.3350162884746553,0.29347133649684637,0.01444977180459311,0.11064678042788607,0.040533334572382326,4925.497380386777,2011.4509424040893
0.270649270604537,0.2511479923647247,0.0023468839247145286,0.1107273370859779,0.037515893193592956,4994.259397983167,2169.370761517767
0.4205414494005115,0.10087170451770949,0.008967417533983228,0.11078221871080186,0.030832340817126182,6049.998766332654,2546.643720082003
0.370062181765643,0.17548879647067164,0.00937438770943567,0.11087680268619325,0.02703705847524456,4845.522502990702,2446.738846700438
0.3044228269518284,0.32487502337927265,0.004992195738557577,0.11088345955899205,0.051487034510590016,5513.1538668414205,2289.673821863297
0.3294209025878006,0.20929128629331759,0.019028168748275863,0.11089091900027905,0.04576446438932488,6296.595427892817,2518.837949722225
0.33598217411352727,0.28647142864538144,0.011885668804604194,0.11112736674994408,0.006552178974475584,4792.337018527936,2466.8125213726203
0.33961151030045855,0.12787239901117728,0.005446929295855653,0.11122490606037813,0.0390408337921814,4118.868043193147,2301.378341025056
0.3449520915449879,0.2108678300657583,0.008498008375744865,0.11135003018141756,0.044557337306520915,4930.036000801791,2072.383431384295
0.2551343759469327,0.21078491219181503,0.027142088470850777,0.11151639409481175,0.010337007882650712,5170.7845304251705,2692.8896434928783
0.3999142574759463,0.08954825637730113,0.00401696563038491,0.11152101571127558,0.055541822076811825,5349.007195611855,2429.4153468584273
0.38157507623540493,0.11311371494590804,0.00849586055235885,0.11159516375748044,0.022675345573999774,5614.746593359174,2621.862334564622
0.27459651749539493,0.043727144140637,0.005817636141336905,0.11180990381723757,0.03478340249631843,5733.884018579991,2488.7458954607496
0.344939474704938,0.24668016053066813,0.0039863950858082175,0.11205480747219847,0.04168143486583585,4945.51271859356,2293.7788042418333
0.39984658795292954,0.10705733258235493,0.014581860119119914,0.11265505283322698,0.0317133023038218,6562.798517115808,2247.0104594676445
0.21725468871099946,0.48494917946091987,0.0053124304512229,0.11268483154629079,0.04418925249440365,4306.432361708078,2074.7660578385476
0.15944410975615664,0.014378480909351347,0.009052372694779626,0.11269474671748983,0.03076021649474198,5896.162838764648,2853.0604483195043
0.23371972830305665,0.22587210378672737,0.011485545302661913,0.11270200847696647,0.04837715136356435,4472.244523514984,2639.8730131154316
0.4345424463341557,0.1412171759713813,0.007047741493181325,0.1128546576424918,0.038243218770413784,4939.116887517853,2182.876794110757
0.32592847201689557,0.357689377041473,0.010506167819616516,0.11286337624486838,0.05966160812843152,4840.140711960375,2337.996674240402
0.3142874822435979,0.1525134319401615,0.003859239243792171,0.11302941331748982,0.024628101306064864,5319.81118010293,1995.768583828749
0.4103099261035461,0.20890123751967812,0.008800229226626348,0.1132479006406374,0.03903391711211262,5553.739912882381,2162.761038532043
0.2824776864319299,0.23334499407343529,0.009044582306547533,0.11335371558978939,0.049543166035921106,4631.010393254134,2278.6657954266084
0.4454948067402092,0.0954758073858566,0.02666736506775923,0.11343789643429003,0.028495530974990108,4537.642018553022,2208.9928499966218
0.25612595257124293,0.4643946491333904,0.014787162267933139,0.11345639350936385,0.05924472964559993,4905.288955341256,2177.2102796023164
0.49890184020673634,0.21236743188050633,0.016340988647896484,0.11353616383351182,0.06506958065889779,4328.622494210135,2218.03474780116
0.32244002204629163,0.18970623688205748,0.009932441605943256,0.11369324862783567,0.024711076280912337,5315.016694252346,2122.8684004206516
0.20963255346674398,0.29349432128088937,0.008260395970468822,0.11393667012462717,0.0318920738153835,4788.039156182992,2082.2150931793276
0.37076152448745153,0.12913502116948303,0.02210842530425801,0.11401213545959779,0.04791931762435074,3817.948058961047,2133.0376709195675
0.36127796863019157,0.1808861504642229,0.018419573760326314,0.11412413824221815,0.06526957360428047,5393.791640660714,2568.9214711322065
0.42619258419330924,0.2449217257722518,0.01253753363679983,0.11423262133048898,0.05772420720083443,5363.394128735199,2133.9161684947658
0.5522663404548657,0.09299702303890317,0.015912224695817066,0.11425852410347995,0.00837573082350427,4519.37656228777,2361.5720788006797
0.4766164725585849,0.2269311380390725,0.012989452146489796,0.1143222766932101,0.07360724221856012,4580.481401303348,1961.6742440874377
0.3782060476876952,0.07134768429759795,0.012960182678073211,0.11438890162341092,0.005368477513700616,5716.233942030342,2373.029044672275
0.18222335830094846,0.021686316373988147,0.01847165459181878,0.11457931771012492,0.03626103750678122,5520.217550407446,2699.1644175338497
0.280575211362089,0.2737172140747297,0.00968575873897308,0.11474564841100111,0.0554560991025724,5457.61173986461,2573.441531764505
0.3989775729763274,0.13442032959998892,0.007485916882382962,0.11488608485557258,0.03476187153513306,4426.744846210036,2159.7615286398063
0.23591441754552522,0.1754836797175359,0.008267246527133789,0.11492258862319685,0.027491982441924776,4544.800981064393,2340.382873307096
0.17036557758203547,0.21846360065041934,0.023527668100051687,0.11495388478896121,0.03221761506002946,4375.57160235949,2181.816353027307
0.28609947648143397,0.0399024753434877,0.013297421677405299,0.11495814219372884,0.006455283468094277,3514.999241977334,2248.3812350287035
0.502214781364678,0.26676928073818273,0.009999567251887926,0.11499276041557478,0.01172804550368548,5306.519040931823,2255.3234187194616
0.35351824561324025,0.2661739959064121,0.027803803328200493,0.11500102801371716,0.05117205035716702,4078.514802703633,2192.5149948406006
0.248169002383168,0.04852118902663712,0.007839126455417466,0.1150310232166592,0.03547760558671836,4956.305334204663,2417.5923229502378
0.43654636404418434,0.18297561158839973,0.014995222413015085,0.11507596118232823,0.043439249221371073,4212.964373473157,2341.907239298203
0.33372407132676485,0.21052320212617642,0.014752825596863925,0.11510457643238084,0.017521839783135266,5193.619171450504,2232.210136526669
0.5245533771159033,0.3057797991211087,0.0026354544492931363,0.11533725806153812,0.03167415002866438,3917.2050962826956,2013.7502555666988
0.45144780375658233,0.1901906171166129,0.01528639398372539,0.11544395838647445,0.011970773164950016,5468.623601560201,2217.023345205187
0.48629153844179457,0.1367965328852791,0.029069885848393755,0.11559993796059378,0.03885892206858611,4515.531879418854,2031.7027976257584
0.23240211695473897,0.1247184905423158,0.01200474245144423,0.11589997919503389,0.03703858293284385,3951.670728938633,2103.8315626374815
0.6193762182203275,0.2323992340441641,0.012000179917701505,0.11598591068470476,0.02687010336604959,4911.029070777251,1973.9317543511033
0.47615029581633134,0.10942453842521244,0.010961732619164428,0.11626779353223836,0.008079001068890278,4379.842016403888,2282.9814942624694
0.43545200838118636,0.027184673022105556,0.009862183671283347,0.11634299057927848,0.0281337961124236,3927.489940533136,2322.47667510815
0.3785984230529309,0.12128887609668804,0.017465420870388642,0.11635897420164767,0.037894532366371525,6743.591954767048,2197.0140017922463
0.46781533942817316,0.14870642565703412,0.005813418888395219,0.11682885970868417,0.036099886159983156,5161.253122677791,2439.562247951008
0.47871034353222297,0.2381889082436813,0.013746404827358685,0.11696805835216666,0.031238139370202266,5035.424642321088,2303.5308758598885
0.27802935965879416,0.1937816035798954,0.005021425461667658,0.11771075192584043,0.01567594354810377,4716.934221609718,1978.2743227661813
0.4346452599668494,0.19996701041753742,0.006886705366021988,0.11772425383260199,0.02267507657453031,5458.064741866148,2300.683447907396
0.1955813776281199,0.20711911955046047,0.002585854873428323,0.11779195705123027,0.015056416431864603,4101.069705861286,2636.9831737522063
0.2009752150644928,0.22203011896735908,0.008176900401629399,0.11787968829781018,0.04353034866606729,5057.38385387715,2251.250022226622
0.3717841273095025,0.14971195225582298,0.02086909764512882,0.11790440422360217,0.03827952729840257,5027.508888083525,1922.1288127957678
0.3932170512725751,0.2739481209147463,0.005605561152782314,0.11793111982778576,0.03656797413061523,4918.802130439227,2448.656631544163
0.3622007551948982,0.3681712098766534,0.01764944147789849,0.11800874794518008,0.05975571020517813,4197.109871332833,2308.6716114768974
0.11984377412850851,0.17724368722495848,0.01912094036925818,0.11802964240260877,0.03340557114773602,5970.766177219935,2308.657419445429
0.23835234140497638,0.3451291399553434,0.012011632954471682,0.11822994913194554,0.04341681750690989,5524.539042874219,2146.806118808301
0.43540246772048696,0.32151271045437607,0.006852223484389214,0.11847974843905121,0.03384314673181169,4342.468778990683,2252.837621706948
0.3060947419122495,0.1821538562512919,0.00913446586446431,0.11854047781031793,0.020223979653880564,5144.719914218642,2307.437316534902
0.47434252948948785,0.2375264009330276,0.012444286957641751,0.11887867543423608,0.04969777097789453,4475.540513588104,2149.762469527136
0.4904683122011027,0.045371949652503324,0.0009582252481558774,0.11907882560024118,0.014476787073258654,4593.809073684595,1978.2799241626478
0.471414177297561,0.1011910514706013,0.0022526392167494867,0.11912907849723527,0.03871336793293817,4633.109470675581,2284.339684378947
0.3678836566807159,0.10032361675284679,0.0011895752980062826,0.11921604627962387,0.035312281359650664,4763.5350245850905,2250.8246423045252
0.4306824398598712,0.03302234539981097,0.006703583022572365,0.11927533252283157,0.04178610843711548,3839.509209999523,2481.655195650805
0.2973000394825209,0.2345059665510962,0.01098672242153253,0.11936809612643587,0.025151061735572657,6181.387560883768,2422.124851545887
0.273363549028144,0.3048515988641723,0.00894642080083321,0.11993750381536357,0.061193047779464195,5386.062112743278,2042.9735911924956
0.23783884649438228,0.23673221879825926,0.007736965901940108,0.11994657291609244,0.051566267160957656,3939.3494565994097,2304.052710215602
0.35796011611800826,0.1412737527343302,0.012612520026868137,0.12010008617924604,0.029861281371144553,4296.061975345174,2045.301331908715
0.27729086636061945,0.11698690063119,0.0010692919780096357,0.12011876633020444,0.047380332400526866,3649.1420575316074,2310.5063227504825
0.3983550477026768,0.06246284452668448,0.007743498047983258,0.12027001527489475,0.01860729716226548,5496.629312521327,2111.1518475347066
0.33255836161961433,0.060935689103845656,0.011052764530071054,0.12056993452216468,0.02235589400498775,4813.128761002931,2545.3119052227876
0.5907453670020987,0.17868031515572297,0.014166932164708214,0.12064623703814066,0.05813394868700632,5009.567039798291,2389.417796313966
0.3782827912371488,0.1248725278935833,0.006650343650361449,0.1208090559494464,0.0336578167421913,4636.834985941523,2104.6572690985986
0.4122680672991457,0.2057978748853342,0.005531561259633312,0.12081474053824508,0.018769329806288988,4863.741967827646,2451.5406966906157
0.43140172787436665,0.16897160249321933,0.016045530989097473,0.12086574778406478,0.0407748416671464,5588.377481485624,2328.614714511213
0.3299306621166647,0.3712661679335793,0.009684520777768222,0.12090392019995878,0.03923885823298533,3909.902431951788,2175.818200272189
0.22442530300386807,0.2654161681885662,0.011223109725424587,0.12094102342575909,0.047081448885255464,4468.2192233010965,2343.3858552972365
0.35602442536414125,0.04392701400409122,0.015149930582658799,0.12094907116169114,0.031860424937550084,4310.673613196502,2501.904126232707
0.22411493662979215,0.23334451399551864,0.010565522452918924,0.12114485816111899,0.04618179353866897,3972.595443452582,2281.070851734989
0.43686877781996686,0.24164454418874043,0.005551818903058175,0.12128093576995799,0.03645873474768603,5044.920242607878,2061.4715258966075
0.38689412919311483,0.043791774970412874,0.0040553056677748375,0.1215061133322008,0.030117131642600836,5290.386779788938,2103.834721722309
0.3706671980209717,0.15453147923559193,0.003865451668104889,0.1217053240332887,0.05286691383310834,4218.326532586314,2194.677322664896
0.16405508325158372,0.18640470988130364,0.012242738207717383,0.1217656335005519,0.017624033915887342,4583.133147241836,2640.324738523319
0.15635511475457453,0.09011083097379377,0.01464184736155938,0.12177305692565771,0.027366304879521953,4202.759294610668,2249.656662886842
0.2978635922583972,0.24536026492383023,0.008682947423574793,0.12178361551004269,0.040529188736055155,4470.898962645693,2192.0984662784845
0.45625683015775925,0.15786546860536782,0.005258755385621332,0.1217918565539845,0.0325036331949794,4778.881404117097,2468.6900014412513
0.5639364706990753,0.42539919247203495,0.0030419574544543215,0.1217929322320411,0.05177280032884708,3233.348786649923,1930.9851907520556
0.47781405379282754,0.20983424202350887,0.006695091218088984,0.12198426858769497,0.05611708477418502,4345.457839155828,2360.0334638384757
0.4855800028547651,0.23404969439461468,0.008931479863661058,0.12255815667621861,0.021669964664629636,5484.216909653158,2156.6526029628117
0.35698320090483876,0.32459004402977054,0.013364949727151522,0.1225704209223832,0.04845927317506773,4527.4105442572745,2403.1522960457546
0.25039170141189776,0.10368549163830987,0.0068523936515019965,0.12278797413552739,0.0019969039578046502,5000.626393442985,2163.6876123818515
0.28755878731864276,0.1144979628359057,0.013600031302564772,0.12281441805300092,0.03869028312263879,4645.6992529267545,2419.968523570184
0.30064376257847597,0.0956257102324886,0.01555812436830127,0.12284023518200393,0.02884738395304848,4502.946397012038,2116.4911347335433
0.48195686181209263,0.15475436200414358,0.004534198869159814,0.12293508328093752,0.032336910674391976,4165.773199261055,2182.6116618142037
0.4111738200256,0.1632196704156046,0.011395144904420246,0.12337913731964423,0.03151328615297114,6322.8522428853275,2313.9653698408315
0.3658140880516081,0.15528761859910645,0.014885009588540443,0.1233982674343104,0.032392891673838714,5975.704750677823,2293.980859052771
0.48311450765411923,0.0776651602133177,0.015791935533410604,0.12382344052028066,0.029273302315371365,5283.273043122476,2287.6280300574117
0.3913641185888812,0.06524357518928345,0.0037480716445150793,0.12396075807996745,0.04852362340911658,6243.76194460925,2234.5088508493895
0.5995016048834793,0.30788371487157806,0.0035793521254348674,0.12400122240652085,0.04539731695862105,4083.089223319809,2083.497373112429
0.3434778173110896,0.044242316464706756,0.007801171266765015,0.12409649425013153,0.017005423355082133,4241.483679853324,2375.8015155309217
0.531792848352856,0.11269613738527208,0.017588301789629713,0.1241890298679321,-0.0005275553748782282,4525.222186427502,1908.5361889921303
0.056520396811937455,0.21078252683340476,0.012098851456386563,0.12433111244235034,0.01473079039458743,5161.966634218263,2566.678845335333
0.422095600496964,0.11930616356160163,0.01400845975174868,0.1246453267808194,0.04194832287187925,5446.7170112755175,1983.6430870002423
0.3401968661116376,0.15158734647689143,0.013074446739987231,0.12466666329801362,0.031807342726169384,3907.936463599843,2187.6686991108827
0.4953369539721903,0.06743941579772919,0.007171187932235287,0.12470717087972275,0.016950028796676418,5653.353811718625,1970.8376980805347
0.4211015571089004,0.1304304022301728,0.015454207732132998,0.12483093335511747,0.04023457080806154,4890.513920924323,2071.941702640702
0.45613096957202187,0.2637168190890052,0.006414451302156665,0.12488387032037128,0.03293244447662555,5198.819553009998,2322.6526066909682
0.42091293841822885,0.35860027970680497,0.014638492823565245,0.12507501425405318,0.014424454158512767,8774.257162601987,2438.5331266156663
0.16497914039100225,0.07235715228296818,0.006542477178449937,0.12517998728789928,0.006810979057785734,4559.78421784166,1903.1006046410532
0.35105328572930694,0.28628546979013053,0.012575079450821532,0.1252226827989586,0.01759625849922714,4500.692109491285,1902.9916872347198
0.38944638588104336,0.2760320322718197,0.01064598660330279,0.12532967579496512,0.009837263230348321,6346.1541731618545,2388.5618226985007
0.3767125267254542,0.2755607090678149,0.0017808318462619905,0.12550630458853834,0.014602839940343254,5601.247894086286,2245.982343677977
0.30092102141408694,0.3196118392625345,0.002725251355079575,0.12552044435707518,0.05439306215741784,6161.3195661124455,2466.6266674127405
0.37972256640208935,0.12327956606991594,0.017969121585444243,0.12558184543341336,0.041356066174769855,5310.118535340423,1995.8666997779399
0.49177401486492217,0.2698656581469894,0.0129762354725017,0.1256940617239462,0.04765465044227333,4333.2325941154995,2153.195565188714
0.47272850344098066,0.2168816917231586,0.00777479713135363,0.12569509333052037,0.04694890484547383,4052.4261557107206,2100.4063290496215
0.42486854934701923,0.12339185967594944,0.01409085746816522,0.12577434479805852,0.03587567243362912,5498.092340463901,2045.5512849764973
0.30615331457512795,0.40415017755478516,0.012088219071392351,0.12605098319076707,0.03424586956322355,4869.953434566741,2179.5737717648212
0.3763277466498201,0.14092768171557152,0.006415187711827326,0.12647707489781154,0.04996454217486429,4739.0874147826635,2301.057094643806
0.173657474763396,0.15761504712529215,0.00599860591702801,0.1264816737134651,0.026624674911319077,4204.409427655664,2054.085738686398
0.14407976339973508,0.15032807193772846,0.007749847993496577,0.12652894972471457,0.016051580069282683,5707.326075585464,2174.100379591727
0.3935938283606591,0.07940709974435131,0.014191598696994852,0.12657466789506203,0.038496593246079076,4784.687875841404,2487.119239878789
0.32350854401299634,0.23274821652549038,0.009821147057147154,0.1266561613012681,0.05236968551308101,4482.031704733738,2107.1525735302257
0.33334739611875647,0.15322169416314194,0.010189313835649152,0.12700530858857706,0.01673959643934706,4774.010141930957,2319.2307049946585
0.39129571266953267,0.18376531400151408,0.011523133789725313,0.12701768014889214,0.043869057888128525,4750.1999182907175,2095.024011046774
0.3600721739843097,0.24416707755740855,0.009276561236258378,0.1271133421367032,0.048219007011572584,3976.8276107162096,2645.054139622513
0.3974941679340223,0.21807025881891812,0.0061286421101412695,0.12742415685759625,0.024949680155790403,6989.879271948729,2280.304292152596
0.3545832826863901,0.4290587662445243,0.008417686039722963,0.12756546608594493,0.018199836436592662,4887.160096325517,2429.979101831771
0.49055867895370486,0.30802389636920396,0.016736263525196176,0.12757778044665438,0.05800555062533309,3647.786930475957,2021.8496060545522
0.38689412919311483,0.043791774970412874,0.0040553056677748375,0.1276072130111534,0.023411450384212523,5290.386779788938,2373.309202255585
0.3132028991512806,0.12929822604548685,0.0046648589189849,0.128121791550452,0.01760525503569249,5855.1792650471825,2526.288141854417
0.47113833267282357,0.13775135113054693,0.0077027676957646,0.128194997946715,0.057410732198608976,4984.880984069538,2165.089789545897
0.4313034598033272,0.2288933761110857,0.005502208879231442,0.12832861225917347,0.04510932159878357,4364.929437559048,2157.6332881928734
0.40808459314280976,0.14648628142426995,0.03135019582013518,0.12841229530177167,0.06070657229589195,4679.5569452591,2320.804260411892
0.4328961171409852,0.2941925089055976,0.012303353534887663,0.12880986393407146,0.05244379569691922,4625.51925633395,1962.7092498327986
0.49963144682243216,0.22950347193276996,0.014191037090678784,0.12891433735875624,0.04470179202502898,3347.8141463449047,2089.5835461844617
0.34530798482293873,0.11816824815742628,0.003165760491797958,0.12907831164550443,0.026190590894087765,4934.581379266716,2240.2344713558905
0.2507433520488565,0.09972326220651342,0.013855161455673323,0.12918787446703656,0.01962956785989432,3799.1734007839214,2170.4038101274527
0.495763542713057,0.20098082488422642,0.012850176519538363,0.1294477422401449,0.04796327446687362,3759.524712954698,1980.779506892689
0.42865776492703717,0.22831792056356331,0.0031302307360191466,0.12952222226851615,0.032365874445609184,4401.699079412504,2066.9315881740217
0.35773414745335735,0.19141245078116417,0.010696578642613488,0.12964342932335596,0.04181740659041304,5793.776647990135,2401.0511537813973
0.26853862045677784,0.0534065796755337,0.01149263821765337,0.12995883952238993,0.04594003702586708,5079.560801504603,1937.5236348883611
0.35775043249587557,0.2993543987017914,0.012895781971492914,0.1302466852716205,0.056795059936976235,4433.445714490134,2285.1559993984533
0.2767522535016716,0.1493256458506436,0.014586210517642875,0.13127864628674876,0.028811551588993692,5892.43213886677,2220.8518746255804
0.39509910633531553,0.068560831115473,0.008171873743115218,0.1314837359222125,0.035020426342966864,5184.644172610601,2274.4228763064843
0.32380493222164136,0.04050597948022129,0.007213759553817974,0.13194536806535845,0.03824025293139641,4645.461639886923,2360.2421456875836
0.3414091075473598,0.360138591268662,0.018262552829856133,0.1320126305414068,0.023514906146854184,4213.635443020152,2461.7492221098905
0.4244503957841708,0.2453691588671894,0.0026260792902911686,0.13220884689312778,0.03119724253443088,3354.3540683414385,1963.5492659138686
0.2976695556483408,0.2322064856856573,0.00505672371344188,0.13230967863482382,0.017815265175322125,5920.228537743038,2517.691958964504
0.24716805386860696,0.25452495784623597,0.023626326849017384,0.1323556845916154,0.05254834995106882,4115.214280264089,2046.8719726701217
0.4385173603964113,0.14718565216389684,0.0161388110583342,0.13243259068183422,0.05181130567343823,4893.339897274794,2462.011233577417
0.436006672391199,0.19229519047350152,0.012730040856414541,0.13263446068965098,0.03667130085630048,4816.049449423622,2143.6639029831344
0.48294885360722073,0.18818698561399252,0.0031508931270519585,0.1327983725720028,0.018451345316743962,4410.896744560551,2254.7969604194714
0.4046425795475655,0.4283889751816386,0.010531359866679281,0.13285649723729015,0.021127384106961907,4511.726698822568,2258.938055245943
0.4566003659381697,0.38783275762697533,0.01239366782005805,0.13316543393010177,0.04617040220942216,4953.574119293809,1935.8880553922158
0.32459501010046415,0.29298225683542184,0.007529651164471624,0.13338537825567645,0.018499439665262147,3988.334328092126,2144.6543892401673
0.43904533779510013,0.18768589816386594,0.009043804301017576,0.13347993004105646,0.03510862349393981,3785.417443336225,2145.06139727753
0.36857906204585905,0.10713751366543951,0.004302665703560763,0.13382691279967798,0.04789663212015751,6375.007368463732,2721.9026392481287
0.28844241640162,0.11808938411130968,0.0029484410854489253,0.13394897317421606,0.026971570511780472,4928.863706916441,2465.8117040148586
0.6039142482856293,0.3534880594399672,0.016575428979304082,0.13409114934752675,0.05820784919006379,3140.8486257937393,1886.3013220483579
0.2535416729455115,0.11622053671428388,0.0079852800752552,0.13426200816358097,0.04468314273029531,4813.281919601048,2403.559915154565
0.4560414320250377,0.19614030894063944,0.01709150458410001,0.1344132487495675,0.04594654558759536,5153.707597726817,2243.789098617986
0.42833518313868474,0.25832200488642204,0.0077673385570642016,0.13441377001612564,0.037527654204080364,4666.278794365421,2491.8766099498166
0.341471919247152,0.22516337494519678,0.011108109730377753,0.1346498292346636,0.023896500944334865,3693.9565767741256,2185.420606623085
0.30304212617189646,0.20481915090163139,0.008363679336758733,0.13472177289178705,0.03972019128714999,4773.426300447942,2275.218442815502
0.331275849958377,0.2257946525301571,0.004569819887214776,0.1349035054845167,0.024165909808579678,6037.0407068435115,2528.860966162331
0.19785675020273852,0.11955719724622266,0.01858948614432446,0.13498251837168138,0.05497878601436079,5432.692225605406,2064.798950901651
0.38745337304974076,0.12450861324134217,0.004842255637435352,0.1352113939194282,0.0383722979840419,3991.3498656371285,2274.807493079547
0.48670438107401465,0.1782749905157636,0.01827651136372591,0.135232558853813,0.06199832954976891,5046.158310553665,2070.7970717673134
0.5697465940615639,0.2554087563514793,0.012691719357033936,0.13531309262732805,0.03906018420377532,5526.520000586987,2266.9008875483332
0.2553425771738485,0.2003717310084642,0.015233415685582407,0.13534940547090182,0.06617352146253612,4708.189983647387,1963.3466480308916
0.4932348335079626,0.16752719398109625,0.014902811431701477,0.13561051753931325,0.045168656144823,4878.261159881374,2092.032097325655
0.27929669898555215,0.20779039263480695,0.008884462221646735,0.1358042139818954,0.04383691902897241,5060.526791302115,2342.4572889386686
0.41386572655827714,0.05600075969749111,0.013252192198692298,0.13596053292425297,0.038450380384129415,5100.809610898672,2047.185643300753
0.27493666920799525,0.0727680874877867,0.009300110101773375,0.1359861983965133,0.039105373043446294,4455.53016632917,2401.7125773952175
0.45941691155653697,0.1854216292690697,0.006504628394671476,0.13604123847328659,0.037293655641667124,5214.306509819668,2197.0053685414473
0.22441053468637034,0.3552791120994189,0.012607033768337715,0.13609607075619518,0.047438074187313994,4468.528555742436,2222.174519713255
0.3487417166319386,0.12980542097213796,0.008606036934233003,0.13613488109088048,0.056716893874751234,5031.402952457045,2677.5319125722317
0.5911110917444934,0.07082223301954878,0.003006975148611236,0.13643377850529537,0.06035598775103541,4747.953803648334,2171.883465454891
0.4625010698779374,0.19679859539001943,0.0049326412950920105,0.13654957260840744,0.03160357987552189,4937.547782779449,1900.2699371490125
0.45212150181445576,0.36631575345493084,0.004642222103156749,0.13690282045850133,0.05265947797801854,4297.382088858716,2169.43231022351
0.26208516803978643,0.29330015299802303,0.009150810267007118,0.13708386535130856,0.04399013534339312,4091.114257996054,2007.3157886134982
0.2774479067986202,0.09775417604137164,0.006464392329671568,0.13720452298116972,0.039687831377487146,4148.308651825197,2506.309819878904
0.318736614201476,0.16044940787722484,0.009316627153969343,0.13732391380813588,0.07008615984348149,4588.985399628816,2254.683639807674
0.3981823923133984,0.22671496503429278,0.004392474595171592,0.13750741415331486,0.04876111690282439,4746.74176908624,2206.125293861529
0.40360584743140593,0.15113507564904222,0.012082702768520057,0.13751974858416632,0.04012982873132668,6940.165994626182,2503.847209383627
0.3263028597813933,0.264097203412126,0.006351431278165991,0.13770944937145524,0.04493924415462004,4947.512607048445,2207.216243131125
0.4650801842302345,0.2991104887470996,0.00520978525074893,0.13784892854709493,0.06845127366438504,4623.387897421172,2254.918772808806
0.2638322503297183,0.4348547614422544,0.003317378816202923,0.1380591433040782,0.06579032630985175,3557.953017744387,2246.6089075760015
0.22814850008626986,0.3479517699830357,0.016338332802191845,0.13806417381525968,0.034590334643356646,5301.735640272534,2363.280064346533
0.29451572730097547,0.08151929182996118,0.0074846540495389765,0.13818584973652334,0.0323772411666928,5076.521670751867,2070.6472336303386
0.4589250721087759,0.25878412907716536,0.008838805082095164,0.13841612895152466,0.06396438715351534,6094.652903429006,2457.940037231182
0.3626399461843611,0.2978544955817749,0.0066981176335425335,0.13852975478318907,0.08281829994357141,4786.129350883406,2188.5262827271367
0.3328283992955684,0.4726915820801496,0.015775593671699912,0.1385378407409772,0.03283178224241976,3671.386238389927,2164.9519169656505
0.46377290925167797,0.4020993988332328,0.00817592712651661,0.1388669407029716,0.02276667535532554,5798.841709593982,2482.9677833023397
0.4117695448653385,0.28754995664289273,0.012036247600604255,0.13940283807208162,0.01290704525147838,4910.419641294894,1996.2722765514075
0.3700982715653317,0.21930582373668325,0.001757605313255592,0.13950621633473598,0.028085354054641885,5343.567502552046,2442.935968505877
0.3549465374558309,0.2378409499994578,0.0047279664177830305,0.1395066660992703,0.030628303234945975,4586.8770432012725,2537.034446223267
0.5666922881858016,0.45027721496011536,0.013586835687401199,0.1396351570007073,0.03338696055933034,4473.792299812231,1914.5439139365724
0.3952659628420572,0.2505256047616052,0.012052270543495888,0.1401582567791805,0.05518422662299627,4402.917257755558,2241.740422880574
0.361363550511338,0.07375764487387655,0.015892710338425146,0.14022637982487005,0.047243116782212324,3409.006777353283,2392.1545261923334
0.4013542457301449,0.04637958075891376,0.007077038291831022,0.1402343482167566,0.010282972432619568,5038.680244526405,2560.583138973087
0.49799235062349845,0.05767116892919022,0.018358225239950777,0.1409243592051014,0.04571262905959777,4089.8189471745873,2181.105120460797
0.3272378693945854,0.06538985616665056,0.010234082763899824,0.14094606729571504,0.04248095099967384,5748.392973647846,2423.383607273519
0.4644281602779663,0.04806822256793187,0.007417578587935351,0.1410681648440462,0.026711392981179225,6437.20575781145,2253.6276329404677
0.4307636406729669,0.5657101459176394,0.014364161123307411,0.14111323734911446,0.04476668605195085,5678.005901219741,2179.539173151743
0.3916276491874922,0.1680412729037685,0.0026348955464108544,0.14112062365492048,0.06326809915762487,5018.721888892571,2387.142495253933
0.42710269611449797,0.2565529055157547,0.005625632570715706,0.14152378973166124,0.05838638300956553,6106.798390447481,2612.272785366664
0.5593032123732836,0.2832893399330484,0.008293378072915643,0.14163462577945432,0.03222007024220414,4092.8507548409325,2659.0874297421688
0.23560686307249687,0.11380819395219267,0.008452855186773467,0.1417505025083744,0.03429777619542576,5333.361511808393,2444.942445436664
0.483917675278868,0.35628045977717654,0.0255562050469347,0.14240143028997623,0.05877763427874542,4104.736929603782,1944.6900697810904
0.04961708006645585,0.41299548746193493,0.02254156560916129,0.1427517176629073,0.03890775545521413,4159.535596780556,1979.8850123423554
0.5078032194197265,0.2566202113824423,0.010435414304857036,0.14304979986256666,0.05024315130994239,5452.639092815076,2482.5293642260385
0.24252558618436693,0.23336090461691422,0.0033734115635300752,0.14367706923074527,0.029412172599968152,4709.477358910266,2088.266336458222
0.29768243252900867,0.3863778936213883,0.01570045607735383,0.14368639826682778,0.013658424177245939,5601.278905757934,2085.833994242951
0.4702054114855687,0.1894715913798191,0.008794224968488222,0.1443882291639241,0.05047231280785844,6113.749071113261,2271.816554435339
0.527416723469406,0.07055044295665377,0.019065183186031582,0.1447421961325119,0.01584273392840167,4911.563442801563,2271.071068600301
0.24139803425835077,0.24626397094204291,0.007318768233085733,0.14526142337702885,0.03884571875208641,5340.690397498724,2107.90071940343
0.5131731652753554,0.12963890095160838,0.0258958939219063,0.14633910670373465,0.04476724319813024,4031.5917155485367,2006.320666099282
0.4163637406743065,0.2640484251822097,0.005456534738990835,0.14734807480361564,0.026207264378128554,5407.3702850342725,2126.287911413961
0.5426346884161561,0.12759152096303467,0.011600428550980693,0.14756280732606816,0.05332895513733107,4960.638136767048,2437.222023308336
0.5003186008207637,0.14959416888720045,0.022568740273019593,0.14901602540618877,0.033948595474430326,3716.446905868715,1971.7730920719728
0.292768737204481,0.2441426243005812,0.0027899035411816228,0.1510751143333584,0.03611023944871816,4984.854536949361,2052.1041065742015
0.5182595017468786,0.2194874559627363,0.0015190697454650968,0.15160026825717068,0.050141868049777834,5777.282168341977,2277.1742139600874
0.4747150051647151,0.13572590891049516,0.008784412861287417,0.1518709626956829,0.02903104878045177,3536.677022449635,2240.4378171814687
0.486468004340628,0.04364189577321898,0.005155939907463207,0.15234000406399065,0.032845856950093455,4989.532655215118,2054.6381507932506
0.2931963556747183,0.19373224640085251,0.009067855499649386,0.15254765106943916,0.036566659316184545,4305.4487789316845,2219.42101780545
0.4226283767397339,0.09523948556227094,0.01019952253100861,0.15283533358366502,0.010772335005473777,5324.848888804398,2380.863444374577
0.4477639079980878,0.10672065544986559,0.005095581347092386,0.15293590395139559,0.06739272299238237,3822.5673403251526,2261.0929194850146
0.4350888888370263,0.2791974501670653,0.005907218075708588,0.1532168717555831,0.02348267998842189,5795.940901511629,2344.251667796324
0.3950404583477741,0.09471359363217406,0.010296666746867574,0.15378665212470194,0.052719329380144925,4857.35599437463,2613.008060492239
0.2562414808914686,0.13484218838242243,0.007435647473580358,0.15406472878648078,0.06075507464965905,5133.056416549277,1852.0650710291052
0.21262705687618152,0.20414333159241185,0.011560919527376564,0.15420223869907246,0.05578239614292899,4023.995009775859,2576.9896126610133
0.44831389430776214,0.20165551208162977,0.01050928071733587,0.154983562039279,0.03411510859346273,5858.329854908599,2504.4238436873493
0.2376433510700279,0.11186326961580656,0.005172149381462551,0.15592157760875458,0.052350245383822394,5371.594455857419,2308.4306613497774
0.44101941051369326,0.16269983529559745,0.014312549246829457,0.15593183278861913,0.0445594127163007,5880.045999861577,2432.679623984606
0.3212835389033788,0.08361239075338374,0.010276834516947917,0.15669846824911313,0.03914331881705798,5142.650610374961,2284.900640892376
0.5436761228295709,0.18051407715577938,0.003241794228637727,0.158927998600788,0.03430832999156817,3904.3680748090555,2062.647423454
0.5367479812278564,0.2382878641430736,0.005502996060962871,0.1612670923805851,0.04012644732978914,4613.004139306929,2565.369422599252
0.5450211468874941,0.30961864735218964,0.00736740486312758,0.16162826502097702,0.06395836901528985,4579.533550225781,2000.8773661240232
0.46459155089877785,0.10994433425051184,0.01142489524962225,0.16319316722007218,0.06170939342806541,6648.232849258228,2334.4470998305715
0.5564013674965576,0.2806014231990898,0.009625686360313895,0.1638097712008284,0.050684780552841265,3898.673956551216,1823.0600646771002
0.5445554774706408,0.11111372720106301,0.020666256588511737,0.1659849429581834,0.04658101958023509,4111.6196806249745,1944.5395420982736
0.4412090484016979,0.14528060652528957,0.016630073664274495,0.1677078903275079,0.0568909832061508,3974.7134060479743,2026.2750066440713
0.35713310175375723,0.30300519832711703,0.011263056672842936,0.1695100463303778,0.014734057318181984,6951.667844851747,2084.413738680001
0.2962191475139833,0.16447145552219872,0.007713969349622417,0.17085302682718873,0.07227342635291165,5686.778735727283,1929.5461964477734
0.42138399961946577,0.30735357718745104,0.007213687853698597,0.17398747089360111,0.020083130679444408,3884.489461015253,1997.5590540699727
0.5250259062993481,0.13051755327817324,0.009104974490258818,0.17615145723437237,0.0615490812291959,4871.046805987763,2180.8805102014176
0.6114603663814184,0.17742512743302705,0.01890064088819842,0.17652398064901456,0.04366732032983626,5203.974294636479,2188.072345229549
0.6031975551064037,0.1261214973130184,0.014847909508981681,0.17741511406877233,0.06925115812318255,6077.425763835827,2415.44483760714
0.4116905713364319,0.3632714980897809,0.006825485704466331,0.18355798868409456,0.062327868779052394,5112.076350160915,2496.4765448221733
0.2277925213239829,0.09789971053136753,0.0013546090659478692,0.18400481886644277,0.03688420752926197,5286.2165342512,2540.358002431205
0.5353181920361494,0.2759872585539596,0.005216270668153082,0.1874509909667156,0.035307691949158296,3708.535428707342,1980.261951504401
0.48267484471943595,0.4089583249194668,0.009664305264948414,0.19266683580494962,0.01947827919554222,4661.375759428475,2161.7792547165154


==> anc/Figure_9_SMASH_05.txt <==
#$\epsilon_2$,$\epsilon_3$,$v_2^{IC}$,$v_3^{IC}$,$v_2$,$v_3$,$\langle p_T^{IC} \rangle$,$\langle p_T \rangle $
0.03526968058658661,0.06054477126710901,0.013106114931190158,0.006200672890599464,0.012422868857328108,0.019904289572208064,3145.7513927914792,3756.2236421278344
0.18820453401682039,0.05496537581217777,0.016571863660145486,0.015692236280277917,0.04862262760513287,0.04662602866545518,3090.631381346418,3986.275505308052
0.06877687358361849,0.06828884419054201,0.013774899136368854,0.019423024404261705,0.005253298523852945,0.0329451610582985,3824.4960102326086,4217.5032660608695
0.1615863932213131,0.1260300587301626,0.019861691870157096,0.005869348562145621,0.020860337108849318,0.009810098590614966,3324.061787747904,4064.7442871056674
0.03446543796165358,0.03006799480270062,0.016690410059221773,0.008199999638092726,0.01428886185125257,0.001926439793795988,3199.401225654497,3705.749525915803
0.07961447239481004,0.06884537925935313,0.01334968944323183,0.0013775585119467017,0.06764954147376949,0.03387064100191252,3384.877990939778,3862.0716025629795
0.11129819728677108,0.029324078506739962,0.005070806185017426,0.01345124358237021,0.058543060297227334,0.041222381279153106,3141.0411437632924,3551.2907710208533
0.10459912349391993,0.12706113961308138,0.005801594666382658,0.01094384755764119,0.03948883067464026,0.01345086207041078,3557.88310982978,4299.296092486387
0.1146836819558361,0.12600939417398097,0.007577108197990851,0.006480161610085066,0.034275844671610836,0.035215814901863964,3249.4059184428847,3712.381807427201
0.0859670928077944,0.06736307013242661,0.017529831523271113,0.010847362078674327,0.028367724379486217,0.02685096636572408,3280.391794035552,3611.479040645292
0.08644945113662679,0.06590314458849986,0.0036524756372612165,0.009709938340762283,0.023230739264638655,0.013484750068250137,3555.9307803105366,3567.38561075066
0.2145763486449937,0.061359894492462534,0.01779328388765367,0.014231293995555812,0.02904339657069265,0.023162971241075688,3250.1692688150943,4075.983876990452
0.0946960027069009,0.10840689939435297,0.005684637733023813,0.010489880284309031,0.0750972424425086,0.03215434207465938,3898.0197118736,3604.8165656949977
0.08806888195130254,0.06326621784452711,0.01891626667179949,0.01321704460585093,0.03745212098155597,0.037974124133174685,3592.0064669391086,3907.6057857979376
0.09519286556945084,0.056451407510984486,0.0020556249371823506,0.00907937227367199,0.03260676212397481,0.039958132371996455,3524.1249524829072,3721.3603656754985
0.09230602161680626,0.11630461992487082,0.014145053624100252,0.005583292587214809,0.018089096118828658,0.04049876301071117,3612.6502930491833,3964.4552682960207
0.046801669453542964,0.1097907167724045,0.005678649851902956,0.0009567400585420536,0.005888953448967892,0.019823079313715793,3626.0345285407293,3735.2294281929867
0.034987918906290986,0.13868455110111672,0.017633234791861383,0.009946145817684124,0.06921421727472117,0.02891486031912038,3742.4613591785114,3789.9991995537275
0.026471177910894143,0.11071924006567904,0.005050483645915739,0.006521417069240576,0.01794660228825024,0.016579120656989656,3675.365039660805,3664.80291667562
0.09649898402514488,0.14640488892948283,0.03487425189510158,0.014419523453936153,0.03447506554505513,0.0411139361560713,3249.568740607849,3726.0828380227986
0.11052630460266094,0.038153484405652326,0.012800064225041725,0.013705005242000284,0.012983672196259604,0.0019234151680187577,3485.091268572614,3704.2613337397647
0.1356289488388517,0.11453715656528417,0.01386765527674184,0.0057462736208602,0.016952156701376158,0.02689230800232862,3494.1813592131944,3510.179546744178
0.06830066268320267,0.010771807640469271,0.006784216115734709,0.014999875488735534,0.008373979983489443,0.020012162352105272,3306.0320682506213,3737.264931653945
0.13344072267591245,0.0269358680565406,0.019751091615100046,0.02874678046325902,0.0235437032941327,0.044925153275532405,3410.984507354517,3475.3639642335665
0.053121631346116985,0.040224446891185824,0.0070375171401576555,0.027622755061542083,0.07320577206311545,0.00487725046629355,3583.3327274496114,3791.339574113619
0.06973851213457255,0.08598103630293029,0.0037938545771196686,0.012260908588544544,0.03926811385037564,0.02377352128897692,3658.773043900298,4413.094950114195
0.12129077983346002,0.018592773896128397,0.010972800561157976,0.0013622014912903866,0.04041954518403698,0.00515145186844005,3144.781657961919,3555.9040531661367
0.03301781752541751,0.02935873028145074,0.012521727493880658,0.009722525142450849,0.023869290755353597,0.012477754825272606,3581.0320027305224,3539.241985175866
0.11326800896083873,0.17642669997719804,0.013900337646183591,0.008553024562562505,0.032016086531250244,0.015465483892386979,3271.998564578313,4413.291589815321
0.020040284078057045,0.14793400729244582,0.02675127485850557,0.009577977827139914,0.022153755195954732,0.047448545964195996,3306.3294617599126,3782.019568834307
0.016835739364900307,0.0813904060099559,0.012029660759525515,0.007385563880186261,0.03639199750012949,0.010549891206789131,3327.11838302367,4310.010863483181
0.0164745291370142,0.11294398618684025,0.01152157150341439,0.007160334916506889,0.046123596564177916,0.016304697067498902,3671.4981260717996,3546.201850275226
0.057751956458226124,0.057468209374207144,0.006317017952777813,0.007779189258579477,0.032579745805169494,0.028993763556802853,4087.8678450804327,4106.380912030313
0.08088351165705199,0.1261704961475463,0.019845011213339966,0.007603802014812625,0.028499001452776337,0.021272652215498927,3205.096523459939,4150.504964667439
0.09726739459142524,0.013084335075170771,0.010773769210986564,0.014532636112657472,0.025704831647701102,0.017620168639972688,3159.24436930665,4151.947103434137
0.03720090390186035,0.11234340414934056,0.003986971907902203,0.010259768106755345,0.03532280478256221,0.015486679599562896,3386.6791220920513,4309.463639616067
0.035848546830789765,0.082591101516955,0.015301950140090463,0.014979718613404086,0.028297234716315532,0.02649403557847054,3136.845498713483,3610.847243507428
0.04566671195120439,0.01639102989491554,0.00526720468969543,0.0026212867628175045,-0.002029664806892113,0.04453478363883358,3684.9047223847797,3447.4602091889765
0.1079044842737169,0.15122150350356656,0.011013383229407264,0.005432091122285584,0.025413415081468358,0.010072758238217766,3640.8276225390496,3530.7476561444773
0.11509761688839835,0.0624766974398057,0.004436619000863968,0.0069116572731798154,0.01597779638506373,0.028313092824030883,3259.494239481619,3525.073544532636
0.051961730961279415,0.07490248311235266,0.015185273029855686,0.007553282942428142,0.07450190568416223,0.004315707152328438,3729.0612253984714,3785.432378601916
0.10546407261384963,0.034963048808926714,0.014297949405890378,0.009264561625842885,0.019427919269692367,0.006958334717499398,3444.5729076020057,3981.909890497028
0.05140529031664705,0.15564233909508396,0.01334114321148398,0.014979154881643907,0.05491667052986642,0.030712958413740474,3798.4274014003,3626.73693642953
0.05651972876807553,0.1431901574650522,0.013223223823122974,0.012300417222992457,0.02308078362838159,0.01973887754980072,3220.287806949349,3680.3531063790433
0.018428706838159285,0.19319424124813,0.006828861368377086,0.010554018440884392,0.036592558881009575,0.03893806125810318,3883.235572403146,3710.159366914545
0.15791445900499837,0.14174411077309249,0.010055516815496749,0.0082117944056249,0.08679035083386415,0.046290762180109815,3318.371318225162,3615.3347165937953
0.05516753688398266,0.11753365065025663,0.008378965421693252,0.016119146707938653,0.02059207642212245,0.04682858697719234,3512.9247933318384,3779.4165389736336
0.04733293502421307,0.03390093076059953,0.016083311812948965,0.027330423349288833,0.026551898045314288,0.019279503042590962,4010.596432738661,3622.077316536312
0.0864423825720996,0.09059150950971936,0.012406659845552781,0.006367580512565594,0.06893729039411658,0.027658052490134272,3393.2296442131824,3809.7200092813646
0.04215667780818485,0.03258355980672026,0.006348010349913229,0.010189487426644656,0.023313810849075987,0.01903515580515633,3475.796859688303,3535.3295419232777
0.10241197829951809,0.11132758002443259,0.020761810591723055,0.0037241079260686275,0.03961260691100259,-0.0007305612676218599,3487.808476847068,3877.448929409709
0.13377285764861446,0.0969342159364624,0.013482302165305325,0.0028547775289855613,0.01985542672028459,0.02368365917587731,3172.526650206204,3753.5425779564703
0.0770640830504186,0.02641291244123575,0.01807616360064317,0.010730016408700761,0.04465722141874554,0.01569747481109671,3284.5878228464267,3573.2403964888586
0.05355055760986664,0.057043625452610804,0.011010066998041926,0.0013371217556118727,0.03458727382007999,0.011241218150552207,3633.498618688435,4405.63498401632
0.027590101220589112,0.0681606526032817,0.01199023985808832,0.0042886355401907175,0.03850486835653304,0.042307066914040285,3615.589922532756,3828.516220068344
0.05499105531722441,0.09613027264136892,0.011860213866911698,0.0007307682629243736,0.014531399152352782,0.006879945622517514,3438.604617178327,3821.6709954020153
0.05891915012554121,0.09747590788359715,0.02468026085176934,0.008205072533071203,0.0179163618618893,0.031715174029928794,3079.1857706175483,4267.996535389776
0.04809075461769087,0.14754092581364528,0.011701122483567234,0.006440794528250579,0.03347578743411754,0.028978795100751267,3520.4483511838584,3969.3412501569187
0.03373087492253033,0.0733714078328807,0.011397473085299302,0.00976153601967339,0.04560445875750537,0.035381945629836486,3499.418544625876,3641.119518036891
0.09756599868100882,0.03786333609316434,0.013835109131771777,0.0016213554232715533,0.022560337004732624,0.05028202493939169,3129.6381037360643,4570.420759229084
0.07915180085943241,0.08020280092406737,0.014062749648572539,0.00760755834555045,0.00404032485058122,0.044896462769771835,3882.96628989075,3443.7306429549744
0.05123999846262231,0.10265320859447088,0.019184413330801318,0.011944144427587455,0.03608611212653262,0.03874816342411153,3476.109997887833,3925.9757552379415
0.0984776629970489,0.08167629089276526,0.028235496040200144,0.015983866367601466,0.020962953770951667,0.048961922792248716,3311.903063275141,3778.5861281623866
0.2318702611053927,0.05663070782564487,0.007917958078177918,0.006068754039608499,0.05911161652179595,0.03615488382833571,3353.5988811551924,3807.7787693994114
0.043315395568930666,0.0644362839666806,0.019527839206074534,0.013445498785127347,0.05494612751770542,0.035158077195410205,3407.9556936815743,3748.287881747909
0.037818414405553294,0.06680425109122877,0.0055952277263027605,0.013222935159061536,0.026049504361059413,0.03914510992218529,3296.620782832579,4368.754479098388
0.1440809520561257,0.13363429436087626,0.02075278681557264,0.012102021731559512,0.06671234866191433,0.021764262992175036,3740.0902416968734,4218.921214256418
0.12027260051395001,0.05536238050535672,0.004903826104289946,0.011706213261091489,0.03668593742968787,0.01236492185365105,3822.0767268163877,4286.1916625132335
0.08920882528248075,0.07908968745514443,0.0049511191428454945,0.009337352980780677,0.031012435102521257,0.01104832353594686,3987.3846271402786,4399.471523038779
0.08353872246716122,0.1379069478964408,0.01649079130975764,0.012789732885122461,0.02064546479243816,0.010584510339762827,3384.561964995498,4174.782840861172
0.023142991874586943,0.04792879471374198,0.007925953354474454,0.00906529384286994,0.058882545217264215,0.01968929173229843,3865.9825955995,3504.8199682055215
0.1493037801720443,0.05067893863487649,0.00981980920051581,0.011159596894043146,0.05697427367590287,0.03242420307087254,3314.8860614040395,3649.4684009621633
0.15749199489792584,0.15428545183689935,0.01480908284429512,0.010825598016137878,0.0536626462670165,0.01979194170131614,3195.564442351135,3642.2662690140287
0.08766495774606156,0.08571051031054562,0.011770537185443408,0.027658943458023243,0.03440342603804417,0.03361880212916481,3735.6586096137066,3984.952867045049
0.17409663262887598,0.09664574751828141,0.008289214036403512,0.013497104907672364,0.05808620387501689,0.039156510812645234,3424.7379777639817,3562.08680738582
0.11235314087722348,0.08027343495265744,0.01271835578169924,0.005530109013132734,0.022376105268080253,0.043923915572585334,3458.6148439026583,4159.476360685996
0.09191787958038218,0.07870927664899256,0.015524107058591984,0.007199491138875236,0.014039352912204336,0.026350074827161986,3739.1606437566898,3745.6449208449035
0.02075529894527384,0.07906811387634358,0.016373291178039998,0.0072463538010414386,0.046580523684591896,0.028961902688485145,3294.8827827495975,3723.8070211259947
0.058246652523789744,0.12813173204408004,0.015221424821977914,0.0048461762881778425,0.015858678252507894,0.024973720180815652,3091.3715250384153,3527.9820668597927
0.06742643297024403,0.07451584624097099,0.008907472089489511,0.020919572378868177,0.0351759396844128,0.03308681365409584,3713.4101743687997,3970.0165674623445
0.19672744018338917,0.09984169688997213,0.010810250803627105,0.010112242715305829,0.06813410155321405,0.028042569523112054,3377.6198894916342,3815.697526209969
0.09663953477687227,0.06758357399899417,0.020187545167544778,0.02094764491237867,0.012755665221293382,0.03797598794022007,3058.431593388628,3461.9681228006393
0.1534365637952095,0.0896954660789172,0.0016371954915516346,0.0121078693187646,0.0741287553350825,0.005452476428665986,3352.6984860375014,3793.661996847733
0.08961819509532697,0.0756028761953361,0.013866176656070955,0.011154451278781721,0.01600539935303593,0.04177926390771582,3650.6484534342953,3687.008732176006
0.08307207863584273,0.03470560004105667,0.006361659738531143,0.01253913996614673,0.06054618526686409,0.021686839778149815,3070.810525958896,3535.4332691802338
0.08865625735787132,0.06741906665385547,0.007549717937401953,0.001302067641781522,0.030849302721524533,0.00813207151725144,3064.3415145197578,3528.3753818189366
0.04346436006525328,0.05906456727986709,0.016340286644512404,0.015875710221568484,0.032579243594602875,0.029440883721201783,3509.6855710397326,3969.8094665474537
0.023560148149264788,0.1350986129760848,0.007748673888976406,0.021759300296734382,0.025739582074785092,0.020347379737514354,3186.8992276436616,3653.7893765483273
0.015020875672005734,0.05185631367525919,0.008376086461123672,0.004049215595608466,0.010091299662807958,0.022814213639006577,3632.7483847662957,4058.8447512235552
0.1180270493085815,0.11250737181433368,0.0018062100600195923,0.019657704631718037,0.05667058171686797,0.04014134908193885,3096.774128342834,3566.7667872235434
0.07981518251340579,0.05159673767837355,0.018870519339341498,0.0236837359143281,0.023556131746979143,0.05341213584620256,3517.041214506479,3965.464381477184
0.05485380727795882,0.06360665270089122,0.008266196017580767,0.006279350238802689,0.037518996788936596,0.024157238437996865,3937.3327244410266,4392.882335393186
0.15238563029701765,0.06283712622317199,0.020738716432566338,0.006578579427977525,0.0699893687766438,0.030708384535479263,3441.704078661727,3808.712489645324
0.10793357446297933,0.17398082811066254,0.020423329727419736,0.005587377106061675,0.038644438267871464,0.044752828083757745,4027.892209081283,3808.6557754658147
0.21264026500779504,0.09261324369636734,0.01164603372800899,0.018179795925398746,0.05549752905568989,0.03251490515709653,3231.5067525043214,3645.548938418428
0.08830929762806922,0.1391401452115982,0.018265262131345755,0.004944464974787847,0.043020032801601826,0.041177852196383695,3054.765149269764,3470.104619443718
0.12864064027097838,0.050386949259322744,0.00372164172894141,0.015246597661525212,0.02117024757262565,0.005639927055773541,3554.5386495979474,4098.254160998924
0.1056536133278082,0.07074359447905898,0.01036105681593459,0.010783329868226412,0.04640679231867311,0.02601665675852276,3243.2607519122344,3720.1413205805393
0.0735800900133752,0.03280092651777894,0.006854239801073609,0.010978861127367503,0.058232833553552715,0.04080329834730364,3684.3077934184403,3547.0444098033413
0.01671921562164922,0.01677556765679051,0.008629997791881198,0.005963425126248795,0.07017035286236893,0.02446999138143032,3813.5342347190426,3783.0693545655963
0.1933480513577001,0.11683544173273808,0.012169348963945949,0.011653168844321484,0.06795965389867983,0.034800418433780025,3013.0138911704976,3863.5575349272062
0.09720755021890853,0.051638523817494605,0.008234866362701378,0.01920971191810114,0.03493819985486507,0.010711511700403173,3614.8890142345012,4294.036860548238
0.07066696437926133,0.09191193952840014,0.012460218543166571,0.017758542788757454,0.06871280457073987,0.02353365129907514,3603.8676303636053,3790.6861897495314
0.21364019023200664,0.04638808154018264,0.004124226915750172,0.006182062250726357,0.07338043344520466,0.03114564987692577,3098.070686070323,3623.074649443025
0.024171718329602684,0.1462961248891134,0.0038125719876301993,0.010813263991020403,0.021560186711573674,0.020611820996125158,3375.15836409617,3748.5195855321326
0.0972490401480054,0.08418709564152875,0.013953672419147387,0.004296938875548896,0.00047345779505669045,0.012529060895627619,3591.0268505310673,4172.145295191003
0.07251848438252234,0.12719420272917872,0.011478107001817926,0.01610259463770619,0.02283544291592897,0.050748317518306156,3632.9318083254734,3775.933754097006
0.12311948909234958,0.11447804093339224,0.017426855639959837,0.02050622641685421,0.03301816790857566,0.037747684644775875,3223.1385730120232,3712.9255763553124
0.057827861635546714,0.05548009754488183,0.008179755149109428,0.020424812088984536,0.05718721036811379,0.040449257247529194,3573.736396668201,3550.658118020666
0.13873033571203366,0.07692842632434671,0.01308817522417856,0.010723199906405549,0.025404142167955907,0.01736104028154101,3850.3239539902734,4132.034030649565
0.07357926125439077,0.07107859832328081,0.007510946087502116,0.008199284625359397,0.067938756016866,0.015439300508208211,3080.6281833370444,3896.614979340482
0.010001083330915138,0.08240655899016656,0.012887731840440212,0.008569040848392108,0.01796128227334443,0.03322471545191312,3797.892748568028,4235.483792081034
0.12266544007160747,0.1226277153862326,0.008054988482033966,0.02420233143975897,0.041691213167193306,0.029288098376235333,3800.3903111723885,4232.431706572647
0.053508988262604223,0.10156321992180428,0.010072322894819257,0.018368698489289532,0.019065546579943422,0.01959759259684135,3633.8188909538258,3733.362543243646
0.1314231092981047,0.047920705448907704,0.009373830652703457,0.02195235481671189,0.019570741237242145,0.019586123156231334,3369.5292939191436,3742.086475592637
0.10526989317218645,0.11284254983045076,0.006236257632860107,0.015981079958406794,0.032814961617815976,0.022514536457629793,3472.0161056399834,3912.312685673982
0.0865963706599694,0.06529150401148494,0.0030373948375462946,0.007644107188051399,0.0073399760622396785,0.0356941888654093,3745.7779650214566,3589.889364088557
0.09812915351380697,0.07501304957426219,0.018895308932199612,0.011557428994029199,0.043104377439202604,0.03491852899240054,3209.1303098214858,3650.922831190789
0.13298145842749012,0.014592060615914185,0.015191979805140081,0.004814132220778806,0.038076593262780664,0.008571235884062039,3377.4069928005993,3879.3325095243354
0.054377170148360396,0.08322982751976772,0.016690322144280997,0.024383761015900066,0.013110850266898963,0.025517966503975458,3364.4517117918786,3777.567430565517
0.026858324260506678,0.08689115160958415,0.015147435139135818,0.007234315680648676,0.052874769254652794,0.003713068470037067,3457.515252852759,3994.9082587976736
0.02633992958678045,0.11084318318159835,0.005469141110155254,0.0038784061734014334,0.059223826456023754,0.03755015631370746,3808.5445292066424,3547.535230341731
0.04425598557277742,0.08916622019910958,0.011511879972932034,0.010744497196995191,0.032955377424789344,0.02921559346101475,3371.7497123083886,4130.12401909306
0.17527678405095634,0.09068267086533582,0.01137395218877179,0.010386302356037179,0.06874034322644573,0.024366656690368707,3660.3174544996955,3803.2313132174118
0.09265227050534632,0.10142501764809896,0.0077284400066508245,0.006683520815772185,0.02049538725690413,0.025860342938226345,3378.4313963577756,3801.996801654536
0.05233242039378392,0.08010258847858459,0.023827455567050407,0.003927086795317239,0.02250381621158904,0.049698860274481345,3078.99553563733,3792.4689131530745
0.14271034361759846,0.05975148316207408,0.010298823475711465,0.009961155132797536,0.017166244611645644,0.02299719262716047,4016.559671929464,4346.244114208132
0.06942239404894414,0.09713423630026656,0.012565440671200368,0.008071767193190133,0.019794849342723134,0.07524705152071111,3977.0281033534307,4143.296358695885
0.12279360970384993,0.1929965418135363,0.008824295664613999,0.00871795537414993,0.033629317540094295,0.031432198023421815,3601.0216629764254,3999.9857415395013
0.08669033861170161,0.03995788452577973,0.020881983411783635,0.006428621716248245,0.026374948081321632,0.020537972803181637,3138.324631823121,3609.840804663099
0.09439239752186183,0.07201650020720385,0.026050183567336495,0.010257691446533324,0.025645164321033097,0.009723032188328162,3160.4163909603944,3578.1747842971363
0.038613620547836916,0.044402600408056735,0.01844402229446913,0.011688423146390028,0.03887601005686048,0.006327679287339184,3715.5985360881023,3547.643062785753
0.10695985601689802,0.12694519943728408,0.0128526580840809,0.006883388393316091,0.03383597062521676,0.036287748193151136,3608.2771252678567,3699.715097641139
0.0739818967150773,0.06052121277418183,0.01497457506726256,0.015089246845526243,0.05159020913802063,0.008423210808791558,3568.0744036136225,3992.6354257414505
0.10639224694497877,0.08688195603539782,0.005560777861942389,0.007929947415454896,0.0395536256793673,0.02463887601911482,3726.7185906485806,4092.0121054644974
0.11881367046909266,0.10661616765477056,0.004866737425941432,0.011368083797057985,0.03565109844795016,0.037640798820540895,3367.2630317841786,3718.774677600449
0.03836401169116891,0.10908980662195235,0.005799758853371087,0.02163514739857878,0.018472331266894817,0.04142294368400266,3303.270531503579,3704.143077908983
0.023941988430908757,0.006247572163758715,0.01242640037979179,0.012839438358313303,0.07050517166491015,0.0320465627551214,3350.824225337247,3795.758847313611
0.07531284021134003,0.1279557891613604,0.01273165384994962,0.005183004742090562,0.024798910625545564,0.04283769660579208,3692.615547897981,4137.15344459994
0.1236698714535216,0.03971334760226031,0.00494337112003578,0.013290421057455313,0.04310874132254606,0.015324089429088642,3191.041292121373,3597.342091215575
0.15733555303246197,0.039511202933267306,0.024592980171281868,0.007172522720917177,0.07177515598231396,0.02374228364919424,3396.4541040420977,3802.25010238365
0.1776099950541299,0.11488441441347046,0.012835611569750039,0.013729903949174997,0.06273291787269467,0.009907977197714619,3084.7375275902004,3481.6449374393064
0.07048924766646587,0.07793096241672345,0.014873430138223027,0.015298965050880575,0.002475277159233062,0.033815149982504254,3757.6434885898693,4224.7825937547805
0.07745030599212788,0.050556230805402114,0.020359967646941077,0.00452824388360735,0.03246733708008436,0.004503698228985094,3816.3958306049217,4207.396857508353
0.08967226860850262,0.13379598284549,0.01761851414628622,0.0018934060147311569,0.01863200807890611,0.038716494333179315,3541.7276613525464,3970.4092997765074
0.12228266325090133,0.09685412618068588,0.014784520799818448,0.01839159236810895,0.015852838298632883,0.03654447449096734,3139.3028285380105,3611.8134837456737
0.1240066352858241,0.028193715073194098,0.004848173639932957,0.01636930287502483,0.03178503559070099,0.03557964970591574,3726.5332947061943,3692.1253626646767
0.060270994375955365,0.03004110676922722,0.012858514132254556,0.010327869617137565,0.08615420031766967,0.04757552193227486,3732.671279011132,3590.2822411071256
0.10246425628412388,0.11940162756807604,0.01420023690533382,0.0028814537938313223,0.014826280844736856,0.028162335711483924,3339.4323496386573,3771.119695736922
0.09027076352266927,0.01853754672519736,0.016109845054711837,0.00871174488095182,0.05300982492592177,0.014056548936742923,3230.4665397858457,3720.6215519952234
0.17181075833939502,0.10603672114389852,0.009064063672183858,0.015376086565853687,0.044833045862105084,0.03468573765893402,3329.296508678468,3644.3856232394032
0.19327822769279704,0.08039347973731113,0.011699824879947337,0.017775914237367844,0.032062204668917155,0.029716013081260154,3397.1747073660054,4126.023282745623
0.08580794506089608,0.039935905635802404,0.010446008079601637,0.005223136706236498,0.03834754739715078,0.020798707758826276,3490.140749193064,3914.6241230363553
0.01862968777932186,0.06765931577480246,0.01686040991823285,0.023836749361934178,0.06898777367126317,0.023860850029132134,4054.557534525072,3784.9693465288988
0.2074953295081278,0.1495919605489751,0.0037520224457671687,0.018628971013305677,0.050976041392866066,0.04816147856325848,3507.394834975194,3957.8265321167673
0.1391629954119256,0.14053797150600955,0.00602355122438837,0.002645797110235697,0.07453010598855588,0.004864721017897775,3240.968306354618,3794.468834234075
0.0554838421650218,0.13106370231820227,0.008015560303584364,0.012275955744025244,0.015135332076732627,0.027433338986768467,3257.9173202197994,3535.8089569977847
0.015454253561842714,0.03748942457159861,0.016964486292616557,0.004898965983509845,0.017155463977661545,0.01770203751610963,3061.3446334129926,3758.7645885031216
0.16514949306263704,0.02939572338934126,0.008841921693209399,0.008949061573405793,0.03679012332203058,0.038955586597565546,3636.135732589594,3925.7317157864913
0.11002162805641653,0.13204889646004872,0.008468707899174437,0.021085392007087807,0.032330183628528776,0.030421872623881,3223.8268103280993,3977.546969093278
0.04736095140555256,0.013853123400970647,0.016917138952345676,0.017972808654066846,0.02139098529497063,0.007286468010314216,3679.671059798782,4094.436565403204
0.05760670971250582,0.1983749728186224,0.0037066124349482785,0.020983288818573257,0.01918324102632332,0.07425229977961828,3730.7113130926205,4156.246575100645
0.10857881092613926,0.0932392992027569,0.027976148222476654,0.027318459858769465,0.01395489532983569,0.017820028655758956,3395.144969226892,3807.1673832304505
0.047427008770300774,0.012519556528596498,0.0065459982827435715,0.005570572251519642,0.032091714695223476,0.028705997008070788,3623.228206199595,4098.995170254042
0.09490694002585685,0.0850630330023816,0.014957417292802729,0.008097034572104662,0.01490557500950078,0.028069216237892155,3612.24382477307,4012.1468118923767
0.09392329680315137,0.016092203858863577,0.0019026791850382074,0.014176495439163434,0.041203021577134215,0.014011396063461638,3865.506820386926,4250.555349883035
0.05705999624943686,0.15316656380293994,0.015447691992892823,0.0046324668828050765,0.0037348371216696574,0.043791168605155216,3637.2050687568994,4078.41772134287
0.04213474973687194,0.03513331917299575,0.01443890626322496,0.023313824918473308,0.00934852726938109,0.025162944691260573,3296.891377401497,3743.3282267379964
0.06863424773613223,0.026697103101167574,0.010274211950565855,0.0071485449664666105,0.03406448332885895,0.028464812378369165,3755.4145004730094,4116.570134831201
0.09091198219371883,0.04284675089591798,0.008229474135164113,0.012296041078292554,0.04356412850672454,0.008107560590815398,3658.348586035471,4097.934338616692
0.10941229771650449,0.06828713206175595,0.008827722105744597,0.011508729511386592,0.08829669072838835,0.047152798913649444,3736.767496851125,3594.6273752329826
0.06420300924631962,0.10937914891791288,0.020232859575240656,0.0076106608140673335,0.013567512811676048,0.0201614421385793,3090.3186543944207,3755.9958549869084
0.08194039702531045,0.020834065993551993,0.012120827834990933,0.020031862894414602,0.02567319564929034,0.012451764425568244,3683.7762494064687,3542.538815760474
0.08841967734370836,0.038785289038073795,0.020270015026088346,0.017659783180243444,0.035488448312561136,0.03147415168265699,3745.5253757632136,3967.159309708676
0.06944218597829603,0.07326190716544384,0.014557725969572107,0.007147420827592618,0.018401691886771484,0.015293316103766524,3736.314687152491,4148.850799475291
0.0649313899595041,0.06439187157308221,0.016069134553112787,0.003058868001035916,0.025044386717528715,0.022438217177548493,3182.619757737556,3754.530363055234
0.07775288698227106,0.07922201941243792,0.00984050954527567,0.01407597942283132,0.034827372569640525,0.03395588282695054,3760.969395161445,3994.284745674365
0.09211432121381473,0.013767138693624554,0.011994605568010916,0.01834088165310356,0.03776321001253728,0.006323277645148414,3305.1443384356476,3752.823084022965
0.11726899676118466,0.03562137108648266,0.015412979173544656,0.018125068738334735,0.03213022348492303,0.02252579701870008,3624.2465463657845,4072.428288730108
0.04364673691179539,0.07073666341697388,0.005531807425967807,0.007479858204916694,0.05735149004649303,0.038884158995679347,3752.769436815372,3544.0101819212186
0.1287690912728463,0.13141121398815847,0.010995193235932637,0.018728832743479352,0.07789721836226088,0.03857104036272521,3340.741724277606,3838.0772597161654
0.06135138435329711,0.03534605299259779,0.011640657844451735,0.0012296296744385964,0.022665021811890798,0.015821418731807167,3321.8179965937443,3828.671630582686
0.1056193121807176,0.07773974932250458,0.009989384553698308,0.013835000762627768,0.07379604361205683,0.02938906226790948,3149.577369765707,3642.4866100564614
0.13125576424335908,0.0727243888098931,0.007214239482140347,0.013857828470775081,0.04395186862931865,0.014737702362987494,3372.1628085294474,3823.5134988518407
0.06627621838468505,0.0812034880818454,0.01559645911664714,0.006156032475914228,0.04461390661673249,0.019897801133015373,3402.5428163442107,3563.9009011717594
0.23304910347024502,0.1706763655628616,0.011871774569464057,0.010728753135346046,0.0867524623094929,0.04858814881937326,3188.90572971516,3617.110271158078
0.12482010424998238,0.0680505523067438,0.01596807012787917,0.024032266127012328,0.01911629629697258,0.008122234372508964,3670.5587802287264,4058.980833914331
0.10566583776427572,0.06419195309043434,0.011858854804984187,0.008984842159700804,0.0414930698715135,0.03943000544149778,3422.183336663885,3924.912509436134
0.06354986907650445,0.1034355340622329,0.010487096350250656,0.023396713710516857,0.01926155173981919,0.02190044709820314,3788.645752142367,4233.973966696239
0.030488208017207714,0.1376789828501264,0.007945188575939921,0.009434890897588083,0.026321779635356247,0.054164828174363515,3534.905248551565,3967.5668905281073
0.16077996074483364,0.04540526418277421,0.026401786105246024,0.006980684298862423,0.04181100900917855,0.008544798328664678,3098.1696962667943,3512.109450940073
0.11413484767946457,0.015099134676836622,0.02912322378869937,0.0034328406094002585,0.034926166455153826,0.023293239579396854,3542.730808103792,3884.675884245403
0.04496502328389866,0.009062140737857539,0.012848086118918215,0.021746160728106506,0.0034938404112701696,0.013790590196695915,3615.9626316791155,4167.146085992685
0.09804165791696008,0.08954854704392418,0.013863036315286856,0.013514950674569762,0.04627047068542839,0.023500444284288175,3971.7224872109077,4430.1075864030345
0.03751158780743671,0.0849026533581871,0.0099269605501801,0.016111759238499338,0.016714969188422843,0.02044818280610507,3264.8850052248476,3751.380776762262
0.06967415699632708,0.06923766752222249,0.016139636561306625,0.007121479112444846,0.026169742499007123,0.013901872796704694,3784.65874993682,4157.588113124652
0.03984978956108186,0.12892156711845365,0.013822692934052978,0.014981544954051039,0.04038961997613263,0.041391248778094324,3417.5113135287647,3834.8788499916386
0.010204579122439576,0.05461855784213418,0.003763622325377623,0.006621795454548846,0.01269929986818085,0.040680504398374145,3432.6525038299997,3831.242375558374
0.07295535904110098,0.05017566665787229,0.017489723471246575,0.012987494760916362,0.02267657441318765,0.02299136278144233,3996.8415251677866,4346.128024678928
0.01978121634025941,0.11403810452956964,0.0034639822857110572,0.007376550311143094,0.03630519513036043,0.025829427252255798,3678.370823281145,4123.954802654279
0.03618099426952273,0.08987047845515184,0.01866144611595329,0.017570009293178222,0.0706959616207704,0.030039192200712002,3742.7884413053157,3783.8024943704677
0.0714385363753279,0.045393274652165916,0.02372045649293986,0.01169228151744195,0.025888061925444284,0.02107305310989926,3430.3718142945568,4150.80404577108
0.06749760365056644,0.03884936299998657,0.012467921469248229,0.024021726701722392,0.011550565912211236,0.021085673704916173,3614.2560026075794,3737.2136757236367
0.06531147997211571,0.1067400519474553,0.0176676518749519,0.009976310931475281,0.03750012083359572,0.02794115236265348,3747.3040040385035,4205.41838648254
0.13044754841009945,0.12154580502770419,0.022642027567992936,0.008901759657156064,0.05084381812614925,0.03544817089495047,3289.6484318661464,3764.191775625397
0.08633001004720478,0.0704543323830011,0.0043200927434007596,0.0030484839178966734,0.023270878467000003,0.006867489788505913,3415.8107712035517,3830.3215694721835
0.029467877937496147,0.11967005150823565,0.03558125930048111,0.008732747125226273,0.014450377156008755,0.006837704718972159,3219.986741444126,3716.908763395425
0.06064996067295685,0.025614086092964335,0.024375877417539413,0.016839185443955438,0.028691689746882933,0.018205525798636164,3731.8594563405254,4132.9149552777735
0.04976678619380855,0.12162882107711052,0.01467290906472599,0.01480843260745489,0.025246381359189208,0.04962448195547951,4139.569354679259,4540.288938270844
0.0633484855832561,0.04161829682714246,0.012798933550486148,0.016946081121709068,0.03445835141149674,0.01679668240065541,3835.3586646287026,4290.677500995124
0.20963913772045403,0.11377889614171448,0.015649578003540277,0.02007559897859053,0.056589404018415695,0.03612140021446215,3210.2814481049486,3686.1419972754343
0.053272907056147144,0.14384444788472042,0.008625977050513767,0.013337264800204212,0.05998941625825341,0.040699829693963276,3746.072761801422,3536.903388141258
0.0680972042805034,0.14057395194755404,0.007080091770551615,0.00947111544074496,0.07366544916866788,0.004930829899149169,3392.351057556499,3791.969893465224
0.03822433723874356,0.0709090467025852,0.005439518506385674,0.017922960165866194,0.03469321265459352,0.02426287526002673,3515.364822510037,4091.617065929658
0.017210572525088164,0.0830441584406485,0.01767506401835048,0.010613089695878687,0.013144303652127936,0.013996224197636778,4234.662558487954,3680.2317387536973
0.005218498973618928,0.09976375666980583,0.0037471439965662207,0.013112926530597311,0.009518588955747104,0.026584957853100635,3788.6840963839204,4171.479694401255
0.019722410641865102,0.04498611022873563,0.01936953514079082,0.0035521704336048316,0.014939483777974159,0.02097805745905659,3613.7268260127776,3733.1353938150346
0.14330139017183033,0.10940438982775634,0.009390177242257035,0.009072826915157536,0.013845999382557449,0.026654000561365687,3509.496477708665,4189.405233726248
0.10894501317158073,0.06595089177599536,0.011523432739820599,0.01660211495209944,0.030394573479599635,0.027561448318336932,3233.557746257505,3690.2353467793023
0.14292457650374374,0.09567006344865936,0.012768166518987873,0.009046276379093214,-0.0019248206700348586,0.04563905497713982,3080.3204512514867,3466.4057494849576
0.1293306174349158,0.13289284925956846,0.007851674627269298,0.005047263465346785,0.046588017158018274,0.016373549389367418,3812.9931587373467,3813.2389016888505
0.08740394673259076,0.15403788212773112,0.022224702522740263,0.010824287819681805,0.0735916515528933,0.00481255247148741,3850.5383732171463,3773.774206424305
0.166415730623727,0.026081945192122365,0.007511373522797699,0.004484419293650623,0.01575814864853675,0.022934693087266925,3621.988761577571,3745.3323803385647
0.03934347397974023,0.044441532653365014,0.015021659032162564,0.009523208321092796,0.05155809255476363,0.01668779740711452,4134.795903169293,3627.594373824988
0.12500578484225702,0.094781588974748,0.01938328269474294,0.010689930050963933,0.026159165193425336,0.01294661974097179,3659.4385927051,3537.842503396782
0.09266562190040528,0.08031049786409576,0.009141558657899371,0.011898295457608845,0.04268795736999334,0.04245735844184211,3737.12734789343,3808.3748795922725
0.13906185805131127,0.04953654486668399,0.00879503384078449,0.011197232439721797,0.019596266139434715,0.04508146121590652,3434.669363104515,3684.6038258959875
0.0793044743144102,0.0821778640000735,0.011845855910588886,0.006955498998564186,0.05907158355413849,0.04039169833535921,3485.818274040767,3551.834070439366
0.1383959918333994,0.06136614486261256,0.005230035205065214,0.007465989210397546,0.03628867817342266,0.014488792484122652,3265.4880434213355,4304.44101075475
0.12124923986578515,0.05545094765650742,0.01933777943029921,0.009689385133834605,0.07026262183909877,0.01822101312852674,3480.9891854670655,3878.118069207162
0.13276851476029183,0.13583276688372692,0.0073751133812074215,0.004746500598708353,0.04635576068788875,0.014596408736136011,3092.533903144052,3571.861607824413
0.12682058530097193,0.049455714671038424,0.007921955138953477,0.007982634398215893,0.01693890319374681,0.04531988940419572,3078.7484512882884,3485.2944464958437
0.06077878026324051,0.08690558598613415,0.01961929382259048,0.0036590048647187046,0.026656800344413697,0.03760373884354181,3905.2607499130086,4342.6698432560115
0.10697619495412901,0.12967021199518972,0.01174808383160656,0.013042076871194847,0.03722411395823178,0.02561822980993854,3703.5067333373077,4124.841198837492
0.08817426584810217,0.05626023002372215,0.012656203268118928,0.005960409576819113,0.057842292220392263,0.013251280215391062,3116.181022222484,3613.3557608152532
0.021799642867473143,0.10069174023480733,0.012578216744430869,0.004295278164537072,0.0031953870553764253,0.01906099532200563,3726.525694173361,4184.240372489489
0.11014018932658023,0.03541589254966431,0.02173980663756281,0.022898269372431126,0.06405060019449307,0.019839846475292317,3194.095443941067,3670.5719321335155
0.058616583162893504,0.06692325434976894,0.006268018251486543,0.01605395278726765,0.041491838814145046,0.03081560444765093,3371.2124619644746,3844.446317113811
0.10049059650396712,0.13108421864445094,0.01096859287359155,0.013797044271816213,0.050236511266616525,0.048862395125061985,3402.1979892595086,3836.9594091248914
0.0914987908921312,0.06545214560799387,0.003148236614593229,0.002412044863993351,0.029369836590906213,0.025868330350029892,3668.316062946386,4090.9874831762045
0.07745517889590085,0.05904848881600007,0.012581742579097303,0.013909415837304677,0.025375425324215176,0.010181283593348252,3139.7080822831485,3552.4345289824146
0.061176090542233816,0.07506936556282087,0.014679930373973738,0.005709590830019235,0.014794560392951588,0.0011812556245810622,3549.630349436935,3973.4255151212114
0.166036000731356,0.05947978049515765,0.0198110902696725,0.004172230578057458,0.0563169830324856,0.0062583544144503124,3517.5329923505046,3716.012511889233
0.030659899245893497,0.1339196562487599,0.010999798668993728,0.012211641117361467,0.007804075987055723,0.04375783204224795,3023.306831281282,3468.7568469505827
0.06036795003463647,0.010123212345548529,0.019902716386787887,0.015940021733826356,0.05236224007717044,0.00525451206520367,3627.4722528930124,3715.267935712035
0.11541428444311484,0.19896534206321478,0.003533605856020452,0.014502845769862983,0.03987939700187952,0.014085419178580619,3797.6512676052625,3588.164004945537
0.10082235530603098,0.038396600725963355,0.012491743023776562,0.01690191307764199,0.03568082953672738,0.014409435295110514,2946.0314838961262,4234.2588474121885
0.1543710540855104,0.021144760774051904,0.006862172870863338,0.010197597706724662,0.008661467518516177,0.02602225349891965,3858.3621276089916,4017.0037221958437
0.030799730535654445,0.049291679768162816,0.01150524181124386,0.006684136756534912,0.024149018666243416,0.01805007821705566,3874.494630996909,3665.1967700125224
0.050836801248035135,0.04367836945535334,0.00883989775712841,0.005782530375992808,0.03565018427977817,0.02985060813567921,4005.195669815643,3960.6043001132857
0.10876302672736428,0.15156021745562034,0.020473599718938633,0.007019282507827279,0.019480732665523477,0.0318165854753816,3353.3027412165097,4727.7802096345795
0.09085000422067699,0.1412662155241489,0.006195180499312752,0.009814532717060969,0.015823685032955757,0.01749305851493015,3559.1741214546446,4997.542321978365
0.08251163993133365,0.05079066741393101,0.018187112669682513,0.008387638428739123,0.02929001721593921,-0.0017680215241005757,3532.2004316895786,4941.835249291458
0.03143755614699276,0.08592319158994993,0.013830145429138819,0.0023703370451080715,0.01595697824798613,0.007313773726940051,3395.0116086665294,4814.235160390846
0.061129519172540184,0.03698189999331462,0.014957316270310477,0.009604826319750306,0.01495091038264164,0.004673639627866933,3126.127841455911,4502.899110677007
0.07392965078005555,0.06091239889995614,0.019528688570902696,0.00018164473737591468,0.03242849559216162,0.018781682466616365,3173.741793802849,4502.169507066908
0.09495530155558025,0.05866262289454715,0.02599018002845606,0.015561535960746584,0.036173163931213594,0.016289282193164775,3727.62614653187,5186.565832694949
0.04469084182931446,0.17683950258658895,0.01106370203703463,0.007973647982085027,0.026363701894589784,0.01905625293832606,3471.9097909491984,4865.39776871798
0.12570404732178445,0.0651939206993208,0.011839093183316954,0.019488782416095307,0.02848607290289754,0.01602008558237062,3124.0392215881266,4862.727639714189
0.08655482713467784,0.04857238313299946,0.021581535545039894,0.0019484958074499881,0.03314120092659274,0.0008022786750372849,3462.8357478305666,4852.603943333141
0.12175476459154817,0.15098762783595263,0.003945522883386802,0.003982707487560681,0.0330138589501128,0.02134321350002843,3311.2839761991145,4692.646575037596
0.08403259783142188,0.13888717060513642,0.013607915127468359,0.011611902656460546,0.022568336328504728,0.008792382774907865,3770.6151834514235,5266.9296337083215
0.09640983618829657,0.05977764667092318,0.010980512531547755,0.006697944185004556,0.02176010833974046,0.015018744221274017,3390.5199812911856,4776.731942819281
0.23346821210727203,0.0788036501798813,0.01271034321244379,0.016705375798315915,0.05236857048502393,0.0042620319471675045,3205.7365734948835,4623.382918538844
0.14396501760162883,0.11783743859866229,0.01048342763152457,0.018218004251495497,0.03744644348973966,0.016199264238123037,3036.543343205417,4356.292613577265
0.0431644552317232,0.0865298991851834,0.015848325765304837,0.016467399652368066,0.007765496449718502,0.018550464114113627,3832.2554667751897,5425.079844604539
0.18534846329013077,0.1920362467918527,0.01190173490194809,0.013301386509470877,0.03005710924632345,0.033930103770362936,3579.393183676157,4967.700886761693
0.044812678392783786,0.15639888528615395,0.011390517252440033,0.02285758333013754,0.008410395952394326,0.02277517321559241,3408.036459959875,4820.763741666111
0.07699492556621074,0.0393708071344891,0.01697029835457841,0.005859238302706251,0.009526989257147067,0.006549631191119738,3914.4571250182116,5513.59269305085
0.08594616151938742,0.025520466296214305,0.028751554698338094,0.0063396031282751935,0.022917092014707204,0.002051798458126664,3697.677894764251,5159.313961897667
0.038076470468688034,0.053453599471973194,0.007088947930044146,0.017077176247580397,0.011900499468989354,0.006809331803515309,3769.933269415968,5287.225921434804
0.11340973906554926,0.08009291267962998,0.013733330320423365,0.012154837095339358,0.03235216841647214,0.007261267353946804,3715.2682980465524,5255.36023097663
0.03701249549583209,0.1722425578634398,0.02084292253210396,0.012431745899119575,0.009794256835798269,0.034684767756710186,3335.9546007385507,4704.113252732522
0.04503066087290295,0.16122250617427814,0.008665202161417638,0.008299305858503482,0.020093121198708788,0.02727936873969296,3041.840521944456,4356.526680718575
0.12215304074444792,0.05860570697949102,0.008958071572703874,0.005306448876018848,0.028234333102773308,0.016185484301665994,3344.7922787374523,4794.513679143732
0.058091417794573136,0.06336056562092546,0.00867320784408105,0.002353879007525969,0.017943628210178156,0.011433504514828675,3579.3806335038,4972.143502694842
0.11704688154803342,0.02240078248600635,0.0031935056225626287,0.01016793235424591,0.033332892230046575,-0.0014161486095074893,3514.9706923802923,4908.985474585654
0.0603057932460537,0.12269521452482926,0.005490686002976318,0.007190228847740714,0.02617615376571256,0.012297877670565434,3662.9099328028033,5151.439074588675
0.10315987780343966,0.025259367325083937,0.015960443805171518,0.007837097199491464,0.01482037765725445,-0.00052001434782167,3683.235439508321,5142.660000385376
0.17011719775688547,0.18738423047908553,0.009881156575775268,0.011708405339657764,0.040939722414144356,0.03433652634529931,3086.5377543950494,4471.972557951957
0.06886215317435837,0.1046105185772762,0.0034783337173700467,0.005809799077740856,0.03638244042554149,0.01677511354445252,3350.260070369836,4766.332703543102
0.09588039512570103,0.053367165865063904,0.027825182850292108,0.015565055559214312,0.03290820637920992,0.010612078260462624,3143.8662330364814,4550.268270549541
0.04479845805056695,0.09067906000938805,0.0065025929218581,0.015420437155683564,0.0225910645072157,0.008517543779212692,3676.0389007019753,5062.014371470797
0.0712843469724076,0.09396398276097657,0.01682651997485555,0.013949163463240153,0.019139207130464565,0.013321560661631806,3386.8170010211256,4718.6405023041225
0.061362777314129154,0.12806864294999343,0.020667992885492443,0.0018148305614820266,0.026809312621338788,0.013006648352996123,3478.2440568561033,4862.877130367077
0.05650105897311298,0.13300813270161865,0.005960067472391065,0.008481260983080758,0.015827008461775996,0.01819295304772404,3129.096275814242,4553.435418785975
0.13131403077719236,0.08532993123583558,0.01188272161692541,0.011439321032696473,0.0337860042634299,0.023180399385897762,3085.35854877316,4392.126395737749
0.0719433577558386,0.04589526418341528,0.014206470261911979,0.008544539229256853,0.023234124763887098,0.007618241990702081,3674.4304023312875,5121.836724882094
0.1079268553072398,0.08635003592368262,0.005026942529630777,0.01200496131930631,0.032522775490629215,0.01000112513055946,3386.506539890786,4805.820086758155
0.07104213884698522,0.07596268609785856,0.02021725263981736,0.008007104145408348,0.021770517561831113,0.013134063128472762,3015.057440918696,4402.456594456601
0.09546052690498492,0.17002725992446055,0.01233349127320508,0.005422801378542741,0.022224714114335627,0.02769257755818385,3051.4979896958635,4379.7180931912535
0.08522952964051297,0.09343569162368649,0.009660089804082629,0.0102524260518476,0.015516764806350732,0.015743674956750563,3179.684532513647,4515.056019986539
0.10185906073892066,0.021841939268338294,0.01086444181685657,0.004821432416552985,0.008690882458606686,0.013255718763840602,3209.514862386352,4534.96430977634
0.08071228187690943,0.06466639096375111,0.0238771571724475,0.007096364300015744,0.022275002960848184,0.015387450757737968,3478.4262412243775,4902.194680476132
0.05304359510779532,0.026326930276636146,0.020843114219851737,0.023510837634053094,0.027963324180714132,0.0026891932530355416,3060.2810263093693,4421.679084738376
0.02466771052529488,0.16093964017496043,0.010568071874060742,0.009639911956293414,0.017544616340137598,0.02538914113315243,3149.213545890803,4530.502207837223
0.09445841950979085,0.09804549900688342,0.007808399095545281,0.015052338962027628,0.021449194552115376,0.00768095333449384,3381.982298813351,4741.430498282766
0.026471182073833404,0.011484443392654262,0.02879111720183837,0.012988640381209778,0.010415711837401193,0.002243930005531226,3260.8221400953703,4629.090086413962
0.06392945124801595,0.09381972103336617,0.01938714206600002,0.011866915808010716,0.007990092338939976,-0.004493040409260737,3488.6370914990166,4967.4829497010505
0.09328016478045198,0.035661709014182114,0.004484808840072495,0.02077478939484368,0.03113093200620248,0.006332169335238479,3513.0312329376175,4955.323676704155
0.07924695696965671,0.037453001391574585,0.0034890559059576054,0.006535064989264539,0.026546341978982622,0.0019109082590384261,4090.161546515075,5627.337432039086
0.06521955488987485,0.02614995815624328,0.008645538808723645,0.016290490682394892,0.033411154835867006,0.012656117716449916,3976.4096132818795,5481.561196456924
0.04269521248660913,0.07038805321143142,0.012422085565074032,0.01669215483388012,0.02491548675280803,0.0023656274305590102,3302.6090972369616,4650.92811349552
0.08510263922580148,0.05247570819111618,0.008987444242529499,0.01218803394658125,0.022065109663217303,0.01153570817865788,3401.0532385018005,4796.278385579866
0.029815838832978687,0.1122354644777709,0.008487052443138951,0.008924350494821131,0.014836467865529755,0.018044927833440548,3930.644447247346,5514.319210676594
0.021711873586818718,0.046304220692251465,0.027922245748767213,0.01608435274355233,0.028825090679744647,0.006331946324478804,3813.086826092239,5342.6798905546375
0.059959427741398175,0.01404768440398836,0.01395031279316091,0.009033666538836596,0.011365254821355284,0.0021214700591894865,3413.4620690204515,4838.208218953891
0.1064555300238266,0.1760033105684618,0.001996580993497032,0.012071540648404067,0.02017005174469449,0.030963489230754673,3357.8845715113484,4800.430869548784
0.06887429929795559,0.046435460808375156,0.02134242885365362,0.010737452896931806,0.017803301562588903,0.01668359470480306,3793.1559997391205,5228.83958957282
0.14146985377670226,0.1023820104636006,0.021804648979066,0.005724130901432995,0.025404809041294704,0.006563302362537471,3145.7910601034428,4501.585600054127
0.0803520812120891,0.048816557574910206,0.023864487182939126,0.010660443043795275,0.01889688261144067,0.012845487335069364,3336.39392971595,4684.477849996088
0.1366272761735954,0.04291566581601074,0.017435220895535165,0.008990265989636814,0.020873605324185432,0.01572680390932507,3550.2711656279703,4941.971871184322
0.03865511908340485,0.04540384845208012,0.007311349241861126,0.0087511082386767,0.024991993274495763,0.019761246430581598,3823.175455711122,5345.398935366591
0.01956579923840414,0.06636584919371222,0.024873196774916242,0.011463510610092754,0.01495529563177371,0.017030322999244164,3786.0847241189103,5210.1060117309935
0.0700362830829007,0.18305412941466123,0.006748748793530391,0.008527880498298083,-0.00097178070554182,0.02028074100351478,3166.145234417928,4499.779980024872
0.06485184862668966,0.10295742344441226,0.01225504129346305,0.003945418503790847,0.02598894475804133,0.012806733908617822,3641.454002585349,5098.438225981212
0.058504083008572225,0.13503286099513012,0.01723723634324385,0.005832150884143545,0.02091528982152885,0.019664653999518666,3013.2193106296286,4338.165305642021
0.13887698490252118,0.03926277493601703,0.005151341064141781,0.015543223381324456,0.04223926898032048,0.009032438294333188,3102.892073919243,4459.433091076128
0.07136326910316454,0.16150307685501775,0.012781394206200843,0.009969250439997602,0.02250320186504293,0.02638515997420458,3645.222220144572,5147.668712630497
0.13806012311109633,0.09707740980514021,0.006994805522845048,0.009077803220388267,0.035890013038578215,0.0018323145559750818,3549.1766679871594,4998.164146252735
0.060481810509992455,0.03403103483615386,0.01137444684717668,0.010426550384685542,0.024704474418765453,0.01638289661599468,3845.301574897642,5345.37751879527
0.021802957434416986,0.12662081722756635,0.022689482828328892,0.010686260135665919,0.013955003280659494,0.01748806632106499,3723.6306673340855,5172.716530767882
0.12655573123748007,0.026690445131703492,0.010675309514901648,0.012939032997303123,0.052430668417866984,0.0086425073890928,3181.1610789868255,4506.530246020562
0.07290010877405205,0.06678388851416833,0.018893649316047076,0.009180259867809366,0.019434498411045997,0.013382033623880213,3599.248747198504,5091.827750923491
0.05989133586801888,0.08069074110929467,0.022105434229775206,0.009134835687748682,0.016023971543740613,0.008938692808328146,3792.7223679756175,5302.0413098737745
0.06801611941837063,0.03968369477339198,0.007511118311537709,0.008434240407448038,0.01546137635775013,0.0031492784173250553,3894.4722200267006,5407.507339101678
0.06857084781342894,0.10958849105016309,0.011510648586346936,0.0046164394636460625,0.02129957698604107,0.02050451659113564,3217.5692323580247,4636.573009381252
0.15964289133293683,0.08165065823592242,0.011524219495282937,0.01143315491150535,0.02235746028694079,0.015926089510465292,3735.003292134141,5236.456722658437
0.17699945251687615,0.12352432722954072,0.0023938964519162357,0.0110115055723917,0.03281980896710086,0.021214922540393918,3148.7192418452105,4460.129794032842
0.07639102221379859,0.10401558042574265,0.0031783345261117784,0.010293470285474598,0.017716898925014764,0.009767726649167474,3517.197020995555,4976.700961841942
0.05791240130285398,0.18574546105231504,0.002011868981938655,0.010881134031464445,0.007058008785231911,0.04220107263381071,3917.1138557144714,5471.46738380439
0.11390414182776291,0.04160598684091814,0.008077991354364697,0.0075118922743413015,0.01882599527928994,0.0030186252494046888,3016.2273683726294,4364.750893176257
0.04479615536297526,0.1389311867656071,0.02171647280107651,0.016008933654660766,0.020076751799946595,0.01910582623182547,3263.672603320837,4668.897632135063
0.14997859617683107,0.03931853444085527,0.0015613248459858254,0.02024355442385435,0.05125410781868511,0.017503057790586325,3123.423844533153,4481.337408514523
0.1258585812029475,0.01565703815138549,0.012467243107068848,0.005628036449508741,0.039295025991324846,0.006681031760752038,3395.718619745447,4755.037958509184
0.07828774627639759,0.12582095884256522,0.012566831589818346,0.008365615158321215,0.03431901439317759,0.011387641820772223,3123.2247410062814,4754.564391574949
0.07249620506692338,0.09437708634954849,0.024525558883561664,0.006607576859009732,0.018912210017240833,0.019449900296339938,3839.8390616107818,5296.518717103886
0.09412087254634571,0.03630197936651669,0.009920352159127578,0.0005805138640524708,0.0324449926486931,0.010662421688880293,3595.737047749581,5070.741711641512
0.09569389597983945,0.09013365996167196,0.0182479443756864,0.008580675803808589,0.011632345507477403,0.006346002821707605,3455.7978657385065,4829.708521644364
0.08003869599674236,0.06520914538370672,0.017410528348939528,0.016297961530347047,0.03040791596984599,0.013874560435800076,3387.827527869986,4789.77675488075
0.182572036694308,0.06088043763225907,0.02241984617642781,0.003780522198971782,0.05023257951370021,0.01594624344754361,3268.8186578934033,4597.601020966274
0.11751007773865613,0.0895486064933558,0.008969956150879978,0.00722748220895028,0.027906122479882098,0.0148961936822633,3071.7271336386307,4456.117203725406
0.06648786116060339,0.059200638550631464,0.020576721854031622,0.01235807891452394,0.03034086112152186,0.007532495702568858,3103.1741415533916,4445.613649297069
0.07242290229772612,0.09164359422281566,0.015258662573015619,0.005782891492718202,0.020884301422763124,0.010929102358386001,3517.7563385393764,4937.438569946933
0.023740808064065096,0.11153217955743064,0.009602433917140848,0.0047512691966635065,0.003948201210004323,0.01488041245096591,3425.8883914442863,4812.625616375258
0.082054851649224,0.06775170816849983,0.01328037573000285,0.004024407105803569,0.04666018754012253,0.027479798120635248,3454.012747314412,4848.811917584023
0.07679089950094556,0.09810375492534215,0.0046795248746670836,0.022020132718325973,0.03301529532993364,0.016588640751987866,3283.8358160722255,4588.62188290867
0.03360610009192494,0.12279572751248631,0.002702026732926172,0.018430675071924692,0.022571507022319852,0.02705917146833149,3526.953638579634,5039.4836973524125
0.059569414742494865,0.10661489973593949,0.006649426436169549,0.01963275120472868,0.014540201871390946,0.017162356993032025,3716.4663182370145,5244.460209535449
0.0537998599879919,0.16131355172570536,0.015935940285273998,0.0034297998403917582,0.01439190564637591,0.014558088595951505,3412.5711734630963,4801.789245648008
0.1209265322149943,0.09167605005842504,0.01717207522655744,0.019593312104091713,0.01886889443925981,0.011371557256633847,3674.657056459316,5143.292850293915
0.06005320737095206,0.07072146766881841,0.021818834813928312,0.00732170134459148,0.018876611082976925,0.011795195184405033,3393.863015617512,4832.074481278939
0.028225822468587528,0.1290904347871117,0.012439523714826276,0.02235764690165817,0.014744559469718841,0.013429078684191615,3417.850682330683,4892.442203061317
0.07262620647234158,0.06011308663097567,0.002125574471025408,0.014666132531369972,0.01897387457752482,0.01476770501104877,3951.515537367484,5480.1630969214975
0.15285127867781378,0.0725453402265128,0.0163248554678782,0.00999682617851526,0.03277081176201268,0.013547717309248619,3739.331658749033,5264.081655444208
0.03037628701540927,0.08840989689511732,0.009370493429052842,0.016776959191592822,0.008467716698386809,0.010904440516530372,3517.8191256223377,4939.17986806286
0.09372979917668901,0.07071602552996095,0.0039364777926033535,0.008274213668182094,0.01226518003250359,0.015715537046203935,3496.7331017602583,4992.588469629235
0.07240349809221265,0.09460109586625488,0.01732451598258235,0.010703292397460654,0.018048364985452623,0.009905589910922807,3262.28035770134,4653.680253306115
0.07751259450051849,0.13436116942588852,0.015435609922549672,0.009466912469047616,0.02444389912950464,0.02047760105141853,3439.5709816856183,4873.1478466244735
0.04646058528975536,0.06545563373294674,0.010468706600655102,0.008806501279735403,0.016325795601000007,0.012150026243507604,3712.9190207790953,5157.5757027428745
0.07980674232154945,0.07900483322446675,0.009715827992363285,0.018789264357772777,0.018013258147390344,0.010038428380963619,3557.8362139343717,5064.68677637334
0.049068748586160886,0.02934773240473328,0.025522394279573275,0.03015454751621529,0.013944134067011057,0.013547453483192008,3154.31876111266,4487.060111222646
0.062055675331869974,0.1337196101112243,0.02392580683295373,0.008395431477720957,0.023761867336440624,0.020856833968881668,3712.720220916767,5262.289747867317
0.0982991346657212,0.050049569283950365,0.019649165858836106,0.007478115318589147,0.023244358988082345,0.005676432407628666,3468.7840288585976,4911.770331144882
0.05742188234571443,0.034908759530960405,0.011127345730353708,0.005712261785297452,0.02331130266933649,0.0063828309755169675,3739.1646652324885,5252.361229926229
0.07127334262184364,0.10593031334081382,0.010121347663441135,0.014744680542345914,0.006794764699625205,0.009320604759930453,3151.889276730332,4512.681517481663
0.03383644936362488,0.1511274442185002,0.005589224644817702,0.011335252718672476,0.016785657438038778,0.015244583042041591,3311.537964047031,4665.213871280839
0.09802215370188415,0.03597855523460422,0.0071390291011478,0.012408832613046566,0.022035201469406636,0.007694221522081119,3985.344112578612,5471.688224761119
0.06771173654484865,0.12050734395460977,0.00975351953122988,0.006918003978823378,0.020272654010240882,0.019995197374131714,3471.698232218862,4857.342586956569
0.1393092688416374,0.11147070250962202,0.01248453273019971,0.012813659970957137,0.0426287831914914,0.008963438696961082,3259.1515674963093,4618.892362833349
0.057790565998555074,0.12723443182364555,0.010762308017233605,0.014985494516017502,0.014884011089394017,0.01025174306095957,3409.326103430441,4791.071978492825
0.11173365957931873,0.024889860833598784,0.021137879034665116,0.007970602478426398,0.03962620352588757,0.011677560487610214,3232.051412703644,4603.035957249253
0.056155770006174985,0.06505933969824954,0.013542911061709429,0.01694554086149202,0.016943053603339364,0.011808064068188823,3749.353785266366,5165.027636923879
0.06695688906999768,0.04572137433886252,0.0015593087182806092,0.009249360922158098,0.01196361162391373,-0.0022284817800204185,3848.021722463366,5315.074706100805
0.06987452787172173,0.1486664037717622,0.00831216005967917,0.019165253142153272,0.01932000993176357,0.013089576356134832,3439.278476560271,4846.428437688537
0.09891482296199762,0.21930503351635863,0.02028181087704483,0.009721861629298681,0.010866319032871042,0.030226970833919998,2981.007245121112,4271.322521175855
0.024654620579146337,0.12169281091486749,0.023898624712205368,0.00960927028027467,0.005351873850146668,0.018872743929240623,3487.0035363527218,4827.606943001539
0.060024635316853155,0.041988420281501064,0.008238290237733455,0.017416981510350153,0.007157997954769119,0.0019334090674969174,3450.97494147817,4919.39475341406
0.10895063163137161,0.08547348378829803,0.010166981984995096,0.007808134628387331,0.019080008983670203,0.008598731044006025,3255.7057586410037,4645.540485260622
0.11287472663724514,0.03183625400685073,0.012597393922095884,0.007860521601998256,0.02825213082589092,0.006399388628042787,3285.6678405223925,4663.262044264855
0.10641867157505681,0.062128790204819,0.007360988893906294,0.00863068444682177,0.018752139586036956,0.016586038304714376,3705.218667127297,5241.185664006265
0.025756632273465523,0.05134801924454347,0.012427449422987133,0.005399431588040338,0.0170121387807564,-0.001848966080723939,3912.2713964798945,5494.086194389065
0.03201517201419672,0.21256070303487073,0.019157558485924774,0.024476701856599066,0.0065143140789004,0.026625846680240293,3266.566224096909,4727.080874364744
0.06520884570746895,0.09118247824796707,0.007435620628113046,0.003641917042119642,0.01402940515369777,0.009793638203987952,3635.291172764552,5041.467234573564
0.09930177350276195,0.07781401377291747,0.009241384893572796,0.024135498071623098,0.010737840527829839,0.010949890684905516,3655.9687850276437,5037.402924431031
0.06657561751726426,0.09693179748542018,0.010658218916237324,0.009347779366406045,0.011355630227629488,0.015952938825433728,3673.648239645218,5063.381381909214
0.04493052104598156,0.0644859872238939,0.017521139749047013,0.0036320080892711113,0.020209776022094502,0.009324447288059525,3408.459333449945,4811.06482363514
0.1569309652670822,0.04960642246145955,0.011671179799926261,0.013045822101465229,0.03547681578453283,0.01347168061191472,3633.80822622105,5082.0442711673395
0.06112950996992014,0.09262295387936752,0.0158423336865361,0.011529527183562238,0.012852665431093457,0.014392284620340628,3408.968543295624,4815.636903565422
0.06845632596638061,0.11569508818791938,0.014211119421694016,0.00991285385249349,0.038064698234513715,0.013589270803133569,3428.5158889259037,4853.979131651668
0.011987962579499158,0.07129378883896803,0.0030760292091816296,0.015089982516413742,0.011182754556305274,0.00440746258874143,3568.7411815610253,5047.727485719291
0.15080771977829313,0.0228747263315717,0.023626094761027783,0.0029032443768062712,0.029603108156321948,0.0026900502057479116,3093.5095954514945,4439.118929996073
0.03426811691222847,0.08465482641472113,0.021987977154347235,0.0015734217549031675,0.026394605613385032,0.011059690977746135,3408.995900609333,4851.480354830202
0.05726571261854298,0.033436218116599144,0.013687266733396626,0.009815548418172183,0.012175357208810198,0.011358709085365275,3745.824105496344,5219.6601537436645
0.09781579881843433,0.09819992402836358,0.005254825251385472,0.0019796945707624145,0.01767508051102977,0.018599990129336195,3322.4299772718077,4667.027770543214
0.16977377716113445,0.17643184098988204,0.011976896915578166,0.01222222619736967,0.04159428063710802,0.012871506825318608,3222.3000625966206,4522.648132318552
0.03726811507950792,0.07041167933309993,0.00988290024412716,0.013448321167773345,0.00561890547699848,0.013226382682537396,3784.833317089881,5267.388812309971
0.053410770857981,0.12312876583495137,0.02436627639365126,0.008640567648323917,0.026016413280605225,0.02485303557143949,3543.8820745509925,5015.949984642424
0.12671583192435584,0.10127519005627644,0.02209419613366698,0.0024845618692003776,0.025832781373611554,0.01737213508770627,3584.1736914002936,4928.5567435629055
0.03223245596056298,0.007748704040289561,0.004620793859948558,0.02065900999695625,0.004694608773392009,0.00011895233880497193,3741.660849805818,5268.882152505157
0.08173272209890076,0.06447912286395317,0.01435499883404449,0.016617849977477724,0.014138318338942418,0.01615335963746321,3930.146561964077,5412.338524233711
0.03515371487999237,0.06863191999731316,0.006904100296960483,0.010584364260850455,0.005153412797433051,0.01406302455514597,3519.464499803682,4881.516979757116
0.05734956369225544,0.03811816857084347,0.007416411111544373,0.013490701667235377,0.017845276989645584,0.007680913458093277,3425.734221251984,4908.640334099172
0.017240045238586542,0.0930277368289552,0.004873267912504353,0.0015724657992179372,0.011864159837690177,0.012282878450296698,3610.3552769393805,5046.560508137881
0.0616398725090348,0.09909951878839988,0.014619005202989628,0.015224630075847827,0.02643405364557455,0.01325160839456708,3808.833084939823,5292.447462420362
0.13902266349618606,0.08285002900358869,0.008555937272322067,0.015638103755183874,0.04674417132671773,0.011703996321866602,3463.662923919169,4895.202370878606
0.14074010191572273,0.024723296655730063,0.01640782441103189,0.015153825267934072,0.02834850470681603,0.009822534834121368,3430.505465588604,4793.114908080693
0.09785686848651534,0.03231377578630773,0.009515214855769017,0.012063300318035423,0.0244397443853538,0.010449136410123381,3445.730644819111,4839.515574426621
0.0969319429393572,0.06835057264041934,0.004044072555848621,0.007577064330320234,0.03154761643857187,0.011006344482075719,3656.050040501216,5083.518371383775
0.117206231090807,0.08868098000173383,0.004582013836754247,0.006446670937632169,0.0344715467963234,0.012607292503173792,3457.039452611113,4888.011446406444
0.12629810071850578,0.05921162941614669,0.03148564827597118,0.00730307489189039,0.03739444637055995,0.022484839526325247,3336.14054537207,4756.346965767368
0.15919543194716942,0.0637057197570676,0.020571268553560406,0.019535231012891917,0.04420587659630081,0.013566388710295646,3395.3916494451105,4773.14184121419
0.08208130705230315,0.04425972737564206,0.00960752371848702,0.009957646006596632,0.030837605509517453,0.010517041446569557,3717.8312317656087,5145.76194327985
0.06572711001760138,0.03471395441644802,0.009918183605278977,0.009434174036097769,0.020740936424437396,0.0051672818260872265,3577.9179192413585,5025.419732395372
0.07481805414123438,0.024942993450999044,0.00699485798806229,0.020319988683662794,0.01323420429043498,0.004815048907917151,3510.4597595143764,4923.413858014985
0.07140626418110244,0.0597354930591008,0.006579442314942802,0.012991555559924563,0.03057332396666121,0.012784932916536922,3435.615278491506,4871.929544137617
0.06923791664623533,0.06979468919878279,0.008408835530569916,0.0066207895209225934,0.023441873703311293,0.01624120507195584,3669.6526528293152,5162.544453075432
0.04305472748173696,0.07157490923451337,0.012048902792237847,0.022307113688205087,0.004781653702262291,0.002637977260985359,3315.6121675844715,4714.497409074167
0.03337098657782203,0.040628825299055774,0.009849785224073322,0.013351844241472089,0.0048363447031275885,0.004577691433633624,3733.313493392267,5234.332523463007
0.028282216621751684,0.039939707436966,0.006612229437259902,0.007907487854367443,0.012637758568731703,0.015732339364271847,4006.2205416006386,5593.17427897563
0.029131775967853137,0.14599400826074516,0.002248622597398376,0.01834048735020535,0.01295786337570747,0.0036860596141546527,3302.4595027794535,4706.280948561835
0.04900282611959471,0.08212769275862461,0.011055975877280225,0.008840346557945904,0.004522662575101805,0.02043119664866482,3511.9888561785397,4985.907754655051
0.02565085092757551,0.019394054588368532,0.015592636561725461,0.02031419331137025,0.008265871014582109,0.010753786511489704,3954.081709882566,5487.107319437806
0.05492350532950765,0.0892952292906843,0.0024632139165821593,0.01249785609135854,0.021651436156142904,0.01402620950395628,3706.931835631487,5179.001223673205
0.04622767910504401,0.0822146035957438,0.008319722117947242,0.006911445802324489,0.008414317617539423,0.013999792891793622,3690.6026517083883,5188.6909926373955
0.07513871895916645,0.05638141058909633,0.017177198004211677,0.00440991340537092,0.01102068377150045,0.0057600274124434145,3827.8545720557972,5319.756300621196
0.01857310961280854,0.07311041551207338,0.023021161079701258,0.013368254586747936,0.016470547018789975,0.011072510810222494,3659.8432635346235,5117.430346064545
0.028598568534505545,0.10675458710325504,0.00846524147843884,0.025699109465778396,0.023367514253250506,0.005901052595385766,3191.354034857945,4513.617012068421
0.07852162737317613,0.05995010059408983,0.008123994661863192,0.015542281251175193,0.011133679120181544,0.0024023131754393984,3223.1194734410583,4568.560410114005
0.08013950293428332,0.142732551621996,0.01317086690340898,0.01364431398274505,0.01782391016176951,0.027218605674217425,3353.826490527568,4810.537211629739
0.17481927211422027,0.09496168681219516,0.010720552807788728,0.0025973512659678458,0.047237835635741944,0.007925747423985599,3006.404768829787,4354.835791346926
0.02616952158734941,0.03177175332422994,0.006211935998319939,0.01137111529314037,0.0131388114749586,0.008957450858856386,3933.26287678939,5483.456847044599
0.08596214028528498,0.1632824457745715,0.006815969608882911,0.01786619399996744,0.022129694190958758,0.01609921802595868,3460.002138264543,4823.295682848583
0.011075815522019104,0.026957379128964506,0.02027131289706621,0.02610776873698698,0.022343393041954977,0.015344548134951523,3591.3429091251,5067.787578799516
0.08664031998054705,0.09070059878397595,0.016612769117443308,0.008765366982690426,0.037242478674496884,0.005590986883663312,3444.4312244344724,4980.638353337033
0.12122128270347532,0.044432083897344585,0.012730837034085845,0.008387729206501675,0.022308704202302104,0.008608664493235016,3594.775731036383,5054.115240569196
0.16534268926651918,0.056487655511137914,0.01635352329496953,0.01119324952451014,0.020698372301749195,0.0065562256342958265,3110.7526384109624,4458.20346542917
0.05957583019534583,0.10346587413057334,0.013046955707344998,0.00983498574434553,0.0069574296191125306,0.021175483550641274,3419.9281253325285,4835.88803370298
0.09890327812609587,0.09908738196797406,0.01134353680476753,0.009283482596081602,0.026682247155471645,0.01916015394148406,3205.113590943869,4633.913317533707
0.09282727274203247,0.07370484869002712,0.00955518879007347,0.03099737439582481,0.030138142097624266,0.010316957703236259,3672.796640129262,5185.825613949876
0.05030418185769933,0.10737391365916536,0.021838370142920806,0.006994229327123014,0.015417251525601241,0.01777657048024622,3703.6432641294473,5270.207667946303
0.2115829476853092,0.07698361356397482,0.015533767643749254,0.004053176785373433,0.0416465659412425,0.020589182112584953,3125.1858932156456,4444.530305261779
0.050093461091823874,0.1310313895922722,0.0033465983920887106,0.006879605641880051,0.010052076007537075,0.03096520840558897,3973.1964643687566,5484.4887281318415
0.13044121403843092,0.03212233173359522,0.0075408380546001024,0.010881148664623476,0.02384011451073827,0.009944817186084249,3922.8123346744383,5456.51178844995
0.12023450143030766,0.1303595702021709,0.034458965039681926,0.016686160423396344,0.02339899266328851,0.011303718509622782,3320.4920447255736,4764.030541427384
0.11343283920941791,0.08793067861319558,0.017034480319726184,0.012452381075241355,0.022769452978464343,0.021029680362489787,3399.3019902876854,4830.197407432299
0.12907614903893427,0.032771181066202276,0.018182292928698954,0.01169978400405659,0.03556707606310311,0.01142722539617872,3969.258458672442,5439.823042865932
0.0748562890168646,0.07815743239951857,0.007233314484917382,0.014333106160427848,0.01729713850692432,0.008258577141679173,3215.1921502912414,4540.552739859743
0.05049652921879095,0.19714141622677897,0.006271126473114462,0.01694291226554306,0.02510962385087062,0.02809735459337947,3622.5962203637155,5067.041315973554
0.05716514489805463,0.07595233270224813,0.011830589162999217,0.016753304683694403,0.02465803327087441,0.023695350090481036,3301.473847683476,4672.9403092535895
0.08548090439543374,0.08195550073330919,0.0048885797577845926,0.02062265950141171,0.0074387179944548866,0.005101800958231828,3452.3588838142946,4937.411670405429
0.10136824185978531,0.00639046873015594,0.014751660035764901,0.020953959437640217,0.031963809094886594,0.004015104967634127,3545.1312820580856,5005.674333194619
0.07303882254786657,0.16059030228107044,0.024856911391774907,0.005978121859943985,0.02313827624942489,0.02551328499530638,3495.0951722330087,4960.349482528413
0.20026947378556656,0.038714770071107005,0.012927103973550822,0.008141092708309457,0.03667747803327514,0.017618123288082155,3264.7778925817747,4597.048450257704
0.05164615366839363,0.09898248512109764,0.005375111491110383,0.009064587144326699,0.0017521594881485113,0.014612565351608204,3780.867765604033,5339.9862244351225
0.05240233667795763,0.0362056686701275,0.0124948153389179,0.009067260798269569,0.02427071532439006,0.005080191893246735,3619.3478582513967,5074.3931786602925
0.08181556563374771,0.12569086458541906,0.011923609692803672,0.004326859739160823,0.026497947010986025,0.009112461535450334,3274.2854518895656,4652.784914391147
0.06290351701621505,0.02415312794065981,0.016010208854495125,0.01063203477318688,0.021792413617527952,0.00047415932811282796,3639.930395797062,5068.00697499917
0.06264432484983812,0.0725339095129536,0.005645821138276688,0.00935447105529538,0.003964536663104368,0.01254564187074634,3725.0362029797893,5273.04023468116
0.03852175434778596,0.09056376042777171,0.012686494331095085,0.013701192871287075,0.017420166965871797,0.01927015763064928,3472.251638933144,4875.7356694133605
0.03928541607419113,0.06452320296361788,0.002732613036331992,0.0033851526083919265,0.025394565295100004,0.014154697231148467,3468.96354469284,4917.886843970465
0.11878067178224914,0.06597568510976712,0.020595410230739103,0.010774086316272953,0.03673372164013319,0.011350391624374592,3276.4863011146335,4609.674935994942
0.05708678648849215,0.08375178764302418,0.007376811590177795,0.01815265912870251,0.015578753147214465,0.027325405551261884,3684.057749902805,5129.079587582131
0.06983161460389974,0.05128725197380342,0.008085289749666904,0.005135323255299429,0.018627559687225518,0.013716632733269592,3598.7605383241826,5041.6730642595785
0.04651145538325333,0.11993091923812482,0.008157351054179864,0.007752124404062436,0.023037008723544763,0.02163935199106183,3887.310825515072,5484.60010570321
0.036737056831526595,0.06976130659603497,0.010461452400333596,0.014988919910511486,0.022210665744764973,0.010548130943153,3512.0464579648983,4962.768468521217
0.031575064884001136,0.051824014326764055,0.013043698499578885,0.008561434168569412,0.007751092140885343,0.00495377112850379,3567.1629878985964,5008.045394547075
0.05141158246836538,0.053988106718950865,0.013595740821238824,0.0023568718923911852,0.015744670319354358,0.024729723099072596,4084.0819848767333,5645.8383368563855
0.04912359731754543,0.04816060961159763,0.01875705472771431,0.01167683188857451,0.005616126010835822,0.01964427280188005,3531.5968241310943,4937.632987250791
0.09159280551934337,0.09560514040148461,0.015434643688685785,0.01915360003634645,0.03067433545101867,0.015539607167390824,3145.502282681566,4466.340939166613
0.10497808848257245,0.10367368813052814,0.005848591674590011,0.004645665427307678,0.023928422777467238,0.0139706517272377,3532.1260790159654,4933.988058345234
0.01726887786106857,0.16974442825796052,0.017336280038115208,0.0034810564525333113,-8.204615503875813e-06,0.022432602310348434,3449.16563284833,4877.905100240482
0.22289387818460232,0.20968536326426507,0.015773350390875025,0.0031011178231807168,0.03978858144475537,0.035664751953611525,3211.958876351785,4615.687814744678
0.030666621705584488,0.05637990947976113,0.00799012467005079,0.004357445765331209,0.022847893706380924,0.005823788289656579,3998.5827289847307,5569.22702666004
0.06613315601765635,0.0541322677151135,0.01023030135596714,0.015942588829508456,0.0021828493494289894,0.006059004268581464,3995.7263080496764,5569.913758950153
0.11961135334177674,0.05220224548570784,0.012483630911850133,0.012157506552567587,0.02669011674393132,0.007497691092571223,3146.408858684838,4524.4550633784265
0.05126563343505858,0.07483713744084032,0.021288969236695033,0.007975888062329779,0.007630906792738981,0.00890060157488916,3806.0184350177487,5279.6359620833055
0.0722668174213891,0.012470732774364418,0.009957729510023508,0.011476073032235275,0.027864403182764133,-0.0007329512408467028,3252.8969373371606,4595.881622494017
0.06489081815466798,0.05685011669179419,0.02270681159297679,0.00749781284921628,0.01563604870004134,0.01290508332748553,3944.402473207975,5468.939990937673
0.022393759653582042,0.04940881412752781,0.007277934773344158,0.02455984306118166,0.004414156809616695,0.017443758450963895,3043.8960745977406,4351.38089035128
0.09453832714175796,0.0642611430657057,0.006265718286581981,0.0013974451039551162,0.03217532653969749,0.0028661902769598954,3819.2889963321622,5308.78789298556
0.045186009962307996,0.11309224926095224,0.003564536383715226,0.002319845749157468,0.006961569447896105,0.010054116109268079,3508.1204822155405,4880.282154214663
0.12175732740146096,0.08725935693427177,0.009610182187803983,0.004067096168781832,0.02356694493289648,0.009200434772029564,3538.5441592463258,4916.384830616963
0.11562505707829165,0.06519280330204687,0.022017954702892643,0.0034238304004144304,0.026720328986130183,0.01270606811682974,3425.0316914786868,4873.799774068647
0.06503176894850199,0.030387668299041007,0.018263088732906732,0.008345912301976885,0.007795776706554585,0.007397196874219294,3807.7557873138917,5329.550716026397
0.11165391781115787,0.11308741881904766,0.011511229801255825,0.0008192798480467172,0.028511968855074597,0.01687086258777127,3301.5834691964887,4573.757046401437
0.0889095133456241,0.14661104654307314,0.008853116903209893,0.011564577953854786,0.016261553229382504,0.023726964927274715,3157.4577510947665,4545.9955024108895
0.16380848162618014,0.059079093155817476,0.008996788852924095,0.021648263023065065,0.02093228859081397,0.017532021658373077,3141.07207773406,4444.569977763829
0.06269311045551296,0.13394929399118452,0.019298645975091507,0.005157901517664124,0.01285807800120131,0.018435803394090344,3122.847947985775,4443.807903658687
0.06716439378654139,0.07972075210661633,0.0092410283038885,0.01598842262359772,0.0029183203186823464,0.015810163241932705,3574.5850916083386,5000.774653672211
0.019067983228476432,0.054344869106659664,0.004322029820925506,0.011945317129896594,0.008568139055101467,0.010389528630284521,3735.4646987129972,5277.2129777634655
0.07314208851744221,0.034794256528739874,0.008911171727008041,0.011907863868634698,0.0031862574852487783,0.012820893613308062,3306.359079401183,4661.427318146522
0.020386812591360437,0.11581905225182658,0.01746425586919016,0.011312365059909842,0.026835745946926184,0.014395287944755997,3413.6970784431464,4851.800402026181
0.06299529727042054,0.06603385066072247,0.004217957590364974,0.00854699003522095,0.03192676031561355,0.017473032358510932,3563.244329035835,5027.736136891103
0.055464342870456027,0.031220245664155134,0.025061531489297868,0.005330564301150978,0.012916980524974704,0.005659402148386703,3455.8216480342444,4814.86003637261
0.12273423001235974,0.08277286116496572,0.014923492018955646,0.010131355233597112,0.02715648582198735,0.018546285732596767,3528.3727018624245,4958.554419310536
0.054755208338892344,0.07543261606707412,0.006483294222793212,0.011375396510197686,0.02009756759303061,0.00964839038227058,3112.189803158966,4454.783969133036
0.057495136293677605,0.055732271661472974,0.0026553827699062884,0.010744569181613308,0.012522674187685856,0.010574696538981415,3678.53927868583,5196.175352916845
0.11337242899000338,0.10047809692904298,0.005474666529484062,0.004691068323104309,0.029476231447090162,0.015300443638255529,3718.232529913083,5210.301943740621
0.09683577119046738,0.11193794932922684,0.0118650394452657,0.0030912667694418684,0.027170130665899298,0.022784832086749328,3196.916183536095,4532.76139550435
0.08032574286545364,0.0832554694042273,0.02511101381710182,0.011033743760741578,0.03700853865805489,-0.012836008411290149,3109.6278312849818,4506.870461947734
0.06660998457693039,0.13998634991198966,0.005854204055816141,0.013825874915586784,0.02448097174124629,0.015153681752652767,3028.6835435710204,4356.3670031014135
0.13605073002246998,0.09019971847974045,0.016212003268716586,0.013402652584535808,0.030732384718480443,0.012338614826046361,3448.4094625626967,4856.685532656813
0.06884863804595802,0.07446365296592145,0.004592416480371744,0.01635469131157742,0.02674860396131305,0.0279096214814559,3302.1335084413718,4675.129459787869
0.17737606377831217,0.11821734082196761,0.018585413448708,0.00883823679657405,0.04134699050454521,0.01889262155689101,3480.0903200969906,4876.311130032092
0.05135729723408609,0.04353799254689239,0.019815901876723156,0.01678098825195803,0.016100222356887517,0.018101113317331923,3904.9685506470432,5347.305513693982
0.12495048644697315,0.033123017523198864,0.010679728286627893,0.012369006457261788,0.03287622927456391,0.0036469679425558173,3831.5212672805924,5305.441236288411
0.13437834795752876,0.007246353447514189,0.012661319071762569,0.006719605930211872,0.03157055257062388,0.004623498510705974,3747.900563833497,5202.483438189985
0.19116976409774186,0.09024433322130553,0.0062984194009165105,0.016213218879770345,0.04470704747658504,0.018682573257332986,3344.918417315024,4707.19596082309
0.02375892571298251,0.07493793926645477,0.016547055278308603,0.008150413271873902,0.027579518005035997,0.018979661640716763,3731.7718884526325,5213.832378889292
0.10819193496723005,0.08533551627072881,0.002224491835914694,0.0191292424195367,0.03567108425188155,0.02282634105730636,3471.348653456378,4911.350360760937
0.1143313054233787,0.015562037353491008,0.00676232900183485,0.012581637216104571,0.03469799145171691,0.002963111572661402,3846.941013369399,5359.838858058197
0.15854727087909795,0.06121799592502021,0.011557661562592502,0.012278504962721936,0.04559191713044668,0.013631425445299186,3835.8177406030827,5369.94440404491
0.11481352406975603,0.040730613181676,0.006021928295974203,0.009684076273351968,0.01967132024520858,0.01026936684648744,3630.597111088193,5172.364977864175
0.06908817569793244,0.07646559775217117,0.003256018413259959,0.011027300044861951,0.024514314746456992,0.007989888357173245,3415.8213744327486,4875.2511553997065
0.13128512514022475,0.029974318333901937,0.005378717621652572,0.01982739354909695,0.039779479655847265,0.009651137140902032,3420.1787689287885,4776.728618669933
0.04614520811695886,0.13480149072222142,0.0038774552413773774,0.011620913765575384,0.015276772436583283,0.024345023610862004,3622.371958314411,5157.060774391726
0.12311077311971626,0.14765860600719172,0.015556520992469822,0.009504840477251263,0.03861843022254745,0.021536034167236928,3276.957528677284,4611.0517737475475
0.16734346783225665,0.10130598473133699,0.01511928751035051,0.010778449005122705,0.03777656239464116,0.011455281462676352,3496.620233898501,4904.755588069522
0.04448518124344993,0.08967300350882726,0.011213369907938975,0.0027768141099052254,0.01510102446645657,0.012399809620516861,3344.4570340529613,4669.3511206549765
0.08104751686950834,0.06792074102783485,0.005788816204195697,0.015107920457387517,0.021426496187994956,0.004524577707418425,3719.705419882176,5173.125197384994
0.031476337983927224,0.08806025486450655,0.023161810251461978,0.0030405818422978054,0.014394746727687107,0.012329651119226069,3588.882178682915,5034.909163478332
0.02794074359459939,0.06289110598703139,0.007181023306998317,0.013310705866941679,0.01974000175302905,0.0166061315501344,3288.821471575157,4702.246915584147
0.07875649307546745,0.07479979472680673,0.026165633064295167,0.003936124433233858,0.01997412283328147,0.013578407750694094,3677.739620939234,5223.936689695313
0.07868503358527267,0.08997390622697032,0.011640331527680625,0.009377322882140493,0.02750176089739853,0.00915689678371057,3494.4302829448293,4938.536027767773
0.09456199397074533,0.04955246065033036,0.016778265142711385,0.005622630215570568,0.0271355357526316,0.014577131357962476,3446.850496571701,4804.290004088014
0.14841215523351683,0.09073962554749397,0.015622814657104493,0.009766635945476285,0.034357874909017774,0.0051682817244225856,3338.567706023236,4765.4894987668395
0.14721607186839053,0.05614786387344852,0.0191318989982655,0.009031056890414111,0.03518810684857691,0.013014768088189844,3339.4087745913985,4797.455146886743
0.09398847709399591,0.05724134387114147,0.02080290040226938,0.004819696860002322,0.028658400568459554,0.009795901745064442,3331.265708800869,4679.975875398152
0.12613574485352982,0.07505517186871767,0.014481576068137414,0.011649499290498102,0.02944928101340467,0.01744794842848225,3639.2074982651698,5109.469726501272
0.06421336825739064,0.15058658588248844,0.015896292346397226,0.018017860261337986,0.013863208502476708,0.03487835352190885,3069.706727973883,4463.746216244995
0.05335528901313801,0.06717872740426366,0.014981896094139626,0.010791761575916426,0.02552920969339887,0.012753380970824556,3666.131404043008,5099.255960729509
0.12600621492929143,0.019652627130954923,0.018401219382733387,0.009770322028943316,0.03385257801577697,0.004969807603886893,3445.695998250552,4875.624412623445
0.03951810131285133,0.050048859873228504,0.0030677898056935262,0.018805329733700797,0.015543624405671877,0.012607788099886124,3496.728371237738,4860.316477991631
0.0696194101110326,0.08427136326347205,0.018305569459754135,0.021758671251474508,0.017161179897058773,0.0038257556838091956,3172.932253440454,4601.409085685963
0.11676603840794934,0.10328972674564203,0.008476309221532089,0.012918519176799873,0.04765465479810253,0.02204875416061321,3816.8690798493258,5308.596744862056
0.028451889198437306,0.026373218484261867,0.021865880702637387,0.013291453983611678,0.013879765640085796,0.008406320982889631,3390.788782712672,4786.537048200341
0.07561524463082579,0.059271382746048734,0.006575500455576495,0.007273752309561139,0.029088723936782118,0.004502692683520534,3843.4202846209664,5362.607765702737
0.06011110923074123,0.0682516484315659,0.012476075013457204,0.020510921875417684,0.010253003461405157,0.011428789489894748,3338.3991475724793,4750.496193358513
0.10170069153821286,0.11620722190424702,0.02055969192142152,0.001517485671592286,0.02524444055710909,0.02225346655055903,3607.3109514688863,5123.557934070011
0.07162188140631318,0.0755254083022882,0.006706965023365156,0.021666119109688315,0.02039249562400036,0.004600576942251531,3605.382346105574,5031.008210055873
0.01849672834336878,0.02941196463490546,0.014225479586482372,0.004519545274719937,0.013569195357487384,0.0061790408167412885,3493.297499149253,4963.162467231655
0.10635246904856677,0.0366525194562577,0.006404469991448734,0.012209231354561067,0.031116042018259772,0.014040738959519574,3431.5334044424226,4815.075860554365
0.050543569843023634,0.054166130681127446,0.010036371473812488,0.0041230894247163054,0.021238343691246546,0.012918171941764488,3434.7152285890897,4769.817440517047
0.11438348844820198,0.1147966828753003,0.01543792665712148,0.0065469574177482075,0.03740181498771113,0.016107121226787636,3167.1358733525008,4601.207675769408
0.13170040352190657,0.08956812919848386,0.01757757695459785,0.008322403968071433,0.02549386636316348,0.01244311993500331,3273.33516956223,4573.030901968502
0.08400192525309547,0.10012144682056656,0.0026963134384402464,0.009584117240338343,0.007410754124516084,0.014021357688670369,3212.00385896115,4582.874754632314
0.07281469592546012,0.14591128829510494,0.02166661995821974,0.012243199063058595,0.01937557855166411,0.017390814711544963,3671.779545359378,5191.93197961755
0.15519567325621106,0.04097730654751863,0.022790260093778842,0.012264912042581585,0.03400373215825623,0.02171515972878231,3995.1242762946736,5496.786320076
0.024048629825954116,0.07199025623238853,0.007491723574025338,0.010112986458793459,0.016014063871536137,0.008962897530849816,3296.5817892618174,4674.598039535065
0.08307683298679229,0.02580849019976664,0.020571851539240838,0.009519085074851353,0.01935484246739561,0.023732628798104165,3168.8827355904605,4571.472780436965
0.14619484823786424,0.037013040383888064,0.008832057843719822,0.017808778288917436,0.0344734119274076,0.005830587596459672,3142.9581669886534,4524.465385683023
0.08224105751085087,0.0656572497835763,0.031950055802975955,0.006343853959454094,0.028497676290243166,0.007888870642552163,3372.516877003023,4789.609320408022
0.04358366248647201,0.10558664477132884,0.005578565137864864,0.005736091576487264,0.003246366824493825,0.017819756070681227,3496.2284217937668,4900.688216162629
0.06397533961369462,0.12459604569611682,0.013810769186206147,0.015323090018441798,0.03464143033858684,0.015266492467424671,3659.2288143960254,5132.113419755341
0.05778172369065064,0.07135225285667544,0.0053997672669157904,0.008598683613139799,0.013602536847756044,0.014330087764660318,3083.670927316502,4460.8155214877825
0.017792589701754354,0.09413930866609009,0.002841869203208752,0.012380139712308487,0.006158777288142914,0.012623620968144551,4226.771464346982,5794.656533290996
0.07997512868984603,0.0444019917322781,0.012679499590943458,0.017507382146857355,0.035683645756712803,0.011675148185115433,3290.956446375782,4676.0181405104895
0.03487613646890621,0.1409586954398457,0.012640364075319483,0.015641286814370863,0.01158985645602276,0.024373556882863107,3417.0462643841006,4824.634306928275
0.0492092139393369,0.04848679141420935,0.005965828512331607,0.003329829656781018,0.019063445626969155,0.014486788842550103,3559.6919945854443,5068.812169346203
0.057574657761197294,0.03976572579392916,0.009290895040832296,0.008913910351993584,0.013889006366432189,0.010910069813018662,3914.767169933309,5499.5788851102025
0.07575257173836263,0.08313538881040619,0.007147960289779184,0.00787898067464848,0.03936153984006812,0.016488143060225252,3680.354774949609,5223.57833163433
0.13106287143585119,0.1082086749808703,0.012618671567713515,0.013768290559129244,0.014258630040707928,0.007733505231307279,3221.0895438743955,4611.324356003341
0.16461079017093244,0.1278819018002895,0.011285530060365416,0.009444543408252687,0.04891443784177834,0.022010392571547233,3459.317467520612,4819.02896822086
0.1866181191796803,0.0362444257715984,0.01440632600251956,0.011811820221621153,0.04181397834623554,0.010442000504295324,3536.919979519487,4964.497829642097
0.06694625719185887,0.04172066966580707,0.006615671621886177,0.01052870072141084,0.020135631251009034,0.00632940785761043,3660.333343261407,5197.285615973229
0.09656962436187573,0.04404638126551016,0.009792593427657566,0.011436310032939895,0.01413037743424504,0.011875156582470377,4135.606399929758,5715.995428894872
0.045815443623591474,0.08924252284975923,0.006582036837643152,0.010407598291692592,0.017298324103632707,0.027215849782701942,3561.592031796845,5078.31789546996
0.08869361267011397,0.04271426178541319,0.010634203725406528,0.0035436796555101025,0.014293039546634821,0.005935406367889306,3540.9206142931125,4988.466549893004
0.029876156087190988,0.008680874196135245,0.0077257148017796295,0.01651412616823578,0.018119728459629766,0.005014527409999649,3397.388152611284,4820.9233086807135
0.065963332524075,0.042459656916888494,0.023048773086063724,0.008741449421878423,0.015075792500487527,0.014727456264103435,3085.9705477922644,4433.630163470104
0.05063647880710666,0.08181698886389817,0.013029315433690885,0.008637425986850616,0.030513518857488143,0.014928795621292788,3668.3728840686244,5104.468547216569
0.1189999882397355,0.04872664243052496,0.013326452545736148,0.020502284591338935,0.024004164431476318,0.014068441380507444,2994.94317547814,4314.374786934026
0.1200235827899824,0.09442755204086838,0.004421435904967258,0.006358799180062934,0.03059083158646437,0.0073236692103205835,3062.7288699363503,4382.087465854759
0.10260016912323289,0.07331600184733518,0.014910236077254398,0.008633332958081207,0.03032853814390207,0.012330663473256415,3870.7061656437713,5383.058139211737
0.01944280954886297,0.014760852398798548,0.023301361807089218,0.01647317889101846,0.014293448756699806,0.010251317691250239,3330.274796301072,4761.4879725562105
0.04190383125319795,0.017825238016253374,0.0014914510139055614,0.02865469612530175,0.010643063694353874,0.010812354038670079,3853.91338230765,5313.2396368278605
0.10592922234766541,0.04801344098274069,0.012542831334956886,0.019707174593999628,0.02825693719562466,0.005205352700889805,3729.3946821025174,5216.518013803987
0.12801675004452429,0.10715715431333861,0.027576820197928262,0.007265879336124466,0.03523204683265154,0.013575159147547438,3259.6244620176853,4626.656142278323
0.13414293646013212,0.06072985088617303,0.0017481772484227499,0.0022435635078103078,0.02827466761597408,0.009045675501939047,3474.363571305098,4838.975874299439
0.004997132493285298,0.07360226065308284,0.013819969286109053,0.006563640192761441,0.012138343426510583,0.0119036310736225,3427.4196949057086,4812.523005813756
0.11911165743967417,0.00849631580176151,0.019624625738955372,0.008814325082518348,0.03179818198555421,0.003493108078660764,2977.6922901791577,4250.843819293495
0.03452693425971913,0.0603613777753668,0.008976714562098637,0.0028834748472453342,0.014923376896264324,0.008958567948696998,3336.801721573784,4701.868486942681
0.045366339018892886,0.04633481151663565,0.006192802067029491,0.012187874818931105,0.010505894078276014,0.01176375637362485,2974.557155314554,4301.082633269044
0.13311696524686964,0.03218843302921887,0.01747472028606119,0.0056956522215038715,0.03865274691908607,0.015791648486857476,3448.470417037006,4895.892202657609
0.022206477077911062,0.07260341655571045,0.007764225670548688,0.00521103494034542,0.008442767090774411,0.006239791402648374,3784.3853964944956,5249.243902917432
0.08301541631767448,0.08137665319343552,0.022458300182188976,0.005646324745970549,0.03348862157021487,0.004354235962941166,3571.052627392189,4994.133160189144
0.14724160409965953,0.13477806457741623,0.010716943975626838,0.002206494783366549,0.04189798522076364,0.011868592635498675,3181.098337545127,4531.681055444809
0.04292221827062497,0.05811310522689633,0.014272961400089037,0.005660840831377016,0.03379989675668863,0.0038852497524950345,3700.570684174817,5300.531689485022
0.14262547119279162,0.035588750457278134,0.01621020167481682,0.007592005939771376,0.03713255161542804,0.015134322138285097,3290.4361502679326,4720.994060678962
0.02194137775081518,0.054321938073605386,0.01354853070502321,0.011265416386181695,0.01075449743933265,0.010634181968723197,3746.070005144794,5245.793841977896
0.09824400357834093,0.07423349616150661,0.008611467258731345,0.018806785402801836,0.019867975476018054,0.011690305548454544,3400.233884116937,4843.979732954649
0.06274517884916463,0.03657283735534102,0.011339228409502813,0.01916551337056679,0.021014092734070726,0.004189108777139369,3416.2742960504124,4839.087942233395
0.08794506575008762,0.03806052578434506,0.008320862734847338,0.009415350069166484,0.023605365056378464,0.005366422105186733,3540.051293240719,4971.030609932889
0.08798988817209699,0.08689240389314361,0.0032179322773979737,0.009813183630520224,0.008510286032816554,0.010123837581508342,3693.8603969675,5232.946671125337
0.08531441620522523,0.07266305590006186,0.01703561042250334,0.016517862100679147,0.020970152214096927,0.0036180348464275106,3653.3677461946113,5122.959391280459
0.06301305359919414,0.06619108727323203,0.01104465517158892,0.017659866025326897,0.026866671778618196,0.009410974099216856,3545.933397910507,4938.182586773817
0.05968218528662804,0.08692194028654587,0.025387344007010038,0.0047951911824785885,0.016305825907907526,0.008592750761425525,3916.6207247388193,5449.971032589763
0.07993318523447472,0.03679307198696566,0.016411461427712076,0.008630600486110605,0.02284892290139915,0.013250767847409407,3366.12921512489,4748.8741952745095
0.03185884395896276,0.11728664636312304,0.004212360773485631,0.015382428073497599,0.0238220444969671,0.019565519783086828,3675.1388164434575,5207.896335020668
0.05362382510515071,0.10486802780691229,0.022488953892070337,0.014801560989705762,0.026181725788340455,0.015694724600215763,3306.8112201416907,4720.661848890996
0.03724173614126482,0.09940840597529184,0.010282893407590324,0.000813987357962268,0.018918655881104432,0.025612816836713747,3771.595887655849,5246.5127178017265
0.12560506099099528,0.08238085682019389,0.024675232263847616,0.019131037317008596,0.036730027680602455,0.0020702418884203525,3762.966034852725,5219.080602414021
0.04599520065009597,0.17561139597795986,0.02747509505644667,0.015229040449851525,0.002304165547664973,0.02457771821681457,3753.077116516193,5289.515613117262
0.1617287436499381,0.05485454091935358,0.01934953938506015,0.006791639731134591,0.03769111609712209,0.009547076021309298,3239.794945844215,4615.140958220344
0.13615834229936266,0.018327146185660777,0.005431647173786891,0.013238400165824551,0.027524386986908716,0.01654173359872948,3377.7573029238843,4837.629069723919
0.04267737432868428,0.13826344324707449,0.005095441196156359,0.006854702820280583,0.024982358482562875,0.012659013631793148,3337.2984674837803,4750.388200884133
0.061665029461865424,0.059118625190961456,0.0091311710241521,0.01473646916828932,0.023205596539463767,0.009510608694945709,3419.3962480996893,4750.970640244638
0.08898603068458243,0.113306077734123,0.00975220065899795,0.013463950330650128,0.017068768249595297,0.019288775358319115,3705.6791135794374,5180.1275039971515
0.06881503438402428,0.08507414408716821,0.016061316164274215,0.01119255023954856,0.018025341753893462,0.013593776164578603,3524.0035071579414,4881.492311572347
0.08624403010897547,0.09597132832121369,0.004231367266227424,0.02469461058298369,0.029192255656968025,0.02532026587395658,3221.3578877141804,4566.185524541642
0.057174287038763275,0.07879819943129135,0.004320678612966813,0.015181864102229603,0.010101749169112117,0.009060922085914386,3352.497222719567,4807.46272010498
0.04426471995929465,0.07083516608491908,0.013503017804454367,0.00858249657487722,0.011214671931215362,0.01448255836984603,3863.3163859454135,5329.686769730342
0.24741554620469258,0.08719488060276472,0.014687272475125341,0.01142865816604082,0.057172052543529424,0.016038808170533332,3250.419927828222,4610.570865649624
0.08264377119280254,0.05503600301580921,0.007665986408687668,0.008927757926585934,0.030352912193990927,0.011215992505224632,3757.384064857214,5301.8192810017135
0.1853414091237704,0.11493942408612208,0.01635881218007209,0.007551302187178144,0.03134472327630894,0.018713437750327123,3608.9607280494756,5051.717382440639
0.10099002130084071,0.12248586878507858,0.01210614882559069,0.006637424206368638,0.02829636348709142,0.013081566623874446,3885.9633386441315,5502.15745805172
0.03297929034782836,0.026101058534211137,0.006873866696225572,0.0120413805844378,0.014052219432217622,0.007525400638213229,3877.8485192511703,5412.2457648041645
0.10948337503221224,0.06999642438406133,0.015922165724506682,0.011473218249769436,0.01591668798252216,0.003296764301928236,3346.398871986276,4668.805238006289
0.07109810667577235,0.08713923625806934,0.012391280224092593,0.011747740230503456,0.016996021209952434,0.00785876609734676,3785.7067922726415,5280.1945395308385
0.030879348481629695,0.1657359813129595,0.018284384550331045,0.014677380736512835,0.020123831326411618,0.025683021325918702,3100.550491163217,4398.957254724026
0.026379898196181816,0.09000589497566433,0.015052359175996824,0.008764789601867412,0.0164779653082239,0.020738284257103903,3279.359045067758,4725.521780788497
0.11669966109524751,0.05458669186953305,0.00552380688893676,0.018629345403174673,0.03615015832574595,0.008674681584475949,3307.166539235532,4672.801313121187
0.08231918846493318,0.04157341922022528,0.028220628831260308,0.016249382357812623,0.018678944397244917,0.011947787406300439,3724.5150336538773,5180.664473160781
0.16700776798709843,0.08185229404849334,0.016124171279243715,0.011873897136281427,0.04283713491066951,0.010243207670754973,3016.0779225494593,4376.700490398671
0.07566485285390796,0.08252487808782162,0.007835613324148026,0.007704466748981762,0.019938705830314474,0.007215575967766422,3796.1966705854184,5255.369161850042
0.16537001861504436,0.05185233663473424,0.01817142215858472,0.005757756008987876,0.03280645010454841,0.005165860891980983,3175.495173631465,4501.814036741882
0.07144413457516073,0.07809260242567435,0.00846271533596564,0.0041146515816955324,0.01041425689792057,0.02515280602247332,3320.67034474492,5185.274108072667
0.09152228245262385,0.12269407079689237,0.014086594295456353,0.01362343468058202,0.026263448097269413,0.022327029813845743,3622.337935035418,5094.479068153578
0.1384316068536859,0.033144485661683085,0.018800848285658558,0.00956917996151524,0.02802195323267697,0.0007858786457588072,3067.5650775762956,4427.967220554855
0.0636807407131753,0.08277395283351723,0.010997091029926017,0.015073936905717194,0.012626433819366541,0.004038807579897085,3367.756389005201,4705.991636100137
0.1644615919013731,0.13837199524851196,0.01286242365791234,0.006957668366334412,0.04517412273398375,0.018716699713913654,3385.279985878454,4769.2779150524575
0.04120638834650704,0.04359462137343104,0.016851653176010964,0.010304960189912962,0.024831473761373617,0.0040942303658992995,3300.734292139605,4671.167972730836
0.00845550389831812,0.12774745388777578,0.01989858208430327,0.006722051355893562,0.019883305954463037,0.020862309333382446,3507.066331461552,4933.614149288009
0.1412372321103234,0.054626717157012325,0.015642044456163108,0.012008309042443276,0.03207064796727447,0.0013212965085791695,3122.088363632985,4439.141957950398
0.13640768654754476,0.061109243394458466,0.017684458773599077,0.005316941757365341,0.023449838224071297,0.006595491212838127,3509.173130158389,4817.553772164277
0.054395595451841694,0.1046603879756892,0.003482489802172112,0.016289586534812328,0.01338725120640575,0.01768002939675864,3447.8840976110796,4867.589707280625
0.14711968641575024,0.06953580834879465,0.007469665050533066,0.005863039829206759,0.042389759568086,-0.0020809066961828804,3387.061016880491,4813.19406777377
0.10810247201714102,0.10780784117266587,0.010849101688018937,0.02279906839027208,0.02753562737219401,0.02405528440305145,3082.282073814133,4401.786367736145
0.22897771553337157,0.04844835705328557,0.0074676217165442725,0.017621217336118832,0.04086329188046398,0.01389277309001765,3128.766732620339,4421.555884675512
0.09978153770992937,0.17523685102265402,0.015924578654415898,0.013700899705176703,0.03808956614425023,0.033062315799074475,3328.2473679139207,4638.920202280019
0.04530299083158061,0.11153704399400417,0.021106842007724,0.004858508828980092,0.0025302254215705186,0.013385127995065586,3803.3880737804297,5274.605882879767
0.023327004465004228,0.08376529418089616,0.0035573224453152555,0.0029741127499548067,0.0050857759902553775,0.0069881074347517185,3496.4583133173323,4910.972677565441
0.10946988105274312,0.08332790432513382,0.013205418959236073,0.014698526082556639,0.02282127099593657,0.015855456013834052,3124.379647583572,4436.18712198941
0.1767014449465699,0.10510396353652932,0.014257427254118802,0.00700692003608411,0.04018170973499056,0.0037943305693256737,3077.8746193724396,4400.277512474379
0.0756595969758271,0.057863813238753656,0.025244727500287195,0.00545571554496022,0.032629202138158134,0.010263875490065596,3307.5863852911843,4660.040531348232
0.08661578372080564,0.05620423698514052,0.011198339306899755,0.004338261138909365,0.045461412911033394,0.008637211867203148,3565.636082379128,5077.654213358729
0.10966351860173416,0.09921458445330429,0.006055287674759937,0.00896672470817736,0.017842411770305745,0.01369476932404536,3469.069333385714,4881.277080490984
0.053596071436681214,0.03215952206786108,0.004946533652960588,0.009484949406119325,0.023281899726675503,0.0033892316668840167,3643.571895725627,5156.494613765774
0.04787081308162889,0.054000990321948814,0.00042630177353678413,0.008214804112628342,0.010083176023337966,0.013942701348914632,3866.7234299713296,5354.7507442251745
0.1452722325812222,0.09837144697572006,0.012068347781193743,0.006407386762151193,0.03333712116925534,0.004112698672032047,3431.1707134215244,4841.877481927979
0.0871762655721751,0.10656512098936193,0.009583420696694206,0.01476793576058075,0.014480155789548895,0.01079112910955106,3625.3610466212003,5099.006511538117
0.043168832351685095,0.1093159171968968,0.007501946125844079,0.002843933338597548,0.011815686861080078,0.007672906569016257,3643.47110454454,5131.72748049256
0.07716412054989875,0.08412044469950154,0.0189571850982877,0.01057396524821509,0.023808179396434728,0.012300693527514183,3456.4637677619476,4852.92202548046
0.1271257957012166,0.13784579960821458,0.0027978660458992254,0.006681170130671975,0.03296266396300309,0.011510438226355777,2917.683471914713,4192.094199295276
0.03646313168610099,0.09690873861733204,0.002486331392692531,0.00540110957779227,0.0052223501448780685,0.0230883268444855,3816.8851846842213,5310.386411517239
0.058358870857897045,0.11871465421494852,0.008483141600564284,0.00977737224309959,0.02281761006847875,0.014583256874039136,3534.6498381407823,5008.792175165611
0.0690546486481402,0.08055220402463552,0.015215595849533138,0.017819329853140713,0.01830154348256936,0.00997700953672024,3997.459764641169,5576.926274718377
0.07484738029196064,0.11625864730507231,0.017110185880901015,0.022104650714609906,0.011712560472810213,0.01171494162522588,4069.2073537327906,5601.450879227695
0.038338234333065546,0.09752386253767606,0.01219109530220858,0.013740544475036453,0.0051258245505993155,0.01590885878511786,4044.9827157616005,5560.453973845963
0.10626037594217387,0.05500200157839235,0.007714581160043521,0.01768793557858553,0.0319348676362663,0.0035135098648839827,3569.9170086638483,5022.533035708682
0.04316217917284012,0.05001877078503538,0.023978450616698645,0.013571061078045949,0.012851048460866665,0.012221269141097703,3589.4426396612657,5047.058231859941
0.09079131551969902,0.027146976108448365,0.013366658990490821,0.003039396344751619,0.02132569683452385,0.0035893907430437975,3257.207867740669,4678.3159078701965
0.055896844727824524,0.051227970442631825,0.006347592182019759,0.0063967099892890044,0.012611629903809178,0.021357422461556985,3551.936009651465,4973.516889134656
0.2085105869318405,0.12528612819697224,0.008566172373341754,0.007818217782514267,0.04806050436884577,0.014390851280938362,3279.8342336461433,4616.934569386931
0.07608952620459611,0.09594650240571931,0.008892547745948352,0.0017811275142673771,0.02369416079105384,0.016768040426350467,3825.5199832386575,5315.11855389307
0.030331337364101228,0.03216478110159212,0.01029425052450631,0.017230586720022686,0.007914924979085186,0.017028784853960706,3126.196815492808,4473.936364975385
0.0031620260010037484,0.06435722346374789,0.005880143876636948,0.010752856574073525,0.008235226112003322,0.0033775614080772402,3248.8493338859025,4592.1305738190395
0.043909101669541595,0.05636158958742427,0.019089425456434363,0.022556554296766295,0.018640380759067,0.006115765754470193,3122.24773082477,4479.755818931378
0.09341561834325862,0.10233277963140626,0.0006129365604798392,0.01097526949449272,0.021346461660493348,0.01960001508990098,3044.063593111661,4337.075198007103
0.13872233991260743,0.032787128789319823,0.020551321855868117,0.009130342905630097,0.0320686398510331,0.025462839562258588,3414.174784573585,4850.26474283214
0.09869346445609281,0.026691382365191117,0.005791759154908918,0.007663208485231089,0.01038305374408293,0.010042462736778241,3410.3842923528896,4757.9025621177125
0.13639766655797123,0.15049725891175306,0.005215201830605623,0.009246445173507496,0.03081670028181336,0.023097266610350237,3666.0022875983877,5157.630650995699
0.031180862377143296,0.03400533438242336,0.004728720137839427,0.005478736485733819,0.011238079661282123,0.009485508716217264,3592.3315557321775,5077.103382620392
0.04259542828486528,0.08322454745785038,0.01210271707873852,0.0041319614602338935,0.01946512629540744,-0.008223957967994936,3256.0878312960754,4642.364146292813
0.09518783398854608,0.015761831324694647,0.012887880086528962,0.009601108018716019,0.032634277914637584,0.010793506063203043,4023.388877059968,5649.898637109789
0.020217487400151068,0.04422763981759672,0.011592864187162585,0.015429248821954032,0.015428374505042286,0.011607453636673487,3381.4374351610113,4806.882068212958
0.04749262250420509,0.09385883939665203,0.010800198852003388,0.009260864580867154,0.014604484332660874,0.01962007942276469,3581.8730873008567,5059.753773166844
0.05640344221383933,0.13044173300774273,0.007045454107885656,0.009168481771939805,0.021355310602470597,0.018941023886543597,3609.031788046653,5059.968113636364
0.07821695719081821,0.08033701644991238,0.011264404510850909,0.0027220369517740864,0.027682423817295035,0.016701428295007047,3453.516594927733,4877.173942850659
0.23524326380633334,0.007950972313502567,0.01986844050653496,0.012890360409353565,0.05293837883716239,0.010792817039343091,3179.3784854220344,4491.102071320389
0.05703334808137185,0.05616392099518714,0.006852996573539517,0.010817913058727365,0.03509196934778494,0.0042276280242215195,3244.710037519654,4778.719050109533
0.03361353262839398,0.1167970736923669,0.016159964428604835,0.0018565643404250393,0.02237765945478581,0.005082563407428228,3860.7591218939588,5378.143865113231
0.12206782231289035,0.06505990906975574,0.004237667181674967,0.0031042174033689557,0.037929542366999296,0.011761886094485021,3258.645006811414,4615.354370882695
0.08797072068399553,0.071919550552342,0.011695288238249293,0.009934200830245758,0.017258379091372785,0.018515854641558964,3776.528583942494,5259.898812990737
0.0952287818722391,0.04424647611712083,0.017903892692543336,0.014720345992623588,0.027803944580046622,0.015240193551907207,2993.819403313084,4326.874889699419
0.08619418238461983,0.09126128609063172,0.006222906720916766,0.004439641712881061,0.024882496134749656,0.006055925268421019,3832.7498673139166,5343.620013324313
0.19536030860055462,0.15727677914158125,0.004426961688185369,0.006646753710426963,0.04921224958566602,0.030599381737745516,3233.336540216212,4655.989812988238
0.10987050061667564,0.02904442092023883,0.01872227467723827,0.010239917724988558,0.039612576018769295,0.005930855590917652,3353.4641353117654,4752.163365259321
0.06494556554304283,0.10894471772377645,0.0142821683899873,0.02003814445454411,0.01994028006520723,0.016260589402026793,3386.186564671122,4839.149157557036
0.1132021063542409,0.08253281920631568,0.007850386402514032,0.019332143923281305,0.017355959603169123,0.009782736409447153,3421.652986946131,4762.6270921751
0.005013645325604137,0.019224829842602976,0.0182002736024959,0.02701675634505615,0.011649019586344574,-0.003745950893323542,3875.335171687746,5440.614982629459
0.08449214817419956,0.08446666871838436,0.017134663293487312,0.005816766301608621,0.027241501038039226,0.015671114487279206,3445.3556549648442,4881.521951045137
0.08733331427942786,0.021170147320447315,0.010507049978242334,0.0070133648539914654,0.025090925450033153,0.005893628740478256,3682.759833026152,5178.879644217906
0.03782375498942071,0.044343084660273105,0.02024518910187256,0.01118962325377704,0.033490253012067726,0.006459781343085467,3787.471105816909,5325.234404866226
0.10589064383165635,0.1886020357711754,0.021468684854079205,0.01103081861823708,0.023637619181592184,0.019489969040736552,3286.5086969354356,4637.550622165318
0.018274385350341767,0.027349092330737925,0.01021947949463346,0.003400186522848776,0.005142347937280195,0.011347222099277073,3498.583597720969,4874.521907564488
0.07541205333438203,0.056182800079441236,0.005513216708933356,0.017699638087304875,0.016210401765347764,0.014072852248860035,3515.7962396163825,4939.158900780232
0.045065663069376274,0.027278190741898353,0.011658669263168277,0.014448589879407496,0.011136308184275977,0.00905311353018158,3951.1253239417024,5471.664044489633
0.08146036051538398,0.14171269360115288,0.01404045767221951,0.014070955790037558,0.016308415009078644,0.008127948824169525,3655.5115192244884,5111.477669540891
0.04713844324689464,0.07559904222995147,0.004521436499656728,0.013728423431555906,0.010376199867984987,0.003832473513233564,3416.6823181048285,4852.560781507689
0.08134760543551418,0.07367189919812732,0.012088191638007173,0.005787069442910917,0.021460560073516502,0.01379221429444262,4007.0978251383804,5484.023407146055
0.0425515740821484,0.05074686395094283,0.0068156930615262895,0.013000314018792107,0.019271095398977804,0.0008200676088562213,3320.4588190686304,4730.426865062763
0.054740008347705815,0.07162368859602704,0.017603314655114156,0.007211953167308442,0.02089003589218112,0.005487112467725282,3145.7396406232415,4517.22942201488
0.0951259194880869,0.088404026989165,0.02343965624290126,0.006530828638353906,0.023984825239544434,0.009229184351004678,3342.8522581873835,4734.32216112387
0.03617052075813871,0.08172537574157057,0.02139526645665141,0.01742474525127941,0.017919237825014842,0.019056994691001274,3035.009341357003,4390.731000979642
0.06611999165688386,0.033273502167385165,0.01738311620826695,0.01207680896354214,0.025141541829700003,0.018215410679894586,3747.2026392064895,5184.366656436377
0.08929783750968386,0.0823634309796397,0.0025443387990396896,0.012033649829594864,0.027890122961385006,0.018784376877125582,3590.0202241448487,5093.674635100047
0.03450512285537637,0.18312827009044524,0.015046814506058158,0.012858010963751686,0.020947571561099637,0.03091182554715203,3199.091961608801,4617.292075570689
0.009409915576832528,0.05876827433524614,0.008761336942807132,0.009881045213015029,0.015058520629494273,0.01677928833008665,3852.816874650531,5431.873298276886
0.17519088591294063,0.16271871423187342,0.009384716431793928,0.0054999824341782095,0.04750261021178679,0.03538011567694325,3103.9100760046626,4558.33468087666
0.058093032052387056,0.07312594364120578,0.01181386954406892,0.007957838837056542,0.010952096944654457,0.009338296614436033,3344.4699075253175,4712.646494587927
0.1372850040996135,0.0701867751396139,0.005188952039744034,0.013151674514900827,0.04504324045291247,0.0019281400810615937,3255.1321629212707,4667.489814936874
0.1524035456379572,0.12597187431562765,0.008625160829907656,0.017298724876755846,0.03420337528598132,0.007272169581175249,3340.69735236875,4766.118072729355
0.067119139284807,0.058503871718489905,0.018941232291090807,0.006301721966549547,0.023671377438149552,0.016855424839828794,3286.6807294263313,4710.646671484388
0.21781300568060422,0.07971164188396476,0.02819313156063251,0.003934649679820581,0.05157893969593008,0.017207125842481005,3365.8403188874777,4772.120235892185
0.12662065439740222,0.11013344176692702,0.01927372960046051,0.01180993299751682,0.04327416522244776,0.021250891307876312,3321.9846036576487,4764.966112976658
0.02271214416855225,0.012645479403217487,0.01875478283631136,0.011272632043731946,0.006377748749347601,0.005519244135268215,3214.367745281072,4541.586238987722
0.105972874554622,0.06474885740870001,0.021467822147335724,0.028721185572904283,0.02554159356636892,0.020957975631079144,3473.5568782674786,4935.082251241896
0.012541305153080096,0.035747646514159605,0.011622262224706472,0.004511259204701863,0.013377854065249498,0.00980507753613336,3639.443358792381,5155.886320153283
0.07882885242036529,0.0185776149985222,0.009535255619102545,0.0019167115882740763,0.03324369004224106,0.0035308643701608233,3705.0057960633208,5250.202113331593
0.0354799265419232,0.058848247791367894,0.006030434038232749,0.016135548670827882,0.0198546311947198,0.004550589805313729,3516.726931151377,4996.481441611581
0.15395231138763507,0.04197704008694296,0.010616603236405371,0.007681184101459452,0.041104663398199806,0.008133029220697916,3581.407325304828,5029.253785723393
0.11584503464352941,0.07419970038446076,0.006150304776972441,0.018010435691673148,0.052130092488975675,0.002924153875104495,3021.649486526125,4353.146587419571
0.046718843811586364,0.14619591007060337,0.011446980560146631,0.006524070655277512,0.011031652761837981,0.030490060897751314,3304.620227345137,4652.83598644666
0.033109406792996066,0.07958904072095119,0.017561724647578842,0.007397470667002601,0.014935011414383022,0.011869492532158186,3429.7506369450507,4817.257789836287
0.17290287575098606,0.07889170340832677,0.011102794221979214,0.006066636984050339,0.04239722239391617,0.012048708340441415,3138.053208803406,4455.184111505737
0.06922832528093242,0.10436428083955221,0.01826424091759853,0.013212659920593306,0.03337184630789934,0.01958623275591904,3944.7365983460554,5441.037614057244
0.09620348340335369,0.07766957118027411,0.01617565994702718,0.0026520923583117223,0.022732261934522914,0.017949610111341503,3258.7117972738547,4623.990240327611
0.14015570665602176,0.09356714235194631,0.01716695478152074,0.006788123637757061,0.03914008797945366,0.013255386632842814,3563.5052346102557,5053.794483822681
0.1417658010854803,0.17056917322550116,0.02838361980996301,0.025035881036336822,0.04090597574352596,0.028612380375662272,3104.8501416318786,4428.099052781121
0.0761932890085857,0.07273358317833503,0.0026484294822154628,0.012897534313292922,0.02986828909578856,0.0038003095278025018,3704.965234590607,5143.33336495845
0.10492925671467775,0.1613625790118226,0.025786887187566422,0.013738054365076338,0.049794719190182433,0.017031752935514094,3270.4603953669193,4654.949962916269
0.02557103881549185,0.12253314146244465,0.01315971980013572,0.017195284941637416,0.012220316742798502,0.008731865882853691,3482.107043466863,4925.1890189335045
0.056884533983125866,0.10570524965159252,0.024613762068375674,0.0007022956981887589,0.018650530994821887,0.02324834044947815,3381.5960779477537,4724.650882084868
0.12225646561084269,0.01494916177381086,0.022821352490556366,0.008228285729418219,0.016720733370000497,0.01142813024453922,3464.3763013239413,4879.431655498387
0.16068720927672145,0.0708273246896835,0.0016616558301835746,0.004233945623146433,0.05528809665021286,0.007604525101547981,3148.78601194663,4472.7149076838405
0.019725616407253736,0.07802055864501031,0.02455788959315913,0.005345637694156563,0.007084735912519687,0.012240579222834386,3390.6571937670346,4864.758537803307
0.07711221572926277,0.10317743775405955,0.009735569557186073,0.009500389693382965,0.010301563292317658,0.020260654370021496,3160.0096582199994,4569.984561478572
0.06204253827597209,0.04623041946073459,0.011854147824164349,0.007265797131338309,0.011875284445409615,0.00824031803106254,3672.0341323862795,5117.141465363166
0.07395508418837592,0.10977757631273243,0.0072915554380773824,0.0042165071550259664,0.03878180160946184,0.012443005719112296,4214.895082429186,4888.78554615473
0.15295407854300433,0.08259819783879419,0.02358877741233858,0.006962490820215241,0.025951472072491107,0.019825220322981476,3251.6432687804563,4609.306856331158
0.09925194349792445,0.04765046894795204,0.014500614927257065,0.004135694219324378,0.023463152236086537,0.0163861266546243,3595.434818307651,5082.6637233603105
0.05147129259776264,0.07782777451862828,0.016086848395302247,0.0037727670061735645,0.019883714760233377,0.003915181405932448,3841.3219882607873,5359.515438827292
0.028481717004478695,0.04243369580459623,0.013089855327432696,0.001463588273990462,0.011015802854424751,0.014022741338443716,3458.0561928609527,4832.958534066968
0.16798209027471458,0.1258024054179757,0.005873469840185952,0.009982768822269098,0.036209445325829114,0.016777078833327897,3125.2456777335615,4462.945415818372
0.18300200727705007,0.051378803569019665,0.018783517677954463,0.01365762529975977,0.04581252801125321,0.01097584802181642,3377.3866894940215,4803.177376969875
0.14019319530523575,0.13827636059749016,0.005414715237345265,0.01538331905487762,0.037584061036618405,0.024515805930821505,2982.501620877868,4238.165919624546
0.03899938291388637,0.07974978844498308,0.006848573632370224,0.02686908120532885,0.024917817089758668,0.023970937286956255,3727.4726953279196,5159.398303581311
0.07318611237404005,0.01125305240500171,0.005438014449979647,0.009881951298211475,0.005684494754514399,0.0048990167630967975,3942.456555773845,5440.02129871557


==> anc/Figure_9_SMASH_2030.txt <==
#$\epsilon_2$,$\epsilon_3$,$v_2^{IC}$,$v_3^{IC}$,$v_2$,$v_3$,$\langle p_T^{IC} \rangle$,$\langle p_T \rangle $
0.31813593166690046,0.08518562266644666,0.024797822344202115,0.018224131769060615,0.15487623331595604,0.028154450380494293,1892.962259379158,2304.9309051285245
0.21082798253748097,0.09881773829538235,0.007641887490683856,0.006410908165224934,0.08588970745396904,0.04131440777516008,1229.0530435295902,1580.4119504236778
0.3269943449652183,0.23739976053901896,0.02234754614231354,0.015384480407380288,0.11631237404089258,0.02983799543991529,1630.3102091960548,2064.019213228254
0.1456240242102876,0.04121976972020192,0.01984337636503382,0.02446453686498534,0.03861878507770531,0.01975205490198446,1216.045029248073,1566.0465795431674
0.3673429422281666,0.10715876976288063,0.02585951207112661,0.03089000013784537,0.10119294217875995,0.030352467355622578,1685.7697756403566,2071.1697901289494
0.2489885939763542,0.16118972349534935,0.022256227420901064,0.029828541319341904,0.08667001432819052,0.026598988226580387,1680.9025234778562,2057.4228658118473
0.15873224280868195,0.11021738723282812,0.010551083976470359,0.02168446898032348,0.06377553749223071,0.011174966416536498,1672.9192896626255,2041.948337718072
0.18947029098263238,0.11072478385642315,0.012415492795508172,0.018279104848929244,0.11622873294211318,0.03046198609435095,1742.862630551346,2015.4431089851046
0.35314698573227643,0.20559413420346515,0.003822767582533584,0.04015591627292296,0.12976153218051106,0.03257605041606734,1587.762116755898,1979.1272316705201
0.3343330575530919,0.06639052431209218,0.00863353878028019,0.01311026078522866,0.07511783369247349,0.05697337690128467,1720.715385033378,2148.4335481500425
0.42675891329876614,0.1550810737783952,0.018032215489365414,0.03365208270174202,0.13488810077407018,0.012061472935703286,1528.767704420608,1850.558058625058
0.18543181646265572,0.10880947263204013,0.017401625915492495,0.012530141254809116,0.09557437695809572,0.024963154985539433,1646.3238987356315,1742.886339137358
0.2212462170654593,0.1164450677508065,0.01903287347905947,0.020422882524003635,0.11671714408107056,0.015077202567067382,1631.856429109871,2046.7633456069123
0.23296401802184036,0.10250221382826175,0.046676922515219314,0.011660658208651973,0.09621585916957738,0.034243887648558125,1731.6553344073036,2101.9192926181872
0.26566557411003694,0.12726850559027236,0.004979250468271497,0.013623232618138444,0.06233237284645926,0.02201643900935142,1633.7455631647335,1969.2089597056556
0.24534187181978037,0.1961426261368498,0.01315385842339075,0.01384725297070564,0.04605005608921717,0.04354175811381352,1707.207600910275,2071.8917702979115
0.2579626998706607,0.09144921884607005,0.012076362554081064,0.03454981831955322,0.13983313810379785,0.022775565502283653,1353.4794526882486,1749.1540589902593
0.4098312801240198,0.1607155907834874,0.004016112071229825,0.026661101541225102,0.1158149053199269,0.0331336401053657,1680.419513039518,2087.6098705034606
0.27529195362643927,0.10312173488215708,0.00838624602581279,0.03080960353258967,0.06735883100810722,0.011933653869899828,1704.749136762957,2075.720283405848
0.3892713043155249,0.23269152476998564,0.009942533986164372,0.011151090814666344,0.12275932395317268,0.030851322587477168,1539.0075116980786,1883.0924278622197
0.30394025965587174,0.10620167728418922,0.009037567514229905,0.021647246155985303,0.09017602558877522,0.02953362986029114,1716.083237518035,2114.451231475147
0.33725461339109736,0.07953869476739076,0.0528495064510458,0.025984286667838027,0.0479948275534116,0.0408995933998204,1197.8407142359677,1507.280869021731
0.2988185052168436,0.08664347731631461,0.005024001175821227,0.02097846857095947,0.13862406716311076,0.006461957758384794,1713.3256019795224,2206.4367049014463
0.3836852742595641,0.16241275636101482,0.034621564846595,0.02451720407441512,0.08021296296716232,0.030725891331870453,1453.7877564128937,1829.0382142373765
0.20748925445214156,0.04623111392236078,0.006819247022075652,0.009600376603988093,0.03039980608548177,0.02095096985855408,1456.5141668556873,1745.177495008409
0.39636860841092453,0.21024325435449445,0.004319136358631745,0.013701562970680616,0.1261710506542925,0.003679067446209313,1312.6942158129434,1587.7305333654065
0.29881555198148896,0.07443494455260136,0.04383476180437921,0.025904242228241354,0.06430345174220486,0.049565471221792445,1314.7893277333096,1623.128067815689
0.34554945004962406,0.15671291993889586,0.008240278637728997,0.012099490056837449,0.07783324738420991,0.014688349376111213,1954.189337013167,2307.963236031115
0.13733743719583186,0.09868147445543453,0.009522140715990179,0.007457488563482915,0.06602084065848632,0.03854979360197439,1236.389963407205,1608.123913384744
0.30680262918938717,0.09180491844239448,0.003280617837742483,0.020243666008268883,0.11360823145016358,0.02144309882430934,1540.3927823979152,2121.2246768442037
0.28546329145872074,0.05724610300331664,0.02766056660776564,0.006602707042654516,0.1124279111043836,0.02630752551422307,1927.6669492756726,2249.48922079471
0.2342483085494322,0.14281760888622094,0.013610262327146282,0.002489281793076036,0.08259728902138617,0.02908124168149622,1524.2653448802823,1840.5200186337072
0.03791525520200386,0.10903847467081947,0.047045330123685676,0.028067714630685855,0.14509164312190942,0.06275686810816314,1727.872539456366,1708.1991366290724
0.3251690570531958,0.14068805033609755,0.016008035840425587,0.03704637828147635,0.061629347690728,0.06620849747831349,1344.4210232788596,2060.544933738287
0.28382301405659954,0.1819615368124357,0.0031594311326958342,0.03872323045642414,0.11870038132127245,0.058578693539353036,1309.1061955582375,1651.9130414541385
0.22063368264565003,0.028154511691477348,0.02012204938214267,0.01969710043767447,0.08729282477541625,-0.0038657636417696348,1545.6928887473268,1633.7344080603307
0.4114572612305369,0.1282645355799394,0.029238765271685972,0.01392573361655528,0.09507104494476254,0.02262447635730801,1363.9433810677672,1730.9349592406006
0.2847427183321032,0.14390669799227504,0.015345402647078375,0.008191435789525527,0.13267441225843754,0.06064434741989741,1419.9541802231363,1426.7833109283883
0.31034213358256446,0.18348519701788915,0.016090208743228397,0.013109853154178664,0.11179778957802657,0.041591289493348574,1470.614941256909,1835.0008626902077
0.31713343791582826,0.09125909794636393,0.010291019270923353,0.025197495169014608,0.10397430326143894,0.030590789243503305,1624.1024633131199,1997.924703344987
0.35343704827218597,0.1576054617211405,0.038028531900704876,0.016395404446884646,0.11057218401159725,0.03296608948182122,1476.9153941584925,1827.4198581103292
0.16214187446175887,0.07943703829362472,0.004429203348772027,0.005922901761824484,0.061152740438588864,0.010243586060614592,1681.191849284748,2059.472698411154
0.27630408617533975,0.17634030450226265,0.01588783533836682,0.03700124822087379,0.1184502353404873,0.051815944177172016,1716.3963816460998,2218.5947524521043
0.19083515597854836,0.2674895558831076,0.03602423471009273,0.03192921660549358,0.11099794969502301,0.023809192341905226,1389.1593352224936,2322.5728804367304
0.34148372554100687,0.15546209021916368,0.023997734338572104,0.029848880126469017,0.1282104539229072,0.05170850930815036,1438.7857445360594,1797.3863767353066
0.1727299748353084,0.19588155319993153,0.011053093356771647,0.010923420227205011,0.05214983768533358,0.03923992070115029,1565.1432950286742,1944.2234432695445
0.37716583689471245,0.2598079356788249,0.018876124457374816,0.01243041701492952,0.0733795141251452,0.023828403240297894,1649.1155461466556,1912.0712057317583
0.16353567735977034,0.025776206182312973,0.011978315086287538,0.015627163720049377,0.1042508583467159,0.05132768540646193,1623.317077328301,1894.4071628043696
0.38482175293540116,0.1864458150298098,0.017687927342070458,0.021479146317548724,0.10611765983497137,0.03582612666109654,1596.9683382481699,1946.2861674243075
0.14531882827298914,0.22528415895723605,0.022824798207073123,0.0146245112087827,0.030939160017452345,0.04008204770317585,1839.1524873739431,2229.106447418187
0.2948146030935513,0.20174698363251425,0.018338565154359016,0.027075289862584624,0.06652592004343014,0.024908024942631675,1804.5131701556386,2171.069184545451
0.20969809195880906,0.19671774859682467,0.0020894743332333502,0.017368458006322387,0.06457243800174368,0.03839837128188519,1440.3098779021848,1829.4128672135637
0.37647229995958537,0.06217660151172653,0.0107111850955525,0.010830731340691686,0.15820276685122808,0.017665487286398576,1907.1095965278946,1875.7426932053481
0.21091759767671975,0.3676638130387755,0.024815448363193614,0.02874526314507308,0.09809888357612304,0.07475905049916458,1287.811358616186,1609.7695876494645
0.4223824188968467,0.0672246277152918,0.01398796790073969,0.003079038117856023,0.13526394853518053,0.02824278733103907,1362.6824879013818,1705.005767226446
0.5029721095699272,0.16149169938231714,0.025013762913278163,0.02005305257414816,0.1628821780922785,0.029283181234500515,1139.9379946025601,1510.9500950006766
0.3542406272533017,0.1647475341934899,0.013360672924833526,0.016474479561926204,0.1279592054182704,0.030264288966701136,1405.4652869644503,1769.8127842428216
0.2945687353879432,0.09761603727288372,0.00764309256034715,0.014056777983016945,0.04500491828056573,0.03461869069552011,1746.196671826451,2104.2035639326405
0.3756322633638417,0.15054019229546917,0.019661756932974235,0.027213352158400306,0.1191329971600965,0.019167512315829277,1147.5611797911683,1491.001903702208
0.3323150726676517,0.1504559033417446,0.031334022546646675,0.009944068448385534,0.12145039559756365,0.017321637175123895,1892.4931494119544,2263.8132755642637
0.2724803384921812,0.1221665439335158,0.021668030249482013,0.020012461093436615,0.05990378290787132,0.0301278005886547,1411.976321787029,1800.8047836437304
0.29087146436720684,0.12039140282199362,0.024946930980688176,0.014532193773155896,0.1057577704501104,0.05193263356767936,1163.5178190542747,1904.9189868498224
0.31506039717646944,0.14672015066760524,0.02928497266522226,0.013917341216416974,0.09015092173147017,0.015211088462393486,1348.9974221415362,2240.831355729899
0.2739180187296371,0.21580726494606378,0.03432102102131155,0.013927420283946241,0.016750993744642232,0.04490880910965737,1743.4582257548739,1747.1074801660982
0.1793867296404691,0.09880805220861733,0.01853060455945725,0.0137916881033245,0.05121841757905542,0.017375620435746236,1595.8173864141288,1961.2597430677044
0.31475193584336775,0.3103515999736668,0.023892439973955373,0.021682727612401264,0.07271719172136511,0.045319930813650974,1843.2143389296716,2261.5473303985987
0.3544980797828816,0.15940154310159457,0.0036520255706211885,0.003784529618423412,0.11444677164246952,0.02929958844983705,1885.6363116980924,2235.7968040361106
0.2978784502871271,0.10319842139720299,0.03259745796600622,0.01867182101440751,0.10376506035109131,0.04974792011129371,1634.9298899453793,1841.161991659969
0.22182870057020296,0.1994576440918835,0.021081871792313637,0.0065996907895367884,0.016478515946458307,0.05308158641933732,1752.5803257832877,2128.788685187138
0.23866854811156324,0.032426156962601954,0.016365406969116186,0.017118998031136916,0.09111937998727437,0.044438972921297185,1759.6619448930805,2163.534241991541
0.29057892772684635,0.17228248350944858,0.006123219470414868,0.013787340700278254,0.07018478120819821,0.035259492372184294,1240.617261581539,1618.0206977113307
0.3279361154155537,0.21715418747650964,0.008524791090699289,0.00512845812958556,0.09715613657884285,0.03803751001490204,1347.1400386726439,1740.1958579728635
0.2038242325082028,0.26872835551624896,0.027833042650794042,0.016028901235129737,0.07178972545990286,0.10180064747499734,1667.740383307951,1939.820768871204
0.36994981216989675,0.1522701458842026,0.014153987205581585,0.020618113408512904,0.1478388719363417,0.06707312495895429,1326.8104940077674,1718.8050243416874
0.29929936004722363,0.07962713223065745,0.02041772833778912,0.021135194184627178,0.11213034604976763,0.026012185021008834,1420.9286898673831,1758.1775721553224
0.23455046908834412,0.08286066330720676,0.004364962919426985,0.002082715024523128,0.055291243090201364,0.02120113384307852,1293.1471757754828,1649.8228833788107
0.31983852168604937,0.10425667815968497,0.008495879775101174,0.017269560229819774,0.15718484227344445,0.02102600115671706,1522.6229017448218,1884.8847039949628
0.4222589435061531,0.1542452579017207,0.02975875157886895,0.032874896113061734,0.14005616784811792,0.024638603953444575,1730.2971032130483,2099.7757791892354
0.32198239237494847,0.07312374038081743,0.00360937529795517,0.007344613127506579,0.13363638399188385,0.017667685309833314,1312.5826457301514,1631.825507350957
0.49118484016391567,0.18616560051422162,0.021695755207164373,0.014153565249216717,0.12913986852405043,0.06034311464415196,1141.9700583248332,1444.3184847989185
0.1616263720621641,0.1534935757062461,0.02274619627161204,0.009973374139494666,0.0895095955373327,0.01854808784233455,1645.4240514053506,1970.6647665083426
0.3192639001261964,0.06562211126294609,0.01043903075805905,0.007544332050904949,0.06683843614209854,0.02031642933172584,1822.4713735665837,2235.420065910807
0.26018284388403695,0.19068142371437818,0.024953494943107786,0.014152840979815888,0.17858461660344563,0.08426225720395776,1706.755552263424,2114.901483060554
0.2935341094711889,0.10173759135175389,0.0021077534088946056,0.016496955783272652,0.08814206481391959,0.040983415109802225,1509.2421556490788,1569.623381126655
0.23546074005306233,0.11961772634996465,0.02634137048363295,0.019785205717451324,0.07161664060361067,0.02672939877177469,1447.650609441292,1754.626608460008
0.1354337749814304,0.14465273155203537,0.02204953462875856,0.023193319735965504,0.05124296546528904,0.022263850028337685,1885.1225323659187,2262.544421801724
0.11063464627498638,0.2404960467053037,0.028631890846311396,0.014297048439251172,0.03609975824268121,0.06167948821431691,1714.50670647719,2116.758207608903
0.33564273091992675,0.08809493606580532,0.026059807677456706,0.025855058659609968,0.12744342375634268,0.010375839816086965,1262.4769954833068,1594.1304604517977
0.3656997662162991,0.012473737926036269,0.013739785668277668,0.007230083160487594,0.14100594264017674,0.025948808037007595,1591.3680191816973,1952.1549041012315
0.42471880622795893,0.05037031128671486,0.013750325828076781,0.014585528970364029,0.15031490633981456,0.014412518211236193,1608.3584279332513,1990.2302711148743
0.24694124829274705,0.2019130902219827,0.02253578832006712,0.0008629331289835669,0.1573037141256179,0.01283641839015625,1900.4310301564458,1877.4681180056493
0.3310797966451938,0.1846099443145991,0.02111910778818658,0.025494575854866263,0.100043792989448,0.0146703600023414,1662.6222874935434,2056.1808476242572
0.23932251051727058,0.0432664678562769,0.01744946871331457,0.009521124486547919,0.14635534513269033,0.06465486128610616,1420.599025798629,1715.6908019017517
0.13342055051389223,0.13146909625867018,0.014302261145625272,0.024741221556976854,0.03293211998166495,0.016671375031516698,1709.1671932498452,2135.3459488151193
0.31537230504890396,0.08642096886379806,0.032769775706969054,0.0064124061317265635,0.10805517471760825,0.042084215638419575,1342.5802780381125,1719.9761395550822
0.14778513549684716,0.003293217657139448,0.008586304500697833,0.016610759614265107,0.09677912389868899,0.04402547471862651,2011.4936631422281,1724.5224877977532
0.34236130374004353,0.10005000573078277,0.022758089079120015,0.013149761551830869,0.10774524131619326,0.009738354207202482,1221.3966075611406,1556.137773971287
0.14620608582849973,0.17512395438952058,0.03183758108431278,0.011820647288054056,0.03244540504186425,0.03877786962685336,1422.136304544599,1758.6670075169777
0.3307961309342367,0.07549318623898021,0.012096549181378024,0.01373292286511066,0.11077980708808997,0.012043117209908671,1763.9022235444615,2310.407724826777
0.17508691017075564,0.20139249422248057,0.023206318153219933,0.03741140026812817,0.007198647023810069,0.0469236376059626,1582.7176392617687,1739.6859825063427
0.24936042014727375,0.2950172629811377,0.01714067489871061,0.014977369903848027,0.0657813482962833,0.05962505298619551,1360.5630668299596,1705.4416225932598
0.2892631260280484,0.11480231574828896,0.008559525028546473,0.026874892583133646,0.06514678895383262,0.011452568618226125,2041.201002371824,2037.292279767975
0.41665595539420996,0.21640482529426086,0.018229789000690375,0.013239348285911756,0.12893260271328655,0.042202029879008174,1603.7137998426617,2002.8472096214239
0.33641221375164376,0.12979194388209245,0.006986187255858784,0.002194662102398186,0.08811754403915763,0.0433679450576355,1712.8043206046352,2108.1423076025603
0.2755351515654079,0.030649675298850085,0.026737871813130396,0.03312721290586375,0.07621099767206527,0.04125948381833644,1777.8917204426132,2103.830137364773
0.416017725104612,0.08631885779954182,0.029597523076261057,0.046086000705591504,0.14050700883438547,0.04512624859827019,1410.6245436458646,1817.558971475956
0.1293977714099296,0.12863611201669808,0.0063376844505059204,0.013643891820408515,0.08807501436480338,0.038710702573171135,1758.769867038863,2200.58671238626
0.13668437835552924,0.15655035825214006,0.010934524218510764,0.03730277948451678,0.09696871126304783,0.021902124142158107,1663.1178761646077,1691.8474156248446
0.2987737718046306,0.11717258422561133,0.01245748457949275,0.006767671794399143,0.09486415560288886,0.017417385068211826,1342.3803278116502,1697.248906211102
0.22159061921131346,0.23333035594185372,0.008143729174005677,0.030467616972215335,0.05547580244599517,0.03193410067970642,1466.8605309490829,1839.809589068575
0.2240926615982937,0.3351087647472904,0.018282880679652957,0.026115488807683655,0.12401276042111978,0.02648849650340799,1325.2139387628245,2327.1813449698716
0.21832076695683286,0.14000561591424823,0.012936261999214715,0.016058403887870415,0.04782850074465403,0.04534755937563031,1681.9800223018553,1677.6382937085882
0.25331273566554435,0.18576167162824964,0.01670375716197842,0.017340003621280103,0.07392033893431857,0.06567411348033979,1955.141542361764,2341.5114242895743
0.2644557695669729,0.11524090073965317,0.030399554724867436,0.0070713794584095,0.11494393856487872,0.053363882062039396,1522.6887584733222,1467.077527177152
0.04445468284637624,0.2972865210278175,0.04060814458421293,0.006654828275882804,0.08673418787813787,0.04319785481512882,1422.7292689960518,2112.8599964014156
0.3021732082865169,0.10168777125307653,0.010487908113547823,0.027701680913314923,0.10493512643911765,0.05232034984863972,1410.5413725131277,1849.4491980963228
0.42550331157379423,0.14029965555143292,0.0369297409182483,0.01378226176078737,0.14894309305196887,0.04263485464821934,1809.510881735103,2218.0671004573646
0.22895705729053759,0.05105393765713188,0.03533371683647711,0.02742288332645293,0.07203143493557072,0.023122787093905507,1502.3375706415407,1921.317971921525
0.3043191359851491,0.03210307692628188,0.03474345137050603,0.006599574394349532,0.0473039147302888,0.03232693475034207,1450.558713684796,1841.2801383488961
0.2580311907011855,0.032029955510459625,0.009170447390429503,0.005419152398339909,0.11576867310459901,-0.00519151582448222,1386.8366552480306,1734.665348578752
0.2997034537286487,0.06102840687312055,0.018818096363003252,0.030655495387096717,0.10793146944423021,0.034311202017047175,1578.029260853171,1949.589109256624
0.17351539927664483,0.22295837235209331,0.019793908604953697,0.018057586699027517,0.050109364026925084,0.018880531643422786,1591.548818650364,1952.494356976858
0.2841259735095509,0.11674465780543329,0.02858477899077178,0.01607243139815919,0.123993763125937,0.027092536589963835,1362.3960563113046,2281.167882799344
0.18602689760665722,0.035964575314170244,0.03945012445790948,0.013233854216480413,0.03916665697052422,0.0314157144630445,1637.4506564776188,2018.741623768738
0.35044595261730493,0.07563649945723007,0.04082738065974737,0.017897377504408327,0.11704161982043966,0.009628847736325403,1643.9928738156189,2033.107626451149
0.274536661085555,0.20480401072052393,0.015381138227273305,0.01955974665657649,0.11392388745979448,0.04143448406037672,1770.436078863275,2125.3173827274754
0.26335286770905214,0.04020591935573882,0.0219584140832567,0.010972649077860755,0.0842217352342575,0.004996840757067273,1707.82095052916,2056.096591133037
0.3737414504034394,0.08732374624672756,0.01599216060044531,0.015955782363985555,0.12227920693610184,0.02716416428721893,1464.4843147283636,1812.6225958545897
0.32215280847160177,0.11652438354837455,0.0034426224669633016,0.01697438775320945,0.11686460469738658,0.030305258096524876,1569.5886002611144,2015.267867216377
0.2502121018901417,0.2922122794243718,0.014345246539724457,0.0057957470729873145,0.10414593378137169,0.054672684353891415,1479.2599855514331,1851.5588832193794
0.3401569768633745,0.12242982178226669,0.022991145757638335,0.010216975931342463,0.10667419494231863,0.004034915233629709,1204.7484903153013,1560.4632660033944
0.33857220727310455,0.11447009123626344,0.015163394833529622,0.01633971831050887,0.09887882496048912,0.03947363992698545,1231.1609868105809,1553.2972848211775
0.2989177631106956,0.2833580930290398,0.004763834326858732,0.02054077436412713,0.10793338971660776,0.04682780726853734,1620.180729552336,2007.2397997478386
0.34691814908570734,0.08296431619233806,0.004040391953427374,0.013413987003776369,0.1462124000451721,0.06591358354625458,1403.1604366970432,1760.5595939710947
0.30308996638227065,0.34875707258148714,0.022461089406282064,0.02396876997541179,0.1596048392491967,0.05927840829168112,1235.6643870041664,1631.0025601047516
0.1940033874710638,0.1215052146186667,0.022471859783187016,0.016150684729224884,0.06016291220655574,0.037356347482298546,1962.9449834656168,2371.1332329479246
0.19302356131020693,0.19357843375048886,0.02280417037854905,0.024477102820843113,0.015394288034980103,0.05018056598950786,1756.4952872489714,2131.394802652187
0.36451386548445763,0.03762348391814508,0.011971236229590943,0.009124159580658953,0.1287539720016474,0.04082591033120202,1564.5830216572033,2006.2381849094713
0.31462052827547826,0.007765178268560061,0.01042224279612352,0.008151647689644936,0.0809153684061164,0.04438242475973946,1746.2175828019913,2187.0415972082105
0.39360628277632037,0.12976190062230408,0.0150329098642805,0.0022743889011875964,0.10697547376472222,0.06548931268758396,1657.8206363427294,1980.8080823198452
0.24585510667766972,0.049171166029589215,0.0053331804392164235,0.02419029559309953,0.07115856592461806,0.01601888092006331,1850.5708186809923,2180.739014119491
0.33070050709206533,0.20093751481988717,0.030282763419789124,0.022825548742055488,0.11591757796054952,0.013645241082423439,1362.225649979267,1738.177891183646
0.16454809891561015,0.09585646660476356,0.02041957875415011,0.021445040188129736,0.06077626662964701,0.020299113284809267,1786.7509141485887,2148.175961426244
0.24499154597081776,0.2705944896378506,0.014956262033310281,0.04373506446616175,0.0743649609885288,0.05062578380180548,1222.2327829020558,1540.727432166534
0.32511221962420805,0.16007389855028792,0.046666934103307335,0.0010851991995857017,0.0760100287749375,0.020812615896737746,1498.7981318714621,1907.2233744375042
0.20676064857412774,0.09421131072037328,0.018331394965731822,0.013557084229608607,0.05555256991759779,0.06337504659809921,1788.7470528681533,2153.999271984832
0.35372643696276423,0.05408704900926936,0.03071929837752275,0.006880756763531823,0.08353069153992607,0.02957033056846016,1725.5049137417852,2149.540432084654
0.2149243863425721,0.20388542646290042,0.013774646120348606,0.034325888520231614,0.06209825969625716,0.06671377868306042,1666.8129446330458,2048.984765949065
0.3902368501119272,0.15746026565776747,0.01584158531775965,0.033672560384769706,0.12459596193596495,0.03148022662277885,1223.1233257710064,1558.5677746798547
0.18816623436242444,0.07098729104687052,0.027461219231518914,0.01838550009839217,0.06686225816779144,0.0112549003735848,1232.453337973023,1585.44139441402
0.28255172355086955,0.14040061188597705,0.018483021319031703,0.02311118420233966,0.10142232859153134,0.015547900671784033,1636.3807369869442,1976.6719677219812
0.29887356482821165,0.09565112095277165,0.016763846911255105,0.010054324884107287,0.06792271733980736,0.03551599200573136,1502.0507435486052,1893.1166926985763
0.3402483298312897,0.16789433632721543,0.05426392960882468,0.0027773368945688904,0.11094181700674896,0.03494498390530386,1588.3680580636826,1954.445021108016
0.09610119909491752,0.17323373976095813,0.01589520783667694,0.006858749988076048,0.06533499671397938,0.07104634808016777,1528.7451910769303,1917.7231662660427
0.33484348028260075,0.23543563187833882,0.03388549953006843,0.025021319458118453,0.10433277491266765,0.05228765473660869,1518.3185895021843,1905.07862383087
0.21007019389505324,0.1804974421651331,0.004965927623336101,0.009830521877443344,0.07082401916285624,0.05693953246797028,1771.0315595857348,2157.9219725471303
0.25606092419387594,0.2763536687818987,0.016930281027582192,0.008522427275832705,0.11848253350107397,0.05008060732384872,1797.6941638914484,2218.079732296495
0.2584378268176043,0.25711583638687774,0.016685123504069505,0.019714884709183755,0.09125454313626469,0.01339473493066767,1292.020172541251,1704.4252417994571
0.4305954515885129,0.10908454828468209,0.01480335145314663,0.005479049221947322,0.13968472362801715,0.013145881559390367,1229.3335210697878,1559.6144441403455
0.30266601436621593,0.1663424475039412,0.02248532645241168,0.006002805128697161,0.1363411739580909,0.008841084261450412,1612.3415887661913,2218.3084914674564
0.2391809404010323,0.16753039489102378,0.005946714470388671,0.012702801435928864,0.059475861578049086,0.043083891437542536,1348.3016775513656,1718.9757584747208
0.36431936699103784,0.18016546402998398,0.020784412254490476,0.016787940816056654,0.10838341553524829,0.03728345998625753,1401.088628422513,1742.2332352724088
0.39990558483407945,0.09890717327173033,0.0288226447668208,0.010150265979314082,0.17467843234600539,0.0034530305055173517,1506.0311289260972,1925.77940127934
0.21661762733451073,0.08312130008245243,0.007518903760802754,0.016586450649409838,0.10815494052541948,0.03645657100294016,1795.622480753798,1738.4618075826131
0.3210637646965734,0.20174233612002831,0.006744525244360113,0.024023169041988472,0.1057723098476814,0.029002998812813405,1237.744973895826,1568.2576390087747
0.22964303481398354,0.23265638368983113,0.019112784805577928,0.03867028818526401,0.0868844340038167,0.012434279096313845,1283.3446592269954,1645.081804004503
0.13882166671699106,0.18035107918305002,0.007197322552588732,0.014729749077671252,0.04407200149530445,0.023186623331067073,1444.8958656157897,1823.969165244073
0.3883820928693851,0.1526919280346231,0.018215659527193243,0.02543433254773838,0.15121870502921206,0.028458446959087967,1818.1821191296742,2215.2498278995795
0.4652764449460716,0.07033876429976381,0.03311171350896779,0.031173343917889416,0.16064529428250454,0.052304045762913864,1397.5821119930808,1807.3321465276285
0.14565851277156636,0.11148173695610242,0.017911704291815895,0.016436353701502118,0.09198369757978382,0.013725826383557896,1912.2342751440367,2220.8470998516354
0.3793164026670953,0.07597527483779791,0.008607212957447347,0.010488293186543205,0.12758086563593662,0.03152593853222216,1682.6834036977862,2062.700163931514
0.15153720584132543,0.07724137378572186,0.0033991184199187526,0.007944651395586963,0.06867184256332891,0.028222261632784733,1565.8750936330284,1875.2848122495247
0.2043179742511152,0.14334925356681222,0.010424563732779162,0.013365121257491943,0.09004596028056813,0.032431525975757866,1444.7104697387176,1843.9068585974576
0.13409717789747952,0.18351871794331986,0.023579047879400118,0.018677500892878694,0.005931502336675237,0.04561990920677581,1447.067336342859,1754.1864502411393
0.2805265611268453,0.15710382628122813,0.025772949090867036,0.015358691939714057,0.12459801138252029,0.040673257586303364,1612.978750962583,2021.6984443583378
0.23174987149419154,0.17399042682694424,0.024721038697215737,0.006001402662071136,0.04735247622798072,0.05109237277455965,1462.8300967735408,1812.8331430327437
0.3269074730471433,0.037738452238863664,0.026313485018236406,0.027213031911644182,0.15813206227290014,0.0412097003822741,1887.5914315629957,2342.546314237032
0.322105008169529,0.13415053299498642,0.0070812566764276675,0.0012829073863259819,0.07729904031533098,0.013608971662856203,1637.6164684011508,2050.086749728684
0.3401113064809334,0.056406753400139245,0.030830789999675152,0.018011172450154815,0.1271572702349359,0.016289876592823122,1820.4959673523151,2162.843112050515
0.1511042551619038,0.20820771343802852,0.017514995164575636,0.01757218491348734,0.032342778683549636,0.05716004215843807,1637.5935357816827,1986.530504201009
0.26692122476568475,0.1362463725396919,0.011034515075931721,0.034208385291085434,0.0748035168563026,0.02072329655457593,1342.7091130279027,1905.354199156385
0.23541639508981776,0.02710252665907065,0.014181161179943075,0.03327451021035999,0.06340168048257959,0.03017809496808511,1679.4096167002647,2093.6621726755207
0.12979169518203262,0.16997614627022847,0.04445582109753294,0.01590099682038414,0.0857361137942762,0.028114888710833244,1439.8826349594356,1634.243992266751
0.21887885603001803,0.06302059145851326,0.008702658860305664,0.02854151597223624,0.082324634341145,0.016528594343416952,1781.9714753654155,2160.628474015339
0.22338441312898571,0.058780694715403904,0.03279615267521813,0.014236683416688151,0.1074990315517278,0.02539944120999119,1642.3670901949442,2035.893249443898
0.25569299419362357,0.14318767655838333,0.0147701499352227,0.011812142137821181,0.10413761344492929,0.016795069621121907,1541.6844268810457,1980.092935951393
0.35448409976220807,0.08704560926873457,0.028362185125494304,0.01237847766916034,0.07380589740876838,0.012468179208630423,1552.2774364879483,1885.7382539253554
0.3629392719136736,0.08525720262543571,0.02117177517589785,0.007162718484553573,0.12222748543585948,0.024225566643151675,1287.0192377324067,1883.6817548982376
0.10367778094610373,0.17492463437103192,0.0295539710123874,0.026395524403759703,0.05398168371985086,0.0415249782902532,1616.4977639544757,1990.2557836735577
0.308020018909297,0.13211302059052024,0.029859365092518256,0.02443438937875384,0.056860530007876636,0.03542450715997733,1438.8406833737633,1747.7966729981185
0.14054792600205995,0.10635456191431814,0.01013393621746758,0.016211066752896342,0.10208139373735767,0.04851387872933906,1364.9691301780704,1739.1777940464933
0.24378429411785463,0.11166565572882009,0.0034934034252919834,0.018993997268681,0.09271086407697425,0.03250019933999203,1828.7146459435155,2247.281997276773
0.25229863681765574,0.1503163618739039,0.04166564082042318,0.0175268705738404,0.06268925087454678,0.032417858981623804,1306.4772375898174,1647.090553927386
0.1371857916528462,0.21515415113665629,0.023110165513848577,0.022611685901016646,0.05336355136405221,0.02488124549661527,1742.112279543959,2151.044998762134
0.3410228636088008,0.14616542859752468,0.025445973893570086,0.03248731953802461,0.07927423778748909,0.014770645737565442,1347.949735610555,2313.8715478528634
0.314355847829912,0.04162943085818139,0.012808833605295456,0.007940203306902047,0.1166171152231503,0.053106365266353636,1810.9379824699988,2226.0873526922896
0.44087900551145515,0.24861206806525893,0.0067969857291632725,0.015736007311712954,0.134285132921906,0.03164876591170964,1581.3927260441933,1991.1372142886428
0.41604470941427946,0.34400852041041785,0.022017471404321507,0.03775361462697998,0.0694053348172113,0.03764213076829547,1411.19101673438,1895.113924336733
0.35049824929275963,0.15883890972065062,0.022938675503017054,0.021116253444294967,0.1129255280011714,0.0058643816724725925,1525.5048013364942,1889.4698885998544
0.2457942754988645,0.10831954363363663,0.033262074919580026,0.018804142557977924,0.04917863935138774,0.0113161527744001,1676.267608515674,2031.7429372550062
0.3361505762212736,0.08297614079504932,0.03079493757722642,0.015397478844639446,0.11728760133108007,0.022805951432317045,1674.729592839109,2075.877043776471
0.33120353082251186,0.043671732691971915,0.0119860408115957,0.018069147554080154,0.09138772962123509,0.02224479509825706,1388.5601265260298,1767.047555409976
0.3151415978742693,0.09147262444691566,0.029889414729283515,0.018758531106080722,0.062274440412684595,0.016260751636432626,1726.4081299989966,2129.010271325113
0.30599370491687056,0.11741510472908612,0.008481431905492892,0.013127234450799809,0.11146592860910007,0.032334938362212656,1615.8520563734528,2006.1004208991774
0.24954504471640515,0.1671174174306141,0.025228916542602814,0.0206285453512395,0.08524513211052724,0.026094259785692898,2024.6438585263857,2429.6784597104665
0.32535745554757173,0.1441485284198397,0.0036915510745631807,0.03840497450379402,0.09606166735486667,0.015221170668234859,1389.0017822448808,1753.922203768963
0.3107037017829984,0.18240637227693113,0.010798475359441586,0.021510559988633743,0.07559123839205367,0.07146331040027826,1419.1068642119124,1752.9910316963117
0.23400043275572868,0.13470298106167908,0.02020385775561758,0.008971659544042079,0.06701775292270504,0.04379262880874872,1869.620570148288,2294.4790762196208
0.22992368388259551,0.21711157339946233,0.014673578915758193,0.029422294592072875,0.0745516283860934,0.02000269002048187,1270.0470414832448,1606.612286957887
0.4161202132300927,0.11386053763711625,0.032895048372095004,0.012462134510887702,0.1328921131445638,0.0119387519940749,1359.5993580143531,1702.7924469527504
0.3394709479477619,0.018634268425631085,0.0007195897225444986,0.0022692533992611274,0.11172059582359306,0.018301833122855497,1903.9761667830808,2306.332969695031
0.34911800078883193,0.06874053044311666,0.029932040659865933,0.017347069300948217,0.09238917043988294,0.05884633211982913,1321.0305025898492,1659.9593743159423
0.32533908647018234,0.24816494019271262,0.008040457491991304,0.013579621663782862,0.12406614749292731,0.026943434314136996,1885.4502036354638,2311.647547034896
0.23549587601915617,0.1754929929904042,0.04526352106333376,0.005777210119948076,0.045142696944750586,0.04579411754792386,1354.5620548943655,1694.9729589574595
0.38016983791355236,0.17018410223277305,0.04719837269582223,0.009808099306747252,0.17103579705174404,0.031692126340053105,1566.246386690191,1986.1611692878696
0.038880306431102775,0.10870200660491522,0.028676793991417378,0.005879810905838033,0.04881071335801861,0.019294449882610618,1838.9228979525435,2250.675588439891
0.3287307490804761,0.13106108702497635,0.016202818986335406,0.015785780483102287,0.09973485895801057,0.031078782013579626,1403.1327721319421,1734.6945420854936
0.3521761431530394,0.13687668439797426,0.034278190596183325,0.015396265934896779,0.09169786205976015,0.013059343999182921,1790.9595611859775,2227.068723603951
0.3394098378649815,0.1726248885671376,0.020533578709113067,0.031129781343397306,0.1017561111739394,0.029426942519342626,1381.6350075001449,1762.09581272448
0.33921236429944174,0.13228646952449244,0.014668984551786083,0.023969458956193655,0.11105535118482254,0.052211419333652725,1160.6824795385207,1481.54839765802
0.2950534560554803,0.14456052063473546,0.008302831925421842,0.0053992327610869984,0.12806962033520072,0.03113287267377954,1804.7223163632723,1769.0358358408296
0.18671580222473974,0.08323501376079093,0.04198751953375614,0.009695111947314409,0.06824265445153391,0.020014264043857307,1580.4981596368757,1929.625842039233
0.21600766019610196,0.12107520578553868,0.01783819049865761,0.02005600241961959,0.06639747293434121,0.022463616302446116,1475.8437786308757,1843.044464634152
0.21191158274338562,0.16530632840407958,0.01870867535172183,0.01980031965117209,0.0874113621333041,0.030169334180012292,1806.3405748904088,2212.8662568938407
0.47725137596095224,0.14953842165953374,0.029051593869512886,0.027303092263945356,0.13918593411524854,0.024925993472253254,1367.2238638835104,1768.585016427535
0.3597630561233536,0.06328266106014206,0.023304967357637582,0.017017445424307373,0.10585036104124022,0.027548600937037492,1537.4749782140002,1850.0849167540973
0.24210957790022006,0.18634890913683336,0.0318556603493185,0.00977708866297818,0.08110051704859278,0.05424153375313222,1820.133165332868,2246.5438913126436
0.17073921954588409,0.1752600938159548,0.012412199824433496,0.015083268579887439,0.0533410766670014,0.03918939074166008,1754.8963883505792,2138.94468077876
0.3229637225198229,0.15720888973021285,0.029570324550259246,0.014637653389952439,0.10366246211926596,0.03893734428778636,1380.709542680096,1721.4373014561731
0.35752703894893206,0.06661819749344322,0.009212755250465932,0.015419826056061276,0.1316830418979866,0.0599719619404064,1507.5891988778465,1862.2710388247417
0.34996679172242817,0.0857757853254417,0.020340535329981993,0.0024087728079504028,0.10999773465166174,0.05069438715511258,1531.2614810993448,1469.2546058333487
0.3012401007254149,0.11542637358073049,0.013113484947936491,0.03890133067866804,0.12416246237146394,0.04986321437110846,1718.739494884431,2134.8656442331626
0.21019693003643347,0.1995709907156021,0.019424924010343625,0.00019762300954904514,0.07652436218416911,0.027578926311054148,1580.253210085092,1923.006022346336
0.4092710150846802,0.20167092074760562,0.01868565814267477,0.005635335961638748,0.11521476382312715,0.02170906581632948,1452.4380905822277,1805.3129077023061
0.3031726192155946,0.10124849179463598,0.01879306379112996,0.02801697378042563,0.09977268585825295,0.04632508723613054,1288.3362105528402,1619.5791786707332
0.36502218379256657,0.035271338092722385,0.010622823505388086,0.009310114287526367,0.1310631814293412,0.03063602458237024,1473.5407955686026,1838.874239846113
0.2715361130679789,0.1420799551178255,0.014529543331378353,0.022861511815055812,0.11089893514374786,0.03081131221842787,1482.0860041246024,1876.165697118943
0.3594984143612364,0.2140251321851257,0.007854758527669594,0.01664866402265632,0.065912629573685,0.013142971176413507,1452.5412319509728,1925.4361572175424
0.27606228973125885,0.2566379958274261,0.005186416826695113,0.0018830174339155412,0.06755187317763466,0.06511226263278672,1612.9078638204821,2011.2246877644193
0.3003032556485684,0.16431481540304657,0.03341773627465234,0.01789333064044544,0.0881421485096503,0.04560986092924577,1713.0542230828542,2082.4441071320175
0.21021417696383782,0.08632864201347089,0.03238509879887725,0.006500998231231983,0.10569403409642847,0.04133167345570459,1381.6939840076766,1741.95065666297
0.3274993521988129,0.04816649412264154,0.0206323199996487,0.010659773982729154,0.06645961151080404,0.028140467672869904,1694.1758254113831,2011.0282293917971
0.25792132110989024,0.0990934327855266,0.012496737544730891,0.02207054947164002,0.16088487942043495,0.02841616166521489,1410.9326186313356,1821.45418373423
0.3697568211626488,0.07733082735115776,0.006951534196720218,0.020722667266563043,0.11078334941660463,0.02641156672342885,1723.6789929295019,2122.700178360487
0.3379423561888853,0.14680089033085755,0.01771216928725445,0.013223461465579234,0.08183511970500938,0.023282232627362363,1247.6256187773076,1555.2928683600599
0.3017962039592726,0.16746858786045069,0.018728824362390564,0.007178385991922704,0.07859024997105502,0.02989504198932622,1232.8568811426092,1849.0649680421022
0.3535980780140959,0.117148038279365,0.021967026319653138,0.02181024016640409,0.11467965330984316,0.007855915482654538,1798.2369759040205,2170.5282998229313
0.4081337948954905,0.10854718604747941,0.03104326574849247,0.025470236228306863,0.15674771192348722,0.008366795015892093,1348.3194680626307,1682.7273138108615
0.3568389018030929,0.07097807476927097,0.02045030554133077,0.0244468259076297,0.08960107563012663,0.027846992489627197,1355.4658322380888,1740.0089558549153
0.4116882150452929,0.3571742213096381,0.0205882470751479,0.028542116168551065,0.14215861788552422,0.06228753303192128,1357.4637640008027,1742.4968329403955
0.2427232115755016,0.16348992144088906,0.010661648546812176,0.02465493181853391,0.09081708666586669,0.02291187562854416,1514.9444017939934,2216.897921269093
0.22765920299430817,0.24263084825746234,0.011687232995882504,0.019742270067473148,0.09355800434703494,0.0025662702641004232,1297.1331850217312,2357.6235140653175
0.21410320228639354,0.1486808844106758,0.01997437654631635,0.010895464160243076,0.034604811113004556,0.006910017075767555,1741.6943774378926,2083.8273255836666
0.14953521414964677,0.22090229889592813,0.009387674696170708,0.02467207515500306,0.07948340441225576,0.019107628313424822,1714.3515544770662,2417.1821197924423
0.35081136188192197,0.09540179117888826,0.019759317060407997,0.02856086018097566,0.08833956003724745,0.016223241081593804,1519.0769094401728,2218.0854594378716
0.06974350786910287,0.17034403625639907,0.016589262829290012,0.004503165881846444,0.07141081612805854,0.019692512772942115,1623.5095239723807,2164.879193618817
0.27143523722445184,0.19091852794727254,0.00812722013354782,0.019426396897167145,0.05803952635694715,0.010857118320806684,1403.15058592159,2585.5028401664645
0.2288147535827458,0.133177063785177,0.008136721136081444,0.008648213838349022,0.09932080066683385,0.025691175976566234,1452.6091618342857,2044.803582826733
0.38646817920054505,0.2111183793901007,0.02617074035931626,0.02571983516689387,0.056690960238318884,0.011602392904546592,1248.686845085319,2333.613035016105
0.29593317194851904,0.22003471073009115,0.01089219986083646,0.015939840928062703,0.017279464999114855,0.023545898639948607,1418.186185523772,2666.5269007156994
0.28692941402948086,0.052519199573904496,0.023347295869087722,0.0067536985789519825,0.05279574543135012,0.007811416423615741,1288.9084654709507,2133.051929468145
0.30761639513609396,0.11770526134079459,0.010124738262648546,0.018601024093678805,0.04136499801507745,0.02750269473643197,1184.7530943722268,2016.955594077569
0.20985014403463706,0.09303697475212133,0.027763218597136128,0.02670982733805558,0.03511264050667312,0.007227079083293893,1602.3897194762783,2400.1223264964124
0.1922106803877164,0.1331255140951942,0.009869536223409253,0.009563509590635592,0.09040649553554492,0.003119528537903952,1894.6571524408687,2369.601665819204
0.06345794225385451,0.26062838635387575,0.0448644793250675,0.024129488961473586,0.053925154826729965,0.013410220872784838,1328.0529311481519,2774.8399470717295
0.25735135634745077,0.09367498640095989,0.034632146440086276,0.004512940583448817,0.05664830083714333,0.011985096330587112,1436.7616520714334,2343.376112833509
0.33251014711388405,0.1857591957010285,0.021385780822371428,0.017508678615519538,0.06262093286204132,0.020756449746189648,1743.5879197902275,2650.2568979112157
0.2063743975551036,0.003459277154895116,0.025433783732148614,0.014374009394872139,0.03958867041419288,0.010787016981594599,1711.558173484544,2541.064810011872
0.2903507101198583,0.07366946152831878,0.017093508335526322,0.02412943262565049,0.06244728941954671,0.019081207496224273,1490.2894507844017,2396.4571613097287
0.23413978281338932,0.1323390639127195,0.03474082757946538,0.027330182860748297,0.04314566129326955,0.0213912440987764,1836.8125025192867,2033.6393565171215
0.3637513866187439,0.28490311009460767,0.012474959709084202,0.020231740517622467,0.08848637448846089,0.022733245971250336,1592.9603990186008,2592.9390130142247
0.34205844901387894,0.05916340109496564,0.046477768030686976,0.008247323193882479,0.037426984348891655,0.008737925169792654,1795.3276189401258,2349.794042341515
0.2798131195034995,0.18572855206762948,0.014520744306708541,0.012866580492738568,0.007136772433084307,0.013758683392990835,1474.2621412336937,2376.9376125843287
0.20712707774455003,0.15156455154485296,0.021626568923255134,0.021946941483431834,0.02625287792841456,0.01032340098041478,1494.2867958216668,2040.0934542618218
0.4316506286955859,0.1067581091571643,0.008927105327425577,0.030241864536734647,0.054561817203707626,0.012401335610556024,1496.8140085508337,1926.1926200555797
0.13429367487954252,0.04277964914806949,0.023384835521462217,0.00787777354567313,0.04494833238891126,0.0373986504160487,1704.581060354991,1958.9478291862913
0.3079464520230086,0.13155317547184137,0.011858883557845144,0.03708887915479461,0.0677478129195786,0.02623859744837557,1377.4967687485541,2729.673397439916
0.10493851618323947,0.07103121411899946,0.020421572444689142,0.007820818897235453,0.06080209418880302,0.014172889871054927,1964.109074831895,2526.1461994133856
0.2626288254420149,0.0851086184116529,0.01854462335561934,0.0014561907684127245,0.07184107491893493,0.03172507654554694,1577.7195607355065,2182.2637535117815
0.36519580854547984,0.0846487466287573,0.027331764084576566,0.028759635562390546,0.061422775812341415,0.03415027886450887,1449.1388347824325,2107.4458233484297
0.42780341057688465,0.06273259134677049,0.011800901186654543,0.015320430690146833,0.04847647724110094,0.009209676912756346,1404.8204025757075,2377.1217120631563
0.3248912413812827,0.06329737644078424,0.03316928302667543,0.011879621781918539,0.1189566910409445,0.023657550788734938,1309.6040213524004,2895.074846373339
0.29752979007456776,0.1769526558848413,0.031542174716305396,0.016943298752943935,0.04441714047323003,0.00965762641643261,1593.9567732600412,2347.6731071318172
0.2679877712881756,0.12368632497961708,0.01082722171652572,0.03012669633275315,0.07104170576403193,0.02009000747512248,1358.7705164051781,2419.7100445722795
0.23290622110446585,0.08491312156688328,0.01880121595383732,0.009182119923654716,0.09127385158879851,0.012802590903943372,1839.7792074747624,1956.4987838710733
0.18818564159812282,0.14952125745942174,0.011229506299429655,0.003060888225730917,0.035460248604914216,0.02535114084994883,1560.1952454578534,2765.8235342323856
0.271597483845643,0.17879004310682986,0.018812495616946652,0.01298104516494487,0.0738199901435954,0.007176311895994546,1304.0826809437644,2798.0842085155477
0.28097274650277715,0.20697965146751854,0.0186636450572064,0.007534037603649014,0.07149703813935454,0.009644390727377142,1314.9923488269321,2035.6289078457742
0.2568687635208897,0.2253143960410858,0.03040987430922714,0.006868189555710018,0.032850416093740196,0.03195074374828757,1518.3684423585453,2103.37166958155
0.36251771596424837,0.07563602051056266,0.014557858855735505,0.014498455526485534,0.06230057766073325,0.010616362120777153,1442.9634973826264,2310.6532485453527
0.4147731286801796,0.12719160740469518,0.006254061805741578,0.01526565425210435,0.08341275989575811,0.017130139437270705,1210.7965817849386,2105.169841408018
0.21447244996250736,0.25841731296367565,0.028690809768909725,0.0069671410641083,0.04708927223165738,0.021523316653672443,1210.8815709353426,2822.485037596313
0.13920083982416925,0.013453637600843558,0.009578375972618926,0.008147303188321365,0.09818550528633525,-0.005412764326709584,1464.906893297854,2541.962799745208
0.460950088953621,0.11389711536314351,0.029717967998774967,0.024720196209107616,0.014867339235368784,0.021000069529690486,1225.6542832601738,2304.8124243285574
0.1834622056225616,0.16370169074686314,0.0124095842322194,0.006877439763946597,0.03908592496766124,0.014516209742749735,1499.3609316616578,2501.0930800768874
0.12702836840204923,0.12149244165719542,0.023089235446165462,0.013443249762759924,0.028728873250670584,0.018303007636153116,1771.6572152663512,2582.009491970432
0.18765627826532086,0.09269775753541175,0.019394015487529632,0.03611748119135617,0.04630938940824048,0.02801141715935873,1260.5840344756775,2577.1828882714735
0.2118886732190257,0.2381881939407055,0.034743735559852086,0.004426706581036837,0.05087358975660149,0.008755777399469998,1312.9745827278578,2469.0275486770133
0.2793371117754298,0.21310163614033367,0.016973110924769746,0.01192823695406431,0.11355870692605549,0.023765181190187338,1630.5144253024796,1908.5137427549148
0.28734124910627606,0.20079545458936168,0.013833787463007936,0.01968666527049922,0.0497913477860669,0.01992238388280865,1669.2364841244487,2681.904494742475
0.46455513668312565,0.08120669222882815,0.035949118799745175,0.01680210844731779,0.0971703658465472,0.03244441710189203,1460.6421336869334,2092.773120296699
0.3099300763674249,0.12506984590399123,0.025374711858010164,0.026205213031829603,0.03803637386126177,0.01956004414803901,1349.2230772062176,1981.4817341988798
0.4283383392717941,0.10711941655481741,0.008126323720273351,0.023041516145728736,0.05246655168752485,0.0189404826702528,1644.1256105606972,2277.4213521375423
0.24405591423527517,0.2123487797179583,0.02178037752128704,0.013923170285427278,0.12430663704983816,0.0025094503544862952,1563.9192180883078,2156.1293310923384
0.3323217117598244,0.05033588962477815,0.0021501554373487114,0.04831314559104577,0.0926824101875721,0.010003079365915763,1374.131366215868,1968.949631283422
0.5045184241312289,0.026847298521071615,0.017536636884699683,0.009957998309600456,0.08193809048190281,0.02175759717919984,1200.3333021681708,1855.7803790771845
0.36160261900066865,0.10081186122948296,0.038832135578443755,0.00568100952259324,0.07986772373528425,0.021200540242538066,1499.210235088951,2096.7473862505253
0.2729483274294723,0.0689502200355538,0.03236909496774783,0.007299317650072264,0.06429796660040739,0.03430741376792823,1547.4697148768548,2098.9856709858473
0.28444914119328424,0.11066992491693335,0.036210671010922874,0.017964767540650933,0.07870656178522895,0.011289732739751814,1648.9859301657643,2205.9218424149367
0.3738305484914514,0.07568066791303119,0.019014248767272163,0.022519399044975037,0.055380238528827445,0.027636162087412396,1711.1808301440099,1923.0463987748822
0.3035989371576261,0.17052642121325348,0.025044276472883605,0.021214316725169716,0.0822259413740774,0.0007231102732097432,1373.9882612795604,2167.176408136486
0.35678562086785975,0.07012755859865479,0.008966454236671879,0.009890157187830517,0.05833067613620833,0.03091766731820268,1559.067926306617,2316.732201222712
0.32925682240786963,0.04662516777410435,0.01388558321323269,0.02723759878817716,0.06493483604012823,5.067353599978128e-05,1359.8682629181749,2130.5765512209596
0.34146699683785176,0.21684197507077038,0.0055698720093331,0.009769683680656656,0.07344946222190726,0.015286125877579958,1453.1011143121145,2542.9673059224897
0.2994303198971127,0.10670155309562522,0.0113008726295132,0.01228122666647235,0.032488381682826334,0.008029781145459932,1579.230900834285,2332.4851164846395
0.39148910083097466,0.10955591101583172,0.01480023972819451,0.022832106473625713,0.09215123098837154,0.024734197027044547,1431.0229398943593,2463.147183801092
0.3100354612645682,0.07776005309309955,0.03171954743273259,0.016710303414886885,0.016632725693969935,0.02561189275508375,1334.3704956009997,1828.8894437916379
0.24873592335245315,0.29918469668317316,0.015445270564477977,0.02618863364360711,0.05894054766700759,0.029550538557175016,1280.813042276836,2132.071835587342
0.3307996277970277,0.16849405314311283,0.016283061309144302,0.02089718823699976,0.05681593024300729,0.024850835547471452,1670.7597482905903,2394.154573397223
0.31468398589404817,0.10364619423316083,0.005725614135998501,0.019121403089184384,0.114650952406629,0.026988511833202156,1548.7727079734884,1664.0582407259199
0.407945303926367,0.07129556527075592,0.029253075202655354,0.005170063244992647,0.06177445725249662,0.01883964643624006,1640.6998856873695,2512.344601021123
0.17818034650850742,0.20832210250236727,0.0109806967265233,0.013083175287867151,0.05196444337073866,0.010856624470702297,1553.1384258586663,2177.4669514642596
0.19830742300737,0.11984729380877902,0.03329221678246292,0.01596580447313648,0.025538851589145227,0.019514858868632932,1523.1357822430573,2425.5897845313757
0.28829867463739695,0.062363048962705045,0.007869013947956954,0.009397516795431793,0.04338302267556386,0.01106742477092271,1404.6525202132927,2889.4860818924244
0.40455455586797634,0.1867250385518479,0.020229978228920285,0.0023837335878264775,0.0310217013880972,0.023673311147927156,1635.275165188813,2314.731370321848
0.28432013714216914,0.2565981286224202,0.011419461479984707,0.004467446591980902,0.05267883183463697,0.01028384315507789,1641.1123396632763,2577.0126638172324
0.14712722708803438,0.1820966521529372,0.004294211770708052,0.0058663190611638215,0.07858067491862299,0.004826530001210498,1344.3193939732514,2494.079715298564
0.16554698738531495,0.06411483151561152,0.016931363392201002,0.013596587422843177,0.0902294110464424,0.049557903312005505,1455.8662429673718,2739.48571258506
0.4335419435863065,0.1917459274219912,0.023097613142881585,0.01961667895141743,0.06946558983167635,0.027819654646753133,1454.4517156756474,2129.5737967407704
0.3955203372801689,0.10936504348559488,0.03618031781039075,0.011525342637754225,0.09448755402192296,0.024199157560402196,1511.3218582508846,1918.1184526666198
0.2152486320186062,0.16788070016041273,0.021178904376912017,0.03579201002917004,0.06937750829701367,0.019964117884093902,1203.1652735172938,2235.58667805534
0.19272147659418798,0.08435380409138228,0.018593520548423524,0.01581710707723918,0.08018448885619951,0.009690753350871616,1803.2699526449614,2078.421354923571
0.24369613141800966,0.018259520156676947,0.015545568745546549,0.02201570891665669,0.0584856558110483,0.01773773240939627,1956.47255695134,2183.464997620774
0.08948525192406938,0.10595826116308715,0.027045086597018035,0.0101625787803024,0.07985351856270913,0.006337348384944983,1587.8157798870982,1912.2623172411454
0.2696363196315147,0.10626844303930617,0.01596951719132506,0.025373649150528883,0.06207179273201974,0.028446897780214933,1469.7589619839605,1841.1828465109288
0.13256786343484786,0.08380152486468907,0.015525031708545337,0.006937442737125282,0.06273625370950237,0.022158588901066867,1916.6123271699673,2399.039257899078
0.22964686400098056,0.10333844037769996,0.01351749270719553,0.020394232087649632,0.036537485112770655,0.018862588368256387,1343.9944569458423,1854.1468307181688
0.2820547119366554,0.08109913796524149,0.020347547623611625,0.01306656999428068,0.07945201920731218,0.04021744309454304,1471.583385544858,1912.4624617191319
0.3033146183196611,0.19312099896282228,0.008984397010107342,0.011618175174351368,0.03656759451186074,0.0001779234332513662,1320.2543096525,2486.4153854437345
0.21460458920208114,0.1591560369164474,0.03807653100531717,0.005896269046602632,0.047707705315434445,0.014995234398011856,1873.939796092767,2404.46431317675
0.2836640907382251,0.22199105905821212,0.031127892768037662,0.016713378601470427,0.0913805886211376,0.01357867033737723,1372.6506126520937,2411.586822819378
0.3943135917104786,0.1293623822820774,0.004106526263940616,0.022359548949083118,0.04198455386330987,0.014466086207842989,1563.51590341139,2267.905335475627
0.25794548676527895,0.13029474767883029,0.01590530596728952,0.013953253287446092,0.10021803971021342,0.02786649073047241,1575.2408921102672,1860.9974262484452
0.151084412748757,0.06692917446132222,0.010767439759039548,0.013446328592324513,0.06167997261371148,0.0026156013140526055,1802.8321362327429,2923.2495931203157
0.31010372517893375,0.04921944012985082,0.021919537616432807,0.02237987898358788,0.05276349546835804,0.01106213863135692,1570.2682103584946,2603.2967492510743
0.3079040275911743,0.17903259697538298,0.015613628108693827,0.016738651036881796,0.072467321485256,0.018303875149260785,1262.437749964256,2648.170895420934
0.2097691550939623,0.04232991928683175,0.02279022899214915,0.019825440494576362,0.02956986898539206,0.023926352396741422,1676.2343348235167,2639.4385905311183
0.30201739614471346,0.10465483496963376,0.02011059300892975,0.03650384495485182,0.09615663766608382,0.013881474855863314,1453.4898259515985,2026.014533072559
0.22354512788603617,0.2565239399040037,0.006276179783465335,0.028595484958960155,0.08697843932330548,0.005012556169780829,1711.3784806068588,2682.8877812475907
0.3936148873576576,0.12863762780855295,0.0049198765512207835,0.021460103285068196,0.07995969855029957,0.04723854653054177,1221.8657467723542,2390.6627830106577
0.2792581482144853,0.2019799032766527,0.001191392948037528,0.017532784953289745,0.07504550876051586,0.012873160283445513,1400.893215655333,2515.535296360289
0.1756079981343136,0.13206203166549185,0.009631920431101082,0.003956702346156068,0.07064532845786124,0.00488030817714287,1644.7184745523618,2196.5222539397437
0.27418141579190713,0.3784856518597505,0.004828551766790214,0.029458630461812494,0.12333771494044593,0.01993090077718779,1625.6279548929217,2234.4373414962297
0.14565871249610773,0.09921312166647682,0.01434796425037757,0.009380212198691208,0.04954819090115405,0.017970715880159215,1485.2440365947355,2481.951260478788
0.3253880731527879,0.17002682185138618,0.019710470983226865,0.01957630895574542,0.09466280182230703,0.03218222342221444,1397.6956048021948,2502.6582854742846
0.45362350251971945,0.17719066857118204,0.005035011549829145,0.011521598412763222,0.09418254176109933,0.01941396537272511,1472.9480259960735,2104.609250205785
0.3452179836419439,0.19312309162693972,0.012290124153783853,0.01470956127828517,0.06226432590143583,0.00785805673778363,1824.0877557270385,2238.556477622384
0.20646579062787807,0.09588403904716093,0.027011870473474305,0.014295809751298141,0.04285461099582155,0.010587029950528667,1789.5809969030129,2234.4604475196466
0.18248301924352212,0.20270447317056572,0.01693591733448117,0.013738075587615892,0.07199661840053738,0.015638696878100173,1516.829227922608,2035.4911890838564
0.3372073454297499,0.23157010385229332,0.010902820926562225,0.019443963820910574,0.032914381160871815,0.017617498717126326,1452.421351323612,2411.737645385454
0.3804761106613436,0.16737713038176888,0.0040752368158968495,0.009241093524368802,0.059121382562647845,0.024520774867484853,1463.5730785670805,2495.1447310393
0.14603934283589382,0.08461855068034425,0.008524186584620345,0.0018735975024021306,0.06755995335306925,0.009732995847602479,1738.8397789748105,1879.1190609415075
0.27833037327494453,0.22937547404794958,0.017538046555831868,0.020571980761520073,0.07146185483351804,0.030803899669565222,1522.6430928817658,2283.887277173026
0.49141252767521976,0.16614996618997796,0.02452544862880143,0.014610520585596774,0.0854072998941094,0.00644923993496501,1280.2886262506297,1812.4659520208595
0.22272084645263115,0.1305555226117336,0.027636753494657804,0.02022577311372952,0.05873582443288555,0.027373061679173413,1554.9580364756011,2365.5994692880126
0.2053785389319501,0.12278327926051512,0.007299671363749563,0.015063124624333858,0.06510466557858724,0.009278066825033801,1610.5866716272576,2188.861842263932
0.32225425887153014,0.1373303715634398,0.02575165025361672,0.01279207368744009,0.0728166977195113,0.03031643362222059,1546.7282054758975,2319.2159977786923
0.31395362725847537,0.08062289336138878,0.022664687886495352,0.0030593270433138266,0.03465652328741803,0.03281699443239304,1764.1507268421356,2434.3387792225694
0.3610580525897329,0.08543129501360486,0.023612175145381983,0.016329813218282415,0.063731700139835,0.0033534493619039336,1606.9420128812155,2403.108028088246
0.20619028930506295,0.09385376592844162,0.016461890928574294,0.018347204447838956,0.041809927901034556,0.0054848993893471185,1769.8711581667337,2069.481089065901
0.4195831402342164,0.09651352795398606,0.017481231574919837,0.010403557457287955,0.11174272686258198,0.028496376539869684,1541.2184332488905,2005.2306967015072
0.26664434167601797,0.07761116128454468,0.01488971175959802,0.015091643555362359,0.08189639774225169,0.00018369950290846078,1816.252348402036,2057.258445220318
0.2939539235238063,0.20957288930525816,0.024053086010883486,0.024511803596964882,0.0712754856202969,0.009243365531766396,1485.2712953582238,2355.2042369773803
0.1827723100002111,0.08474881093169007,0.006392328795218884,0.028073072114207794,0.08707859215976223,0.03502943840403994,1764.3314351503684,2399.257609678241
0.4703485959984928,0.33695943136070583,0.02644187577199014,0.013200761096546273,0.11133940009492174,0.012339238334962583,1825.7012218474906,2580.4065253572085
0.30589746427377507,0.1473395111341626,0.026494421183995323,0.03313214324786333,0.062160996384513965,0.018169478679320786,1435.104281265066,2661.173906204583
0.23310935634561064,0.10484957412242499,0.023273639548577422,0.011123403921933709,0.06307724965147295,0.015946539303536914,1712.2246185564327,2475.5599945506992
0.3517213543002711,0.2927041199924726,0.022556493511486305,0.006989073312420923,0.03946291516915971,0.00938209791604913,1357.678706470833,2427.984423545592
0.3691782536683894,0.1922170151634524,0.011929233565475502,0.011278520571805298,0.06303471863504798,0.010577089275879446,1555.8579821844435,2786.9779851821413
0.13988416570101128,0.07213857958652567,0.051033111441194656,0.016330659178075087,0.12065998616599752,0.0038451905794397744,1422.7160137223468,1974.0578803152432
0.26651809849802854,0.09938164579048124,0.01721853181510194,0.01980816531118374,0.07297854576868751,0.018094298683225974,1618.027115567132,2598.6285188628335
0.21141780585919917,0.10123989028332277,0.03058763628893567,0.002281652778859435,0.044096573277973304,0.033194802955882605,1538.2333367276294,1815.956603848947
0.2988124046302458,0.29017109520052387,0.02196481563336771,0.023294578078760703,0.10410996325455248,0.018929047097464194,1353.4093011436178,2215.64848685037
0.2945697381905738,0.1208680493746922,0.0166103362091396,0.02302142366261334,0.06161619438660344,0.0047530209907327,1363.975023805164,2093.886654757495
0.18957569033425165,0.1944576944630964,0.033146649813842695,0.015867907716185268,0.0653013376588951,0.005078445987971662,1453.8653664880242,2626.720130930895
0.12212703186677931,0.1940854920460762,0.033480453674312245,0.018520317203032783,0.07759643147525577,0.014468447155928753,1541.5106753237274,2571.967639202575
0.20253219553952817,0.07755070550175215,0.03090666109411654,0.021217892502117558,0.06400558949997177,0.018870619617696614,1876.8904769197013,2519.4462830604753
0.16397269415141605,0.07747477344050033,0.02739506519673117,0.023292869929541972,0.029965786104706335,0.010435688555486496,1616.2127721583056,2081.310154968461
0.25482043173375557,0.33400924233117085,0.02133475368606225,0.012258674385901705,0.07489562987565739,0.005190082748469504,1646.3930972362232,2012.225382225558
0.36620200639438316,0.09317376400276585,0.02919584107755773,0.043421206726927,0.05046877758080469,0.019391975792027984,1324.6993275670807,2224.0059786910642
0.32560565130166785,0.0444950240036793,0.011808991008509262,0.01841829752313016,0.10008911456307426,0.023638939096404268,1378.9119711390265,2176.0893399501065
0.31794287454788067,0.09167689169841452,0.03336764052389898,0.02787383249446719,0.037523123370354634,0.008910181842637754,1476.6718922939485,2138.099430238863
0.3381597550761114,0.15206429662034895,0.03899254679376671,0.013617334809854638,0.07083735929346781,0.013879035887993517,1748.1636663644417,1810.0108035134444
0.19485562047027663,0.14928707501049165,0.030534246465809337,0.011954238766903153,0.055183648296196534,0.015262626415833955,1535.0509933008025,2919.2688318276537
0.45562268477658807,0.221640487786874,0.029675939856487997,0.05507255172577848,0.05696178737900002,0.030956178696701548,999.8621631463251,2588.165323525802
0.19854635698288975,0.259978672726848,0.017146514098098024,0.0028012153073031306,0.04500134082452559,0.012165168633012657,1605.7992855816503,2384.232109318281
0.11943697193385631,0.09944016093425538,0.02398806531905851,0.02737052443713621,0.07400963390143545,0.026499684687864178,1947.3693939517152,2168.3256659005715
0.24874326925016474,0.22277998546763403,0.015189653335930753,0.016797879897360896,0.06298568564612991,0.028982409006902028,1337.2049969429654,2125.6636267814733
0.34511656046400624,0.12148991677556671,0.024049636816060874,0.02742359096178011,0.06801288337056167,0.010687971856732885,1828.694799674,2387.7965035423313
0.3518331973045185,0.14479060689487785,0.014468762124667167,0.0039032767568082075,0.06522015160596815,0.02020268981710129,1484.6692213051358,1946.522457524306
0.1482360036708229,0.1915138509926825,0.007762572983128152,0.0058010279164293225,0.07396261377910772,0.01852278913712494,1732.3958151543363,2517.030776166001
0.2878314499430998,0.1302575497196143,0.01125041880706574,0.0065158545358152955,0.0561413425217572,0.019791358906039558,1485.8160120833272,2636.86914564477
0.3798898036194213,0.12966026862185923,0.030217251785113485,0.014554917490011185,0.06466132218529153,0.00826292047655786,1274.0733501593177,2729.1717516097574
0.2452818647380576,0.16616262850563568,0.023937392189801395,0.015759932447365194,0.12087042904921881,0.02901675713814892,1673.922245204632,2382.152608292933
0.412123276056763,0.06735802186279931,0.02275892586085892,0.01773083229282873,0.0585466614799148,0.01283421355561163,1234.0642658000943,2582.4996429299563
0.220156512542426,0.24511579760712604,0.024329684786267368,0.019172897956929936,0.09297222210786824,0.01337163562169888,1242.373522466982,2199.6943427761685
0.18897060273208102,0.04877261118942665,0.027927801985787978,0.023096681084966125,0.028947430866644364,0.0008648708565759253,1666.9629594597534,2220.826504063638
0.17989581556567846,0.1585243211316236,0.013638843402918698,0.011851863678802142,0.04803170084589787,0.04052626241590191,1928.5902292602473,2209.6393357863303
0.23724783738948307,0.24282828677047422,0.0189587376548144,0.020693391337818154,0.05787272256496242,-0.00022035496028167218,1486.7489230562765,1818.894421472654
0.2705809005480938,0.16516018901832166,0.0035517581002562767,0.021228985709376806,0.03277388647078497,0.022331946041476373,1503.6196516641335,2237.362254445526
0.26773282790089736,0.20454212044680592,0.026999601478013318,0.020575992018071577,0.030336170487734463,0.01976527463288661,1552.249987197665,2396.803356570122
0.4038438476529156,0.07199671228366725,0.016631845035276108,0.006192396200786603,0.05632193133761493,0.01525100759334032,1748.6547784951483,2271.2592112212114
0.2771248599252233,0.09273078816268565,0.009201078470477983,0.010792884676164082,0.05510848714345951,0.02697100645520443,1790.1059841167967,2173.092674129747
0.27077783220864887,0.07553099154783222,0.015875859583709264,0.01849587780988541,0.04151456475349168,0.014185511777389647,1431.178334857232,1684.169079038939
0.24216358188181483,0.12041843419755931,0.014053907246856387,0.009576080595570708,0.06445542030264165,0.031427952037451,1385.5509745106192,2238.943656862148
0.36714829475846683,0.055644209308385977,0.01709126329483651,0.007364423044601176,0.04842480576035999,0.012161851822690613,1406.4768731816512,2251.36228368673
0.22792367372854985,0.03998739806775139,0.011358250379709783,0.02290201779306856,0.059162522778520764,0.01439539022129546,1551.7134182903046,2327.91452908581
0.05838900908184671,0.21983020706505643,0.017281091190125494,0.022947402826458414,0.022706701148011314,0.022497629011772966,1230.6765671788496,2267.229232421029
0.2906629592990554,0.18806117523309718,0.017894038383940776,0.015052942469270391,0.1037202392030341,0.022537304553417587,1726.1166296532476,2031.4597748546169
0.038671050127886276,0.09838447009188035,0.023249375068532665,0.014478530022294227,0.062420801039629895,0.021258458096648628,1814.9752698096968,2433.468970237126
0.32157889993431565,0.12656202545945158,0.02275973245054474,0.044084508112811185,0.09339241036633911,0.021719418899311605,1427.6001334368596,2732.6839568250625
0.2154640230961674,0.23214173505578134,0.014374760604310645,0.005425457598112636,0.09394011262610788,0.01823321524280365,1180.1065153109125,1769.6180512753606
0.36903928324036017,0.06944809714745702,0.021947050588859512,0.011337373430299447,0.05141153868283879,0.04753843981578757,1580.998500249337,2176.1907994229523
0.4480259679919075,0.21193411378513854,0.016707219469738015,0.010087309947306326,0.03502355520085684,0.032878861499816114,1454.9819032492644,2054.87966249582
0.3797631137293058,0.19287032567670814,0.015161817146064674,0.020824339972983753,0.05423631040803571,0.020612076857130086,1760.8185316639538,2388.0150825836836
0.2448516035698399,0.2594918510002112,0.004236702487501762,0.012955267340799659,0.05829012651725014,0.029425569627836393,1586.5113118763106,2019.086485378066
0.33005843651276223,0.13521849716597253,0.017489511615854783,0.012938494464521746,0.04891187648258255,0.005608861316695831,1414.5936463646972,2490.7858012353336
0.2773244178675426,0.10949315373752554,0.0161610888573161,0.014395345155295605,0.06274474198770258,0.005865568478818102,1688.2914768095234,2243.5746019402445
0.3333960861007562,0.2519780187328907,0.024600026196715915,0.016001214213658067,0.06435024348096977,0.01483003367161554,1379.9276513671866,1755.262822176791
0.2969594188253681,0.09309124559973762,0.023396342160242778,0.003404903729794525,0.033754609583719695,0.006781130820080716,1995.0640340942932,1900.2071850327143
0.21324333602598142,0.07893818566320261,0.013008692932661044,0.008973902396284428,0.09301748774582226,0.022324071046055965,1510.2206854167482,1805.8468466161605
0.26329401325740137,0.053538629447301686,0.01864863607583451,0.01703495763143537,0.05150704768610247,0.022589251563844275,1571.499861036754,2683.9006867976523
0.36894053874232347,0.06270558773736767,0.02059498818487921,0.020012899305177717,0.08428414181963181,0.025001517492120724,1209.968040999198,2332.8444551162233
0.3824904185280808,0.1560333933980311,0.02076500994247406,0.0010406555677931015,0.10703659517205527,0.03377034518628003,1379.4807914101302,1905.270339638187
0.3396565609445381,0.07677482073004568,0.014311525024029187,0.01098004596029472,0.04226451066447382,0.021082566688540434,1331.2283181543585,1971.1483689125387
0.32176414646685875,0.11304195758015884,0.019268261320485664,0.00769072107580252,0.06536807762297452,0.015142962836102053,1514.3980462400716,2087.2466434995413
0.20710697556235427,0.19311415449435942,0.030450260020273786,0.006474414460121954,0.0682225503201303,-0.012752532947776762,1496.9690761051897,2003.864810275435
0.2373654934556923,0.11398378727129313,0.027601170396079344,0.011516313883026522,0.07804667745766883,0.00886849480762996,1219.3428623814505,2484.364262005656
0.23773851641700988,0.1101642520133849,0.022145644205843237,0.02516126182333707,0.061813092001690356,0.01733260078203374,1347.1795136460037,2516.0336179652654
0.33684314342222316,0.13249148103105682,0.008036149640218431,0.0180361668540309,0.05974829769610719,0.010638454104353825,1422.648233348951,2161.064531347757
0.40063191850049784,0.1292419550525874,0.036631467713858334,0.016169419407392003,0.06740485382934566,0.00790111350192025,1534.1077445787198,2360.470930513086
0.462598296698903,0.09448810162475353,0.007335832814043426,0.025343132935778775,0.059477550845531406,0.02696324863801891,1466.251277885469,2132.411453488454
0.3929644641262326,0.3919942976386573,0.026219541197520606,0.019269801576313663,0.06769084400692892,0.007805612797863729,1104.3567467500498,1840.9440316358944
0.31076866704288864,0.033153218283101575,0.035253123599288075,0.010981537289347651,0.037536913091506675,0.006635361397705015,1336.1564202889776,2561.344301698186
0.2071202659245361,0.1514056994877914,0.02398452823305027,0.01882499231924065,0.06250987935635016,0.005968626407512048,1810.2669466538966,2619.0310196354885
0.16352258225202598,0.24885956609345902,0.010426445071972627,0.007522062359364926,0.05400516929441646,0.028204971286436127,1416.0330282926845,2183.2906259508977
0.19336193664773133,0.14920956540975197,0.036253100973794854,0.006896068493194303,0.08705910754036408,0.0359972016598883,1745.6761909290758,1857.4383366405025
0.3416726020669496,0.0782859498292107,0.02151798277149196,0.009281056821860763,0.027741541544669002,0.02391186012458858,1306.8947004851957,2380.5654038220473
0.025029535898517658,0.08641200149282013,0.04199203387966628,0.023786021187075665,0.06996096883824625,0.01077502262452106,1642.851256341271,1980.104648272832
0.2588789881452111,0.1932351741675956,0.005780801784120352,0.03677151733156948,0.05228286575726596,0.022634006174492686,1303.317839960783,2550.1835898715235
0.24092335000990805,0.2207829937664558,0.012906549967215988,0.037435516175250254,0.08095957099195181,0.0039754326999993025,1394.58033628634,2431.0093734898987
0.21244694978291984,0.17077399703428062,0.008809100062532464,0.02050649115681851,0.07786794959438788,0.02636351035587067,1812.5259899381213,3000.6480307363304
0.34729044864395303,0.1183942785721798,0.011752221379318202,0.025887894627419823,0.06321825746624553,0.015244168598263544,1272.9761055953136,2329.659225704734
0.21918245714632115,0.08253649232195047,0.007233032404865619,0.007743864334495977,0.03961638663671448,0.0028533938418840643,1403.8458978709127,2066.076117702994
0.23717703403038268,0.1998205044589355,0.02230680542691596,0.012420486557979428,0.08742923513804121,0.005497608375611112,1197.8438803798267,2103.940527822548
0.367803866245234,0.1536909066976635,0.010078142529693883,0.028727312086192978,0.06055049441912666,0.016476973272038845,1749.3419949148986,2333.531191763995
0.35600095289989797,0.12809121056540076,0.0184341421223117,0.01543356879915532,0.07236122825211437,0.015009560984001753,1613.5559012775934,2651.867489249987
0.1772989693164018,0.05357763817220761,0.023789785217868373,0.009834511970177335,0.06295714247540712,0.03220330434789606,1546.2961623260555,2494.737061588354
0.3083729121713786,0.10379840813746598,0.012423872795921711,0.004838234915146947,0.03079472141304672,0.0006363171339028123,1744.1941145177825,2723.907108948494
0.4015377528750514,0.16312171128591815,0.014204467944456421,0.015823210705296638,0.053585976496611995,0.016245174938784142,1633.5836029627,2391.2287285509256
0.34505196515639863,0.036184128219860515,0.032410710321498025,0.015012235421971823,0.06442988425926086,0.013711825515739181,1741.5992688452773,2255.7569834666942
0.21068283869458224,0.13218896072210556,0.03683749982808521,0.02810656075363692,0.05212891710826034,0.024657068513321664,1690.3720350961964,1874.61584575647
0.4806369657203748,0.11604024678103564,0.010575143050606467,0.00936490553013927,0.06554348575974536,0.01732243418097499,1738.9666911887446,2211.2354696740776
0.0176374153371132,0.12009693381966334,0.01664468380547532,0.028380016958620895,0.05654266691879741,0.028640293835293682,1747.0618052509683,1729.291899060753
0.31535097450736227,0.16896786816312712,0.010614085410362075,0.0327730107101043,0.07120722529931979,0.027445951335767584,1232.3146550360289,2023.9392010773136
0.27228505850337253,0.09024008644160836,0.013758394358239277,0.012147993559960756,0.05237961774503406,0.016052892901043708,1666.4590875716867,1979.1452986262136
0.23615853873843262,0.12234105630341345,0.01385583779125854,0.00928073295165747,0.04365926107107977,0.014109784014712143,1903.1055064915115,2128.9124047226883
0.3878248239087563,0.08654281093740193,0.012095288322791779,0.020643641773460033,0.06699637219212647,0.004970136680940414,1872.4140939000306,2728.394066270964
0.13922284447203595,0.1745356541169534,0.019678630642032978,0.02941178675121701,0.03612608904788605,0.014282599123984682,1674.1053898165083,2445.895399489748
0.07639829013040242,0.11671107205491701,0.037196121629544034,0.01200766882628243,0.07491649775954785,0.035762441586209344,1572.7636947129602,2018.663564240389
0.3400533427448279,0.19274604673940968,0.02921765524763894,0.03355477678176254,0.1018753372742257,0.011318804294315189,1304.8586611224973,1992.665798655446
0.3970107808769711,0.23000626652795966,0.01796996473690906,0.014087772860324957,0.08670792368885026,0.007911387857203134,1774.9585245789785,2575.443273712714
0.21807269672463958,0.2561595515922516,0.033667029235059695,0.02553098613660926,0.09421229676105196,0.021098470714653192,1521.8137611092739,2452.417873346854
0.1755977378555817,0.12958396979630094,0.030940275861267814,0.017068561846808307,0.07305063453395615,0.00972585791879979,1596.529917507907,2515.5945189669005
0.17323300101330866,0.23599540641527958,0.015445604234389058,0.009188431289498079,0.059468814166679033,0.014801897686205639,1743.4802968468277,2080.3887369106887
0.3469307167762066,0.264179473176145,0.03391988004719827,0.01264055865273861,0.09115447792149375,0.021086511619939106,1512.2173367763949,1836.3676370100234
0.4096815056895862,0.04880871907688474,0.012385462966421235,0.01996883900896562,0.06784523109813405,0.020223240544877796,1406.0220058665182,1938.4489182117616
0.30214926978658396,0.17328731548345278,0.015971796468048912,0.014503143700918689,0.08529803735406484,0.03142467773186515,1450.6747398329403,2716.7366246647766
0.3220863230382974,0.28657595270273445,0.02341173217531563,0.023017692293827885,0.06429353852831791,-0.007028134377606282,1256.8654819475203,2531.1069940130383
0.3193504304503387,0.2204008717261572,0.006052522954114017,0.02131190994930972,0.05136967944513251,0.023409313469222606,1523.5413252940498,2216.3444138216664
0.4174711561152018,0.14973539797687288,0.01439176448983064,0.0177532898291942,0.023048425044582408,0.018189314427446254,1482.922490681413,2426.8001325189252
0.23387080565881613,0.04707190788874535,0.011557292603433255,0.014709533848954959,0.050175330084592296,0.02282780259246535,1701.2684694349118,2179.821963432639
0.3043464636536789,0.08442342279795255,0.020394536761517718,0.005843687176245059,0.044571930200532135,0.04894584517569939,1473.4774123586667,2695.2399816009142
0.0854642706346591,0.14185600503352366,0.01773734789616239,0.02193250867696783,0.0592241591361244,-0.00020292422479590015,1626.85591230952,2689.9702407865802
0.22601123544983232,0.14032720930017448,0.01862720770084819,0.026317749533133376,0.06446473628104674,0.013543630774709348,1685.644697159182,2038.6928782056546
0.2853204633220898,0.0610822722750659,0.025823478328096085,0.016463053739849503,0.07773708068129069,0.005859230175178666,1395.791873628482,2360.582528069208
0.2443319162074453,0.13781532726955767,0.012682219186360727,0.018626159061634985,0.040322727640789605,0.017006868892817897,1408.8830040467785,2814.167446410329
0.2769675156295392,0.039421739936191726,0.022675880651293584,0.0295490606811421,0.030905518538531154,0.011908814831609636,1803.6713993526237,1921.8545047138532
0.19870230648908313,0.12071903707922649,0.016819049769880315,0.025262368944691117,0.03880952438229737,0.016677696259253125,1332.4317799786154,2507.739134755964
0.3574621109677699,0.13233244912373057,0.00963381189474893,0.04203541765169095,0.06579078115051355,0.029000196405680332,1505.4132711309437,2070.9462078103793
0.2286603856573192,0.21369308696827893,0.032001655783674296,0.009229193038594766,0.07972176693121379,0.022366522273792107,1802.7045686518286,2110.932273159991
0.1454557460793568,0.08532218281158027,0.01369531394460204,0.014503814146808533,0.07508543898799595,0.022646214515882772,1593.7313790284804,2111.5268963665617
0.3041996042388841,0.09997644592375372,0.0022076680125949237,0.024325913509975053,0.060023211351952196,0.01633035182861852,1722.9895689344214,2719.0881617341774
0.32489210256155465,0.13873672451128613,0.033569578236747576,0.026879650596424325,0.03863226590546498,0.0018257757030968127,1535.3809855683867,2851.6646269739167
0.297934980668917,0.09679849459639363,0.02339060063015985,0.010493562074261904,0.08809779582450686,0.010526785970220446,1504.431553133932,2244.1010637591153
0.28362199143546046,0.31388824740136756,0.03003338305294817,0.0389787015872059,0.05438584974845108,0.006100830786689988,1313.7036584456625,2249.4775141803048
0.3317018281344088,0.3134049321646538,0.027037075859922818,0.019731905670956673,0.03383239822955244,0.01551557169259553,1110.609604510677,2741.5163861263013
0.18561465928784907,0.10669584615891586,0.011214114200939219,0.02422258347663602,0.039566767962738454,0.02454578682421421,1215.157587976987,2005.7861909243065
0.3777965601859809,0.22628921253813034,0.024775336128462416,0.015323634684159768,0.09138248780480157,-0.0016877892803225014,1429.58790761177,2381.1840906173175
0.16857369673121267,0.08797950588274134,0.011587546376884453,0.01966702444392579,0.04855980309015701,0.023037720604428824,1652.4592872844767,1940.2285400357277
0.3646129961694083,0.26500649709127116,0.019185932169926444,0.01750587125794845,0.08972352867897873,0.023730800498516502,1289.9276352837603,2013.7981468754622
0.35568284172566367,0.08823154590403232,0.01958231618280274,0.017423398391306306,0.09290736984711329,0.00524403334922822,1938.1405271020024,2817.988476057908
0.28615911068013583,0.20451335079135008,0.003273187824722609,0.0287036824783813,0.06499362224090491,0.010974810247585943,1337.1805580272148,2103.434305895495
0.15719053417238613,0.24462817882471752,0.0540624657233407,0.024250935251220903,0.02898030618063297,0.01170040383953694,1183.7702596282104,1883.7342446166456
0.34596453830890883,0.040463470259178264,0.014475851937896028,0.010211272281291088,0.08892862683970891,-0.007711056324734585,1619.5178582044634,2439.2746475985095
0.2631612506226457,0.06975786998552888,0.01808103116604745,0.00535374991381362,0.051855829270563744,0.021598191329964125,1390.755603046873,2119.597057087055
0.27668393686557546,0.2130174869038584,0.030794147115570596,0.03565655904541527,0.07483234837321373,0.015755936881593942,1648.8258272100963,2431.412845731971
0.1990235153387599,0.02266761680631423,0.017501617432601833,0.014185190797008761,0.035486910197196145,0.024334008909998536,1580.303775939242,2415.4676850801643
0.42507252362933007,0.18192697090759055,0.0305317884013103,0.022103738422886487,0.07914811318793259,0.02631270246809502,1289.6134783842017,1981.357808264752
0.30776684287150136,0.1340916441009365,0.023071561151498516,0.021377264499495598,0.0669469710907392,0.0006849590445285904,1549.929309197914,2303.2685164767545
0.2740943772373087,0.3870909208553965,0.05915993560578498,0.026354768311090317,0.04430570909759958,0.023075314956365233,1130.7060221551974,1800.7851174583677
0.17936827278175857,0.025257656804361095,0.0262083965649356,0.03079737949429976,0.05658888634166626,0.013102987936546726,1533.4551789724708,2341.7456512148065
0.1723706695311689,0.22423616844175087,0.030916356802896963,0.009022199312916363,0.05191106994855678,0.026949512124886194,1634.8406315109128,2464.5692219502703
0.18671715761155072,0.037317599938102915,0.015278774189458784,0.009142618713936962,0.04968756840305337,0.020322488308274544,1474.3498613695433,2306.828140700122
0.37326806687454683,0.2081958284760807,0.03865450518003426,0.023916925284213797,0.07416805422821866,0.0221698020602379,1268.8086793605273,1980.081542355154
0.16297370591625435,0.10187058009369986,0.007680019441416902,0.05029831384496541,0.040264373258891116,0.019126386145672563,1247.1011688968806,1982.451670823956
0.37610149754392297,0.10280004579424717,0.026301500906517415,0.0063594244897603085,0.08268655227981564,0.022756670446505988,1477.0719995419222,2259.41983822691
0.10550044150007651,0.3503208040082694,0.023502379496278984,0.009062511051958743,0.025984016963256248,0.03622291264291709,1578.4765191626675,2366.9948991653155
0.4803285615913745,0.1275346298749965,0.009120824403489396,0.020258968131977417,0.10647555953675897,0.006750141254544001,1421.3779142856122,2139.1334359758866
0.2777005423129853,0.2612596321697251,0.006939418834205332,0.011764170319852243,0.05086111533957069,0.03925963256848455,1976.0709649523637,2927.2909030850365
0.3886874355476006,0.1390570468581535,0.014514782474232933,0.03378728468418922,0.08675378447797125,0.012952951579293999,1570.0226852057556,2417.3546837365757
0.37266359434154855,0.18077391942181695,0.01651796369133097,0.017996731247796095,0.09707131112103426,0.01064184099246913,1633.5728571790303,2427.920921282131
0.28672743670862333,0.019131969933206636,0.03694954377674983,0.027174265333207968,0.06500653314750894,0.008454083710867375,1287.2424579109993,2086.741513014524
0.22507275781105454,0.13276727700261123,0.02160569068804139,0.02370347347523604,0.050269667631388584,0.01384487414910116,1566.8536306632043,2421.441643504183
0.301299624062641,0.1984111271372411,0.0209989451265568,0.005391632877381975,0.08414527719096786,0.03285348402457282,1533.7162517706772,2348.418296032135
0.260809268214778,0.08323234539148532,0.016303722791415693,0.018727788586850883,0.0713969376712083,0.0011454766117721575,1426.2768510901699,2231.9420687267275
0.39033928657163725,0.1865944925224443,0.005049044657519149,0.01634675730162245,0.09266116433994596,0.017144575232415988,1555.5800573171505,2372.501607927178
0.363567217824454,0.1732135079545671,0.025713923601999974,0.020414790444431934,0.10313712013412364,0.011720320502654308,1585.303443538548,2424.0297003519604
0.37475255545008135,0.2272493148911712,0.04492360548771562,0.002300389718596623,0.10262306149617889,-0.0016126686003702288,1586.7239756725671,2408.8770086148697
0.1556421744626755,0.17108696076789445,0.02790466872030144,0.016354908555285683,0.037544349303719124,0.01891117271454145,1921.2019308861377,2837.4151780281954
0.1850767807939911,0.13265714400836429,0.011768634658631719,0.011423479231364966,0.05217348749428725,0.014843882458941474,1736.8963620762904,2562.8222628408153
0.16793114669754103,0.04354132285485756,0.015009843219501157,0.013559342623144705,0.038621153232882274,0.003268584468499115,1560.9337126010819,2405.661795770981
0.32204572901970463,0.21893024991272614,0.013023526626840788,0.016927571671479385,0.07553170064906253,0.022141632258467218,1729.8124827272736,2570.9280947625234
0.2656440691256589,0.07832798195168107,0.029853291541720752,0.0238598357416716,0.044803401225242505,0.004389113538982025,1236.367522250662,1966.92299755697
0.22313504862152006,0.16351741873810727,0.0257792229352929,0.016449477117217413,0.058139584936867675,0.008948263537096724,1372.6690967694924,2134.1911781375943
0.1817221622026004,0.21941749993016788,0.02943641463546982,0.011623825473983596,0.0459405892238823,0.030545803227926216,1740.6565915729661,2655.6689557891204
0.31539940045427717,0.07408509303986932,0.021834135540301433,0.02180171384366281,0.06576017770630782,0.005208001782608622,1547.6556120725754,2369.6658340618283
0.14578584550894053,0.24216438389076517,0.01428985226493387,0.014205848787698518,0.03294480677891673,0.025466948324269965,1528.3088846969565,2393.5987589156243
0.4872109377292359,0.062362483516234433,0.008585839143916547,0.021552316223333878,0.10807588906368068,0.01736594430350684,1313.103928780934,1969.0107372398586
0.17795096693609122,0.23730717339681778,0.015903417227643574,0.04099322949828088,0.04806436321765699,0.028434517222036597,1652.6095490230055,2494.6367115489656
0.30878114132263496,0.10766931389114527,0.01944990925891982,0.007954183467475938,0.055997089086850714,0.005435624526258365,1812.303203420131,2700.104326412457
0.2603805053035808,0.16628752009706185,0.01689501874071707,0.00912674324541718,0.04498904979702445,0.019874695657139715,1608.1858501791105,2371.017328595714
0.3069015898769219,0.11523701255719629,0.02085728033473109,0.00989462867822694,0.07722285357275331,0.01223905319341399,1632.6695322886692,2420.997149176476
0.39369019393964566,0.06800756545683664,0.012241407015664776,0.008247093765118821,0.0716045949301947,-0.03655163463738768,1276.503121970222,1989.1539719313491
0.26088683675976604,0.07046315589664538,0.021623663131634722,0.011100591878281859,0.04244558537181851,0.008967306644744245,1682.696442231585,2534.4289659657006
0.33830219447941484,0.16979267232657688,0.0048094322014032576,0.015373429130731014,0.08827223702707454,0.004381168006255962,1634.705533928733,2473.9590849096408
0.28707823840538216,0.1264472225928151,0.021146147803700947,0.027297313577321937,0.06590258937120393,0.011560080659519871,1475.926719804448,2257.6610424132323
0.2638859450883219,0.10354465407410884,0.020240451415571903,0.017198314077873898,0.06246748182803745,0.005284402455105709,1578.648466079927,2377.9308203486203
0.32388891180228246,0.18230538847018915,0.019145470250553014,0.003609325391457619,0.057796176661192404,0.015381013383476305,1338.8553756616086,2024.5238324476381
0.45878343972835517,0.19595296530126638,0.007456689608689779,0.03503541350871237,0.10553100732275442,0.01809838772491247,1292.1896173035232,2003.352744762279
0.3136531666245725,0.28543888203038603,0.015079242839712575,0.017107553245930482,0.08308451626220888,0.03898794206598532,1420.395356803571,2235.1264134219805
0.3787306787764507,0.23121890305487802,0.007900585925532198,0.03671612865223546,0.10062688530608338,0.014028125143956661,1653.547474582789,2486.424053873349
0.38174398062791126,0.029030609384141436,0.02189121647637866,0.009070243859309974,0.09182288758088915,0.015932871537052425,1813.8033154117065,2677.199412554432
0.1483778235223835,0.030249909364496518,0.025872732081892297,0.015543701818256254,0.04393774127576815,0.005128826930711117,1768.3920538408472,2635.244893907696
0.3322862878443974,0.11726430939497473,0.01274365874528514,0.015325834628366543,0.07456123901236651,0.023152945303574125,1329.9542622165002,2135.800063247461
0.2662712416677883,0.14767066083662303,0.00914343544994183,0.0384994233665166,0.06574287055176209,0.026219020469345194,1553.3075948996623,2385.0543810864106
0.36084079891464227,0.07235381392533605,0.04457156034516558,0.018610846794187882,0.08529024534325344,0.007312663859161587,1854.60292012989,2713.643569435543
0.26566587688831655,0.10120313686780177,0.026430196931496588,0.021672838745515836,0.076214492772629,0.002532727669738302,1462.660257530842,2256.6411270277626
0.20448916944164472,0.23493545975583124,0.03055612556348877,0.0162110315182877,0.035302412604080506,0.03518460108375499,1829.5814873504394,2729.391805378543
0.3566204405286583,0.2557608705333406,0.01898941044459943,0.03523068231129446,0.07841976346577086,0.03743479484329699,1603.0390024425467,2443.517030944768
0.20719036593969933,0.08940193178483498,0.023411041478426944,0.036781640541610164,0.05869516223661137,0.013084846374115932,1506.6388828774295,2321.5969326083773
0.16762651870969442,0.3222789891695699,0.019793086523114525,0.011978384339923927,0.052768908943057774,0.034104344639418,1709.2981933818778,2570.181733907026
0.44287214697902577,0.10709213312878495,0.02658144353408555,0.013102826657843633,0.08981075147133384,0.010363700010796603,1655.8203003926694,2500.2971640073993
0.3881806031018385,0.10531429492431185,0.017974142879713054,0.014477133655176826,0.10136469609389932,0.007901046183351332,1946.270558824646,2861.388774458501
0.24633380394426668,0.123738351422462,0.012069557081126045,0.01169908707269152,0.06013409308213087,0.015106884310719302,1460.4087299077926,2160.7497712715563
0.16074861014859423,0.18549227688706316,0.011893773948514619,0.011635414659053085,0.035804391313456606,0.025263709958509302,1977.3422501207108,2874.7131518407505
0.37119967258510234,0.18211902412411443,0.023266340519521537,0.005314620887943844,0.06576078114155497,0.010495171479185642,1297.235463206939,1962.1241597059766
0.41343648916319137,0.06048239793685511,0.01769344342691589,0.03785499540137953,0.11275004201318142,0.007037747653940282,1410.3002116826278,2140.921312496169
0.2915000937261427,0.12051433826650111,0.0005750644805298447,0.02073235345396228,0.06504083272898288,0.0189761866050931,1557.7273821123244,2359.912804359793
0.34867157026741874,0.17469805257814294,0.024021853269124715,0.031266619494295315,0.07401386500124219,0.010674189213512252,1541.6909888306361,2393.080975226619
0.26040226458821075,0.11866180523949063,0.014703040911492231,0.013683167278387011,0.04738464897356006,0.006668641819994979,2089.6103689908373,3070.0086203486258
0.18741810157072974,0.3640806821638421,0.013498729994875613,0.016988349026115963,0.051251346670512815,0.024250952699314092,1423.3648427495832,2132.9395241192074
0.25716467394749354,0.11940845445752156,0.054540110634421754,0.026695103616758864,0.0774559341825611,0.017337797377022433,1462.087116875456,2155.707485601319
0.20311277598602148,0.20741372026114954,0.017195165491560072,0.006574912233657524,0.028784889528456377,0.03535373873584719,1640.5347575551602,2484.152743794653
0.25924691441048286,0.15725454202066474,0.007170020719541882,0.02936256787829641,0.06770158477249937,0.021358760439898105,1400.278053358182,2160.2602520841506
0.28167819509590564,0.015913346613267928,0.0076691650442621785,0.013008532356057707,0.05900129636048881,0.02140874197812791,1629.8255700289574,2448.871138080259
0.2137106946391458,0.0971159768508154,0.013416017503426426,0.026159707337907723,0.037985937047232285,0.0038520422909493427,1503.5977405221233,2300.133975272791
0.39295020638115613,0.27815609626798865,0.023441013694734655,0.0023204988671530597,0.0835783112454616,0.02478485458821647,1340.560142101473,2053.5833223607083
0.2792458853805138,0.06462782990812377,0.031022255431814725,0.014774168237547389,0.06557467049940031,0.005111990704457484,1588.9820395164813,2370.103783454923
0.2797056822725021,0.34068087807197345,0.024070778691907754,0.017083432303065738,0.05975577604178305,0.04194435902734382,1227.966653841376,1873.7373728188395
0.33778952533433576,0.04793426161958216,0.022259822500061883,0.01818705165083941,0.0666726278056795,0.017392353869471133,1986.33919670784,2915.3786074630702
0.06814300729724838,0.10996823805249001,0.01146522858983664,0.009433183261493457,0.04813926810936298,0.016655842348612483,1832.9169922612316,2792.525665351964
0.3050437244271227,0.18663243758019624,0.015574559272003043,0.04054591132163726,0.06166028658353915,0.02904375002953175,1537.5948694910928,2327.7252462964057
0.2304908824599926,0.2241832109765646,0.02810568150204699,0.011750392592530358,0.06398315633314589,0.02949141092166846,1652.9933902443133,2468.4016164466243
0.2996927703927755,0.122541595637462,0.018028338223355724,0.005951416059579619,0.0743818923463833,0.008897261942488894,1565.858607687136,2354.4763457966915
0.1843948933359255,0.12190525380674223,0.02083008181533202,0.01139608238855797,0.053796637500195026,0.023170123406207582,1893.7089908104374,2826.3528209036394
0.22036968087545006,0.19450835989330012,0.00580922939750378,0.023353539233949897,0.05110409755944908,0.01938574387384173,1421.7330933870016,2201.8863259540503
0.3214709717484881,0.2045743617873963,0.01990389966242884,0.024234953077231634,0.06581379443432363,0.03190098665048152,1287.0634740577384,1976.6082568462803
0.27791092925307986,0.17472194492863494,0.02777757138643686,0.03333114194493831,0.0601193412977597,0.03532252730443153,1346.4194897509794,2099.977059351333
0.4029767672818006,0.17493394884898153,0.012065154510998068,0.0069566378295501064,0.07840383781371438,0.017930160531175396,1451.2512592299215,2161.4927231604893
0.1836579369659851,0.09269414386634409,0.02001519047405326,0.0040639896265316335,0.027115003610849314,0.03363634850677951,1467.4624360522105,2284.192239135728
0.21515310967872242,0.1149146235141895,0.01725777083467097,0.015039104046421753,0.052964700878620714,0.020646562186016033,1841.6522283322126,2709.6106873219132
0.25761993074983913,0.21884192837515656,0.031647553720258424,0.004748977945793696,0.05089110200874095,0.0291079509417829,1783.2006503368477,2678.0937237067687
0.44982792404529603,0.24431712447090057,0.023348436432189926,0.015144056344469052,0.08382638498232707,0.006287268159144794,1369.951660396422,2130.8464304698264
0.3735764391435572,0.0823407250886397,0.022044520036899575,0.007189055112442738,0.08668056033595546,0.016036195167698792,1208.6193284719714,1888.491465800441
0.134929290412884,0.15808045473306792,0.020677830395994808,0.0337467585353919,0.03279472201779423,0.00898560333080731,1419.9599721172851,2147.4502917221757
0.34115521940022553,0.16250478485701303,0.03330366905522713,0.021999767428063893,0.08063309918967151,0.04179687923015692,1743.4873984702383,2529.266355061699
0.2876708780565342,0.14475832520959475,0.05804099853274987,0.02854218664042847,0.04815019225462703,0.01887633866563881,1169.5024452848236,1880.552088531478
0.3272837283517319,0.11904044952705681,0.028768082423795513,0.01978894579289807,0.08825249279953391,4.1991356108083456e-05,1416.3277111151797,2143.9448035695787
0.21582046294041693,0.23837254838517768,0.02087161413358244,0.012025984072466562,0.03581937529126288,0.032459280712165806,1607.971786550265,2428.5735731653335
0.3107500884079856,0.20117110472611316,0.005219685899890943,0.014061768141529716,0.08017170872037926,0.01992327749505784,1702.5982909697902,2580.8461663680664
0.34616712737588273,0.04050122056298464,0.021034207805401325,0.029203742418136322,0.07535399123103148,0.017769405986107597,1650.839081347899,2501.590304703076
0.22163275563635879,0.04971757567278134,0.002775035737949109,0.023077929877207942,0.07771984515992292,0.010573365183238778,1690.3121144960662,2552.815069995805
0.2835562254293967,0.05152920265485519,0.020210727992226715,0.014153894357336643,0.058965376397388226,0.012779410547232665,1152.0345310797593,1805.323186155323
0.27543222026154257,0.1476082038131802,0.027838700665754654,0.027063999747363548,0.05562544733030257,0.029846670257372494,1686.5539920607334,2532.4448399894322
0.11756066776190593,0.2846352850919222,0.047315108586568275,0.004202015120540645,0.023435327245078165,0.02880517606845484,1305.7275601702588,2010.9624101737522
0.1931438786934318,0.18550497628390303,0.008548144728897162,0.020097919833201708,0.04602416108020751,0.021416732078914147,1723.8304471336585,2611.433740076063
0.468284359826256,0.23281610974545466,0.019875165474233854,0.01864903592261345,0.11544712149008818,0.04007281446987558,1182.924947940027,1873.9274604554428
0.17477222248373825,0.05197668502177236,0.022938899607607418,0.02069598398121287,0.048796816147104086,0.01686446917008501,1765.0846271983978,2628.49671801188
0.32502149198182045,0.07981941179285686,0.009972777454544831,0.005616723292371297,0.0938934429915937,0.0172331143263719,1559.1313422128571,2390.188902209686
0.3780237401082932,0.1186578222687677,0.030109525254838145,0.011429780076288292,0.07370717413610883,0.0355612927250205,1354.400832994272,2079.797557432135
0.27959851297159705,0.11845222246006769,0.024662591514275228,0.01865291441213417,0.053434027129148756,0.0015852471288362573,1327.0158517096038,2023.1041245966126
0.29957113306314,0.14079345922428704,0.021149763330900757,0.02025550945849386,0.0771384931007306,0.013885064016600335,1298.6434753541166,2020.791644860604
0.3075929332782875,0.14205311632965212,0.00946257567092897,0.012479836905038736,0.06326364421074279,0.01572757687844688,1431.5815965734178,2190.909052546547
0.20963056492514706,0.19947491217303043,0.009191144526827887,0.016621023352433394,0.0473099665858466,0.021680862847471807,1769.1918971574887,2681.555567961106
0.2744972568723758,0.1085898376550591,0.01754924038896416,0.008797428340005204,0.07315191351097393,0.026263853954341023,1494.7363584638604,2312.6707240790574
0.38038993662039877,0.1793659299970013,0.017878544155663544,0.015308009908238013,0.08691254116319502,0.01168147162286216,1421.8854429414544,2112.288372259712
0.3776185150472841,0.23942265439694735,0.01886938516241711,0.012485749886436293,0.0951685149572288,0.019145341709964906,1895.2149726112423,2814.0647858694383
0.2891577656119372,0.009340490314040228,0.009903346278940971,0.014152212383907854,0.07492870878893179,0.001975311414474899,1833.7233588890872,2731.8647237368255
0.35769732970506624,0.06872597125138111,0.018316458676219068,0.017680202261312623,0.0984939693402635,0.006227255615654823,1523.3992169049352,2315.036967746401
0.34541945078198244,0.07529890377530078,0.02511040465006552,0.015169856574009705,0.07583745174087016,0.006493500037421408,1400.215682551649,2148.493955801978
0.4084309229686239,0.07899005016784774,0.02551685438237444,0.013759170721012192,0.09493385440557611,-0.013081697079977937,1417.4677510900087,2143.1714812320274
0.22730879349308877,0.11510924187056014,0.03338932762351735,0.009502940019621549,0.051463920377280516,0.019508236030142866,1790.768571291,2634.897898403923
0.23925478964957958,0.08824915316385802,0.0022400935880357575,0.03651605329477179,0.056189911416218756,0.012023865664473369,1707.7410523005246,2547.8221909544004
0.2827792635225456,0.1529677714231639,0.009450685907171323,0.014721318774497187,0.0658231773398657,0.006842628016324511,1541.4038771801359,2383.739100958081
0.2955098087504519,0.05555424772435943,0.01926684749708959,0.013841942921778934,0.05909250821566536,0.004708741778416482,1319.4822465086656,2085.7501688679313
0.27815743512882185,0.15189651634247292,0.015665385857372992,0.00983570338458408,0.06784004478676503,0.027256581592696043,1731.2733254262605,2579.9319419621547
0.21848698614883189,0.18670176939926214,0.04339984926209039,0.026773831306598602,0.06224933169033579,0.024609863899103232,1557.6251000487841,2337.0667519198896
0.39866154172485635,0.05386497632938728,0.019107274383962206,0.015391327686392241,0.08307004662700947,0.0032088706233498227,1411.1924711789354,2137.537299680701
0.34267304574045365,0.1076699063097363,0.02088875223110444,0.015664060946339792,0.0851201420991854,0.011377948985759499,1676.2699062702384,2532.7351523646107
0.25906128590638605,0.07282828953028633,0.0068942310721784,0.03148129556636272,0.06515597133060669,0.024157263120719853,1794.1125606460935,2684.624400994717
0.23975697966741075,0.018631760529489734,0.010532764610190041,0.028053247139108676,0.05839954364216369,0.012403952579992132,1532.471364540053,2302.8378565293356
0.31584045729839977,0.09141063706890558,0.002469456787426077,0.028856096033711028,0.07311527098247275,0.014535889559379837,1563.5913125884886,2369.681354129285
0.2371118588700514,0.13780297747840473,0.021345377395154113,0.004417641193268668,0.06407924471391968,0.015100492979958286,1510.7975834746733,2277.912483542152
0.18989911754240685,0.19801383647031473,0.02428377514263281,0.012060362553541249,0.03842175114049222,0.023277905001757058,1817.4306694085733,2676.088513465455
0.30067895580418164,0.13681568049735823,0.03571996128367027,0.030327672743333818,0.08046183287558685,0.013398474706876917,1434.9221771513576,2212.300808976969
0.35911915504064956,0.0813432740833924,0.012528412992413427,0.023127510391920028,0.0694787268914564,0.004792080752430017,1344.8893594423191,2072.5220860873455
0.3724826534229906,0.20166397582626325,0.0029425828433612983,0.022166795829004684,0.0816532236404337,0.018564717623764163,1206.190234054465,1880.1817107320387
0.24697804195481915,0.2210134067042117,0.00791514285950428,0.01313708239737906,0.06597166636248346,0.026354037837763702,1531.2254640508454,2327.3206596911364
0.30976773451843204,0.11928838696098132,0.025832666818136268,0.013899040946885731,0.07301451124235331,0.01998358411720596,1747.792012906396,2682.8454964447055
0.299264000356411,0.30984467273084304,0.02330587515543274,0.028539007622421793,0.06243674943930648,0.017224979855623358,1516.0220560212153,2303.0503563917828
0.2391102362165789,0.09567974117483684,0.01195854608455993,0.015224851252033393,0.07127538294331391,0.01932639337349122,1281.7799643703343,1980.5984795337224
0.2833447273106543,0.12961750057159227,0.011362383065235133,0.022630762702916158,0.05553712287751017,0.021623190191246172,1393.965065262212,2090.4288308472683
0.4653090837811651,0.09599430282784463,0.030691696495813922,0.017176443317002823,0.09116438673406659,0.008630427544707877,1585.2782150503967,2379.7985076165182
0.3878685545418988,0.24005548285637646,0.012339110639448349,0.010963854721624602,0.10953923924846848,0.0164095764711116,1483.8532162743165,2211.437595372541
0.3639549777332321,0.059785881433631026,0.03628179259380877,0.030292009661772715,0.07212082111963626,0.003607503398880107,1223.6613372676848,1926.3225704513504
0.3404492964640982,0.16244977671708766,0.013834306579020482,0.015591042205971822,0.06976673527162226,0.02840158833405745,1666.7888612647089,2521.2881218163448
0.3627472591757848,0.16952908737733105,0.02741906788924597,0.028119697426616155,0.09107934043405173,0.02392857530867247,1661.0624040950008,2459.439227104595
0.1720183106300281,0.18091175841610682,0.028527140933586496,0.010757316986333924,0.04665759937079208,0.006852523708343298,1759.0320066328247,2657.794329583205
0.25489729335139544,0.1103552210746073,0.012724655053883772,0.025221979828083513,0.05413877122189081,0.0046826612705643,1322.1198329104684,2071.762028652657
0.34726074276750074,0.14453482839145534,0.027826931897018375,0.03767739709519346,0.07502731765762491,0.007878120831160712,1438.628841356597,2197.344934806918
0.26040528105012256,0.21892615015012115,0.017016309462688325,0.001531471009606744,0.07508045359824854,0.030094414447870713,1811.6849052641664,2686.318915504587
0.5046424304186372,0.2257862688488465,0.0112452205836077,0.020000665173759986,0.09310956930441257,0.01379157877141684,1254.8527281371555,1967.7437207272035
0.2347149099625422,0.1396608861880826,0.023072291494285035,0.02202849986025576,0.08029602388061427,0.011517269144192675,1469.828664747499,2257.6301336782785
0.32000507569324355,0.1706276230613029,0.029756972485887056,0.017774258532274358,0.05749806140767135,0.02300720491944985,1203.6422385047954,1871.1102259307877
0.5228931722175619,0.16677814947774286,0.021715271405423404,0.013173669961030475,0.11012276413890766,0.020074509684929773,1543.688826049366,2299.6111397336945
0.27896010029775703,0.15032727544130786,0.016333170362105274,0.007233133439354687,0.043772834818152216,0.0157304217803458,1493.3629962955324,2230.4596440024325
0.2725575695876783,0.2045745851510541,0.02466429764117243,0.00914019772525482,0.07428181585704607,0.013373469011088657,1700.545451185459,2585.369005934552
0.28339931518496747,0.16145866583075302,0.017162364907108863,0.02164959958687078,0.05107215958960795,0.018905662065042603,1667.9096838009514,2489.6330522513094
0.1879732653339488,0.14126023903182228,0.02522897582844604,0.007561129213105596,0.03813780645278831,0.02106367252153959,1407.6704253443681,2197.413310181021
0.1411373118414692,0.22944513806319652,0.01699240984018404,0.010615695191258621,0.03427761441833994,0.02124193431113017,1117.3649695075378,1760.016831711526
0.21316863195294,0.1392969288238991,0.030989773433353515,0.00732215857913687,0.042012501824641,0.017187262853370196,1666.5369448789666,2568.0169270881092
0.41473921805655883,0.04879148004925731,0.016819598960448413,0.0150459979135501,0.08958618718058659,0.011729226744340666,1635.1659393283862,2463.696282363522
0.24754900060880547,0.187798638046794,0.019869796459415875,0.003618362613580483,0.07583100401126931,0.02396827847731077,1691.968094934868,2516.10424348208
0.34794896806019304,0.25004283085028584,0.012354202234110033,0.01329858715366668,0.07794982175033302,0.006903284848022654,1315.3481608401855,2061.8715678712456
0.43473507228255237,0.15040318900414623,0.01742530110311417,0.014009169527514062,0.0954365096817077,0.011002892587690827,1535.0215280547109,2260.529780440215
0.39180369360323086,0.04838278947841052,0.05204469838948767,0.011647366487029217,0.0828411514215395,0.03948055359111777,1294.8787488752416,2039.9805009323222
0.3021785828228825,0.15471317401569049,0.025867453837032366,0.015122863900214457,0.06738749243836543,0.015430875694127677,1457.881056723341,2203.6046686942727
0.307075861267211,0.09154461041719567,0.01544650198477881,0.017513974584023585,0.05627841577967458,0.013541413192075562,1380.8361052755379,2131.5827025878007
0.31224439738737225,0.02627815196857109,0.011785308725075407,0.023830711959249885,0.08495709832278649,0.01187614601275591,1688.2399322236554,2578.4283774017094
0.19434760501674064,0.27947469020737165,0.022632046777596063,0.008702940560087627,0.029041409930190325,0.02744792295504072,1821.7415386973992,2752.3254844750136
0.20250643084031567,0.05672894066694955,0.0155592993177671,0.011286426135155986,0.057100602587398075,0.00224989030718408,1538.9710914587074,2331.7298490493913
0.24745935957511195,0.07906553272874273,0.001033955599553892,0.01243492442781558,0.061925136172116334,-0.0013886799427513738,1512.7558788956433,2338.8324704335637
0.4112749955189988,0.07705600396245346,0.02240047487904507,0.02009568712497375,0.10741945584300314,0.024019795228095265,1485.642653123062,2217.1247591646243
0.30859693838369867,0.007276591177418513,0.023093950473206355,0.015625749385950582,0.07325740748565515,0.013733501041634254,1438.7212774619131,2252.2923753924333
0.4540995584056034,0.15665591412872787,0.016624062953916743,0.01568077617386832,0.08594866362609617,0.030407143658917907,1277.676645135773,1953.7190647595307
0.19667181585627336,0.02773293839726266,0.04257014762835743,0.025549827011093738,0.04753709443771253,0.030107383202441246,1527.55357788388,2340.672718694363
0.1822123716329192,0.15293692228408548,0.022237040747564052,0.03055325456065839,0.05488538243209516,0.010997151829823453,1549.4458905520485,2331.5470938682206
0.4344526669850692,0.07629101702947505,0.02644364031395954,0.018785574842554772,0.08245496891530563,0.013153153572705193,1717.3266992577296,2555.002655340125
0.20097360094009145,0.13291538407227277,0.01387544020502328,0.02616342529517999,0.042698270942777374,0.023714562304483662,1651.168032201006,2517.0246446825354
0.24802693316706168,0.06977625953380202,0.013757505626031188,0.022581269780828042,0.047218724728036524,0.008724407912251942,1324.0585630689836,2001.1684821142965
0.385200285979763,0.4541115339743381,0.010158770130219307,0.020459392703736572,0.044522069972952785,0.01522216301956114,1157.2986074479322,1806.454129792449
0.20017560611403584,0.294011654498445,0.01774599670091577,0.021804708313180612,0.04518746727784913,0.0432464121291561,1600.3680631619645,2477.1563823543074
0.24537493575641908,0.16979800755026206,0.025072113191910852,0.016425994926557677,0.05786370277820993,0.01794061433422864,1870.8999604241128,2784.8214543508757
0.2718741087768304,0.18294661012823973,0.024340977178285157,0.032429000043743154,0.0504579606529476,0.019921619308493836,1427.3196333392702,2176.0045313224955
0.3217027050594639,0.053135068314605016,0.0027236427135547176,0.014382426367524707,0.07999807645642244,0.012365056280129322,1512.319405918733,2336.509237248454
0.23340812920321272,0.11252562064387371,0.014221933669298342,0.027483500902281018,0.05094379159356878,0.02394978778344504,1694.930036019493,2573.386659890046
0.3796972437780704,0.14760811226717513,0.010797348770642562,0.015056691138578136,0.07442530129619253,0.025536296494550074,1341.6197869695018,2075.354750297788
0.24946212010045882,0.16891689206245303,0.007304244623871479,0.0028296936607314326,0.06235687966501781,0.02552796871112695,1455.9179452101469,2228.619348833668
0.23774633455207203,0.339099283219328,0.00456470757458079,0.009103717943013118,0.05809649314441483,0.037494556996925256,1601.8551620104847,2458.196297334789
0.2413966875596652,0.0730904343334552,0.026274935723307972,0.019248030765960725,0.0420588068164263,-0.0006916585519337326,1642.3531255514074,2476.497324614502
0.3507402589057295,0.15069789234312278,0.04139851741645001,0.016208689676302346,0.08480123260283938,0.02665306531383847,1938.539397181703,2896.52491433679
0.4245252303499131,0.03166405733084366,0.02505706606236449,0.000865255673373444,0.06250099970974328,0.01683570432280024,1334.400601603607,2095.0491406237365
0.46400373021877506,0.008314111499745444,0.020844600820067265,0.017255612043818532,0.11566103328102563,0.022238365067463652,1276.5047075008802,1956.7456906337607
0.3939703748999485,0.1265867983215084,0.033123868576687206,0.04418065983064292,0.06220083540030037,0.027360880181597047,1311.8259234219483,2028.871370063504
0.21736831761357958,0.09636434829397977,0.03912003112523654,0.02037630168644262,0.045456306173263926,0.0017641276822936331,1393.3469278852456,2145.623827064099
0.3761570328116063,0.032500962540526465,0.02230460004295231,0.0032532243466396093,0.09098618963374751,0.008121345418026428,1666.439573548134,2469.61946812879
0.1834113551454055,0.05170590969776539,0.015295156865165903,0.021707715984931347,0.03357461713748805,0.006150688345485594,1413.3420532122102,2153.277866521875
0.3139648001494452,0.12213724761397639,0.00824529868874077,0.0022814942643762477,0.06305018142262014,0.03449663350165471,1759.1399331236817,2658.4414056304727
0.33525974304740336,0.15456047244388418,0.019856972355589628,0.005531431943491372,0.09292539111464392,0.03581002080542856,1916.4083119269608,2844.3719431598133
0.2864462494975887,0.047439524947581205,0.01055113628714854,0.010057396735925558,0.08498699918020035,0.003312267415076611,1565.5370307228447,2401.2656733356057
0.1682960893712915,0.1496750512912725,0.02186905837895675,0.00540580515892209,0.04367359405186919,0.01155830864442171,1561.911055144673,2376.7697279838335
0.30908212200090956,0.06877238880496213,0.00728230388468003,0.009991385222291925,0.06456478334223781,0.012982008035258404,1624.2285323320323,2468.72060260875
0.3489405973117826,0.11043912470109586,0.018764734027271617,0.018049246193545015,0.06683964496966366,4.4849907576969704e-05,1436.6085806915669,2245.010091870472
0.44456404699258045,0.1895409368717295,0.015293302383629298,0.01021756699045985,0.07215799976753172,0.019849578942525724,1167.8250254338457,1793.4370387458882
0.3504537635036845,0.21908754660886315,0.03644898437966425,0.006650457625347456,0.08974241963883704,0.01811147271007761,1265.2962463035392,1967.8568537223757
0.2409707948645826,0.1622334295244416,0.017989163718799137,0.017030918861414283,0.05300422572367341,0.01722236952744927,1667.1016801989463,2558.537876345258
0.29018064152434914,0.1734663867169378,0.011192016112240114,0.006155640671112053,0.06621179070342711,0.005357849838687259,1431.1716992672007,2198.645806340717
0.3665834387048597,0.02781135277496277,0.018119421924410597,0.018416588260882764,0.08591513662050536,0.011317916152032446,1671.6411684338948,2537.605252772675
0.22184977539390005,0.02845618414549464,0.009575487768508433,0.010994773351076076,0.031213119090504438,0.009775623063498733,1552.9786216580844,2392.8597532367135
0.41823156596274125,0.09346472526654813,0.014531964602661037,0.020714035001141284,0.09711686324430806,0.00637851166440338,1407.782179764344,2113.860683166707
0.2296922728168952,0.06263493730259254,0.0033063797859765997,0.014103406357690751,0.06126337572497098,0.005460092918171979,1665.5371673062407,2490.508783443853
0.15567377161957022,0.15199882817387178,0.01973422513994099,0.019771657671780886,0.023698521257896694,0.0030141614079499694,1189.1378100528425,1842.472924784822
0.16221162079831739,0.09719254215898618,0.026049679778838132,0.01090598150052399,0.03866163829301467,0.025281231519036,1435.8153914085258,2216.5805971205227
0.267831245124342,0.19737493034532588,0.017583449670828987,0.016813453387318832,0.04637011207720996,0.038795183560575715,1723.4789761590825,2572.602510277718
0.30680394972690367,0.38107244058466105,0.00677878000503621,0.01882447289433612,0.05784592470832925,0.02680246946892761,1531.8039663457557,2348.320298162102
0.4093499673185532,0.2480582893457859,0.012668670896656029,0.0061285110714810916,0.10019492398844877,0.011009031888388282,1324.9407333444055,2102.4630800533937
0.44276861359377484,0.10202373818294985,0.006477043953584344,0.006911793414028771,0.0861505607411821,0.005980765487043032,1524.8531589820716,2275.6438136930933
0.37184237762908484,0.058281925115089034,0.02071616450282772,0.01056588672386335,0.07164519529273974,0.01943947486693187,1334.5804025737775,2082.9955761734673
0.27972313338531424,0.1193604322266394,0.012031222701177006,0.014547898020331271,0.059330162851099266,0.01160722313253621,1387.1707835600473,2134.2655345617363
0.25586752702412185,0.23114972210592008,0.004889448597649206,0.014443397992162123,0.07818003378129873,0.025486691995300507,1355.6356135814049,2118.6875128743177
0.1469261439701425,0.2748525927641871,0.02845607297869696,0.014898709573564069,0.03997554641247645,0.03294068553497265,1202.8596340746465,1857.0574491529053
0.32069717756906974,0.16323986126274284,0.025017330338492377,0.01121134582448899,0.059002175368662264,0.009120571481449288,1303.3530421282935,1989.9441033270323
0.18717240754905132,0.0812793449938664,0.01715899352087844,0.02920901834246075,0.042118201363191374,0.01676434660942331,1708.3401439391694,2605.00204165054
0.36883895644101455,0.043583084737397346,0.005564413806010452,0.01335651017562785,0.060737705628549014,0.00738994843467695,1503.7722783749673,2319.6835248605107
0.11455970808853037,0.06944081713299187,0.018301780619108098,0.014493931182615393,0.02852758436666084,0.008904357953996423,1388.826775717092,2146.255473260816
0.34351424263551894,0.24697439578428787,0.01021210320303845,0.01352400447785168,0.07643245273049952,0.027531346701759815,1271.351659728742,1974.4377162415597
0.27716518641949683,0.2704579352290028,0.008548028154953138,0.005372632226575392,0.06959104777004754,0.02623339004465778,1429.1343381386291,2179.833958295192
0.24530563366392125,0.15761546733007367,0.020485673310074115,0.004397555642327288,0.046631070785148714,0.010852569426122663,1617.0027317163022,2453.0305419069505
0.32610801065824757,0.12057700058805818,0.02529591353043567,0.014313987062854729,0.0860617083809891,0.03348971755046099,1731.4712631974012,2601.714746770079
0.24230571325883146,0.16914456909684308,0.03526821850543209,0.020094122546795472,0.027613397786235828,0.03778161256974545,1614.1360691697082,2421.7223300299906
0.4657808088180618,0.027265616746481067,0.022666922413858714,0.012052649171992802,0.12458657280323145,0.01063550713715665,1460.4710875078417,2224.6522363926383
0.2737642787965596,0.08665027280121736,0.015006985130381673,0.010736656814832666,0.07607165566950859,0.013340875002116163,1516.4156439455599,2313.490930285253
0.16179520229341146,0.056339929927590994,0.04122345762706801,0.006298328510299368,0.024055506814686194,0.008185864287186507,1789.076668020275,2706.6651540429725
0.3912262116308473,0.04731128584816559,0.03292155805787725,0.02668240787583732,0.08459140140824592,0.022696549284538247,1411.6922630784077,2133.7425250956126
0.22919248489869337,0.13367505567687946,0.004793373513115917,0.024823587021625966,0.02766439154219813,0.0026851607402062854,1368.558134253854,2108.696105262603
0.2889465530236519,0.207169038613277,0.025093744913602677,0.040380784565539805,0.0818577142231109,0.018792314850282713,1521.4727879219397,2277.1533084019993
0.3890464679071055,0.22775679029427753,0.02854513930856436,0.023271074945150037,0.0876944189107351,0.02793720842714596,1400.7739579191361,2124.843867233024
0.20983182625467564,0.21585683847692178,0.021759840540583334,0.017595932393229232,0.03661791059980426,0.029225957127120426,1551.3498340617787,2316.3825821495857
0.3352131128906387,0.26493380745208533,0.03152641770813973,0.031121831414865537,0.06985301627373862,0.011970274033042957,1306.739573651787,2068.8811684228253
0.2876570690981289,0.2939813758021416,0.0026554487662595926,0.010954270417292623,0.08501379269041677,0.026898138340865657,1495.2437084673008,2254.5224918157946
0.41767852912669273,0.12793502750054594,0.019784417044847635,0.019919617796717977,0.10308658839696377,0.024366780739110125,1304.5652137067455,2015.5421698324287
0.25100342348863763,0.16897928373453552,0.008937606062836523,0.02198633469437811,0.059945580021820676,0.03144990518832782,1658.3457061564018,2510.650469615322
0.34465277462474053,0.06981396769400079,0.015361647563112108,0.02305449310407745,0.0636470077009326,0.009609753160223845,1686.4474483346328,2532.909930301837
0.2481829406737557,0.06562838990171091,0.007467358257963542,0.0061311638565083966,0.058320841476138655,0.00504816714848308,1653.6740574291969,2536.563200964636
0.34230908218814704,0.1468599817275838,0.0246950749825023,0.01506821898559636,0.07527660227788888,0.009567025281311443,1690.0092639418115,2554.1136563324717
0.2635347142176578,0.07702825663101485,0.013524713314614637,0.01963198321304812,0.07387639757693676,0.016636044866938298,1608.2701280291517,2413.9200900826104
0.1446366428150273,0.163043263877964,0.02744132748042322,0.006521440640924217,0.026553493593173286,0.02956725061396761,1749.611456438252,2582.358921570669
0.18151125752807354,0.0656198038641871,0.010141686110149031,0.014667213129855992,0.03597788421298532,0.0024210546546051225,1592.159475950535,2399.1294765302437
0.09618276320218419,0.26525275907851825,0.008767831238677805,0.012203057992317735,0.033210510570823824,0.029537748187159697,1660.9888373303904,2509.200615826896


==> anc/Figure_9_Trento_05.txt <==
#$\epsilon_2$,$\epsilon_3$,$v_2$,$v_3$,$\langle p_T \rangle$
0.1245970616,0.06866398764,0.03792990341347467,0.005860563716496533,4154.228530480518
0.0899645119,0.09270293191,0.021468785666913015,-0.018770677172032457,4131.868822385987
0.08447071613,0.2016021252,0.012559442312099624,0.03144093521320498,3626.6058390442067
0.170623268,0.1176119456,0.03475094116858916,0.004390324542354783,3974.4545495431335
0.09928348068,0.1766719905,0.016899333379360334,0.01615923606464524,3940.160198950957
0.1013300856,0.0969162364,0.023528031581209433,0.011681412242302966,4055.0403893027815
0.3269159104,0.02220195248,0.0740032962593985,0.009642952407137938,3753.4776919512947
0.1709536833,0.04565593047,0.03278754292663894,0.008754316187092387,3763.336305674509
0.1755655778,0.1834772815,0.031489792454584546,0.0286135864119595,4082.6831972085274
0.151296069,0.1352899682,0.03367222001183,0.02504086537882967,3985.305261569401
0.07043501139,0.167871627,0.015841941608949237,0.031635755833304115,4301.710349760905
0.05357523332,0.1217897147,0.014803528951331657,0.013252895285199899,4366.942619743887
0.1284544413,0.1515616607,0.024617500778573824,0.012769606968635697,4048.0948069755013
0.08971418737,0.1016909762,0.017642905693963765,0.00886574787535126,4096.1482487764215
0.1409222329,0.1519391444,0.032511284662401295,0.020816904953431165,3821.0835333291934
0.07352513037,0.09651516816,0.019129231774364177,0.00638099491684962,4249.449957874493
0.08382721242,0.2227202802,0.021631845743438773,0.03351923638765088,3973.2347958727732
0.1734028412,0.08884140112,0.04477113631028599,0.016288009887703514,3983.2066013859435
0.03236200244,0.1483585885,0.01533482903683914,0.020801726493062143,3962.9523281945035
0.07477459843,0.15110519,0.018684325771484836,0.020573609271240217,4116.538132248863
0.1250431742,0.1049822909,0.03424893857335552,0.003561086776822842,3878.362472513639
0.07901512508,0.1416987768,0.01456067169845772,0.011435578937487274,4045.8512381495125
0.2522310458,0.1459709566,0.05755056143603932,0.013922364678982717,3735.369882389989
0.1104747065,0.07607175308,0.023031438040704497,0.008220845148099272,4113.30738628381
0.06981258355,0.1701710219,0.013864461283155544,0.01967630860790544,4329.2055464518535
0.09028482922,0.05536175505,0.02596468833450751,-0.004508913518480096,4279.201613040256
0.0900855149,0.05939466857,0.02265225108338594,0.009470350818795874,4022.8842643373428
0.1015306177,0.1456347783,0.021407504828187644,0.005789721759260486,4246.946655926854
0.06837421413,0.1706458424,0.01911018756410723,0.024108429806454498,3698.4423700687557
0.06340153087,0.1506792122,0.016075529735794864,0.019679963705600892,4282.945095966578
0.2277593827,0.05256025989,0.05103473101043697,0.016283140658214398,4016.496520578184
0.09729017032,0.1232795397,0.02413679365996557,0.017983168672467114,4117.595736835146
0.2369504198,0.1630123767,0.053806773076701946,0.0164095399127615,3835.6536383407883
0.06886174257,0.003329439275,0.025783230134502646,0.0055957148315769,4380.0189320880145
0.1629356482,0.1824934444,0.04468356395615504,0.028997483965473844,4012.005564265869
0.1185680191,0.02624749075,0.03138466809879741,0.0021435997323077677,4259.6220266188675
0.2891298042,0.1144493654,0.06530225591819126,0.007680079048945266,3993.0400821631165
0.1657519972,0.05828902031,0.03853320663221808,0.017366038810686258,3807.5024265341094
0.03118993976,0.07623251319,0.014427481044226548,0.00631727204273911,4193.629935373926
0.09143948742,0.03555135265,0.020781242676176804,0.0024802142358747313,3940.883104689201
0.0839672747,0.1279425059,0.02052030217677341,0.02282454115026969,4036.7810051220918
0.07922657206,0.1287495796,0.018158205246308165,0.021688947875806445,4148.154686381687
0.03845478633,0.1834188489,0.005280327466120651,0.029013451708329665,3947.346701441279
0.1026953015,0.1125705735,0.03310651890140528,0.016311511274305905,4120.108949729667
0.01537367179,0.1933578596,0.006397141482444324,0.028738659810116224,4175.107416172665
0.2091223451,0.1211763247,0.04904807531846885,0.014526709004639782,4175.780211317461
0.09185055772,0.1479164153,0.023008373398775137,0.016220698352482122,4258.952796613671
0.1667708767,0.1233732214,0.045286672582329164,0.016763851380910553,4435.804016037857
0.1530617897,0.03633262802,0.029537525389972258,-0.0006852870633771438,4131.716972453836
0.04811740271,0.03767768092,0.01534832765739853,-0.0028582584233063386,4038.5440376071183
0.1107579023,0.2055824375,0.028211386307787772,0.031780523474951555,4327.898540411054
0.12479916,0.07356840629,0.027884906415616376,0.008902318586528764,4207.0298192030505
0.166503649,0.09327966261,0.04028171910771386,0.013715781634827177,3779.474970535668
0.1245327668,0.126293077,0.027826172527959873,0.018675069409404933,4051.9525896555206
0.1812776577,0.2319741473,0.029256387314722472,0.02263964923912687,3811.6082072791833
0.1728912348,0.0519203743,0.0372728648024823,-0.007024510568780229,4082.6123129216826
0.1239168838,0.1801774892,0.030942191756408523,0.025419808289192592,3939.6696206693287
0.1565345073,0.1238166188,0.02864928557782444,0.013155304547316235,3740.590353782173
0.1741920293,0.2475826601,0.04839220790093662,0.03687605548360676,3786.9900374578124
0.1309107309,0.07262134933,0.033655912633561526,0.007662690939830641,3858.9109487516976
0.1094183483,0.110052976,0.018874412468031208,0.011492626248034016,3963.3362809049786
0.1743703524,0.1511280063,0.042258029862281665,0.02538955158641215,4022.9032249136326
0.08726474552,0.09489407949,0.0006172965699797064,0.004703897211446135,4098.538684431357
0.05844841227,0.2021492253,0.0027603057503938887,0.03366885168448362,4001.235142790285
0.1773890884,0.02492876747,0.03045357413093468,0.007836766046340538,4181.616113625421
0.1607586853,0.06189866681,0.03544115942853965,0.014862520836360133,3993.7286605187533
0.03699365014,0.1016297913,0.01598289368893147,0.005488579096256468,3886.891748981529
0.1504735148,0.008458265618,0.023859287561543447,0.00032500013247121465,3788.7352379375793
0.1373785517,0.03748824249,0.03761029933581643,0.007388331932713267,4220.242877631669
0.1734444675,0.105596669,0.04344473065823775,0.0043026328862371035,3912.3811997229873
0.03968826227,0.1319885302,0.01152973917345924,0.01732143353306087,4254.350904510756
0.190707899,0.1935439894,0.04948744257223532,0.02342546835976205,4041.6793597186784
0.1340372575,0.04889500874,0.018282160880130665,0.005831618817447174,3852.3691150813206
0.07116852535,0.1216594072,0.027815965127183404,0.014019258454515111,4241.8175853748335
0.03802411398,0.2099749113,0.01218571177120292,0.03231949497581596,4276.492178159698
0.02502039004,0.01387200525,0.00385941155155013,0.0011675192204216114,3815.6916008241874
0.1368902925,0.1960897342,0.02868612600198991,0.011263280434619528,4129.370873240361
0.06647769089,0.1312052142,0.011364239100898938,0.016990088484887932,4256.683641363301
0.05187308213,0.04834954278,0.014083283819108216,0.004494369302099349,4319.099790405788
0.09934469879,0.1867047639,0.020516220405701783,0.029075398059229755,4074.5662562439084
0.1637126055,0.02549090719,0.03551967438238674,-0.000156836106506783,3974.4759544890785
0.2149623202,0.09424910474,0.05449236462637372,0.018789218441052528,3660.886337119936
0.1464868008,0.02501852783,0.03793527837150341,-0.0009665840276996846,3871.6792450758085
0.1567963973,0.1540779263,0.04214406221712014,0.017502808976264463,4047.6624281856434
0.07415096527,0.08958931123,0.003012385246733827,0.015088741012017539,4120.413478770517
0.1168626412,0.06575070324,0.026522393641494568,0.007050863130326078,4262.3013723498425
0.12777588,0.01212474987,0.03086629770308827,0.0013944721673653764,4104.774474525642
0.05922556555,0.09593414271,0.013814468955922098,0.008220712300869746,3989.783041613114
0.1049927765,0.1448883128,0.030105599800679686,0.018154123010647435,4018.6316801405756
0.1853535046,0.1091714551,0.0449077042585923,0.01704216469638492,4170.093061819354
0.2238920503,0.05333865385,0.04411210058307905,0.0025304752750621106,3883.224895047204
0.1543752429,0.06085871113,0.0387856396501727,0.013277202414750383,3895.43699723906
0.05848990329,0.1044178912,0.01601542486036688,0.019398045706113528,4060.9243825472095
0.09195698226,0.09640917822,0.020827702837494858,0.011253853420024237,4174.855675379335
0.05048022632,0.05725859547,0.006871831147219507,0.006172123955658852,4039.3845541014425
0.1422452114,0.05577307412,0.030973571199514313,0.004092247249963518,3911.290440853414
0.06304081055,0.1456371525,0.020961161793220023,0.020199602882542057,4300.960502766984
0.1149056954,0.1133162072,0.036575483187897835,0.02137500739696926,4151.561746640386
0.03395644178,0.109924621,0.02038287186484901,0.017001831508899574,3858.121881640326
0.1172166346,0.2441146107,0.016948147475945866,0.02740682380133607,4138.511024352517
0.05316567065,0.1825013582,0.020929119196278215,0.024847508669591765,4161.889762223942
0.1213828299,0.09648677917,0.03210505607663386,0.012778278266324699,4070.6549445763617
0.1406147362,0.06937613972,0.03356486235004633,0.00438640087278669,3810.802286386003
0.1351870808,0.06838184011,0.033755688481192585,0.0018888793035235969,4270.063826517235
0.02406929842,0.04319507543,0.010998729141334113,0.0061044589245236305,3916.8675821362453
0.02134573539,0.1529413164,0.011870402651417289,0.024521993433459833,4380.322707521041
0.05986592912,0.08466226557,0.008839675249396776,0.008597292615844352,4175.855321307245
0.0816357751,0.04496483036,0.017256464091960695,0.010721646822398146,3792.036331417492
0.07363946722,0.1457569498,0.01627583900092237,0.023436380774653803,4355.237691208591
0.0678389827,0.05870371126,0.007074765355782482,0.010001685706281134,4250.3083074058
0.1827693236,0.06723850959,0.04619001302767795,0.003998787255463897,3961.2886212982603
0.2260343409,0.1741134564,0.04966255931766447,0.012650293464781855,4186.349841955834
0.1661596505,0.09644502697,0.0361071135054887,0.011166358362190992,3864.9573618469362
0.1442707798,0.2145403724,0.03146774416519852,0.033632946870009034,4082.2118644224142
0.3315164498,0.1148554217,0.07395236293740828,0.013652538250520938,3879.1609517071856
0.04801242824,0.1463403805,0.01613171224024643,0.018891868500505317,4084.118686124041
0.2533514211,0.1476212171,0.05735190885725335,0.02160936199309704,4035.3804910950516
0.1526242334,0.01704249975,0.03651577823973245,0.0022599942859793166,3780.1438416924225
0.1880907853,0.08672621774,0.028602425762415368,0.027281591422788496,4032.858864483682
0.09183908847,0.05610755218,0.019386368298607147,0.013753882147082038,4343.660259576196
0.2330872314,0.0951230582,0.04476178729754006,-0.003291676260129201,4075.872266510252
0.08008958186,0.1184331174,0.01593218955302052,0.026786627903368655,4271.683105567452
0.03696532582,0.1130762469,0.001895571067924981,0.011427380613918518,4302.798666099791
0.1766185771,0.1649676263,0.0392485857557351,0.02459602807072295,3869.1508733989904
0.02354181337,0.1050147063,0.019569207922554704,0.018577659325360558,4023.239485327729
0.1688839314,0.1057395487,0.04614674993096982,0.02351283969856259,4167.3244218234095
0.09667710569,0.221068932,0.020393589095305135,0.02966629265325864,3808.889880602691
0.05659555536,0.2189222163,0.018657864969081797,0.033950523528764716,4015.250470011898
0.08919689232,0.05737245775,0.029922403913151218,0.007034829985043348,4277.858341757294
0.03156062156,0.2578439099,0.00042648472369855744,0.030411057397242265,4088.6790294936045
0.0750691474,0.1021041077,-0.007034928622895165,0.01241180000906847,3862.435332435629
0.1070352367,0.07500992929,0.0190761409551356,0.013349325132785092,4311.915965415666
0.08416888849,0.08793526601,0.01045905066621715,0.01019483605434323,4159.375821325505
0.03499073788,0.0343537869,0.015128073235456955,0.002960913595578122,4173.075287496714
0.2405880866,0.1575220895,0.0534569435356947,0.014972037625152429,3745.995205838006
0.07023189444,0.01164924173,0.011457921654969963,0.0036122845641969967,4164.525000659307
0.04363048846,0.04874127865,0.013179433049576219,0.006885971683160007,4055.5333380724387
0.1562683311,0.05924217887,0.04532327995364494,0.008413398645426258,3795.5513267847
0.03312013307,0.1648414876,-0.0015065780762511145,0.02489951971116361,3901.3788794076468
0.1361923577,0.1903118249,0.032905088882670394,0.027187639012389964,3756.9025499481118
0.1721473443,0.1485171308,0.02625106601319934,0.02281190451029724,3929.3750070698648
0.05493557235,0.1699741715,0.030359150415082786,0.02085600916486408,4311.975665776788
0.2661339263,0.0534526018,0.05462730130923718,0.0106683669158511,4057.2484245893356
0.1941616662,0.04950326966,0.0485542696710232,0.005455711766911925,3945.5096397955886
0.0722877692,0.09226205583,0.018192424548560203,0.021377745878189455,4128.294285735735
0.1303185369,0.04834721608,0.043063111067485935,0.004434500427423978,4132.886995247186
0.03225744389,0.1543802793,0.007256243925900059,0.014655482854437178,3993.487460262091
0.1251375619,0.1583348833,0.036878666259888684,0.019774440686283718,4252.605211616969
0.07772964584,0.08470250389,0.0166239445218953,0.009380736562485998,4348.871954661074
0.1621717355,0.1051549831,0.03012685258836081,0.00927473495177171,3754.8953305243567
0.1691421224,0.133529746,0.037116703550028614,0.006397017629665894,4154.449328825961
0.0880427774,0.06336718588,0.038588215678956664,0.002787583601169558,4154.002486542485
0.2689586588,0.10022445,0.03717840099717211,0.0018723370380395207,4153.985664474206
0.04921224679,0.08450528983,0.037821228434500455,0.0016298462717803655,4153.629374164084
0.1244183781,0.1404877607,0.03811704620749741,-0.0022883427617754423,4153.901910934085
0.06886918976,0.08804570547,0.03737181499125006,0.004638456529936497,4154.5143038486785
0.04001339192,0.02850633643,0.0383870225573833,0.002147027454552388,4154.078024048147
0.1249798815,0.1983086801,0.0371838730524252,0.002325722975733222,4154.287743959112
0.1217424534,0.1200822739,0.03854484441932061,0.0012873359883202686,4153.872776570862
0.0834515152,0.06530637242,0.03781850002619665,0.004283454517488781,4154.685641774711
0.02735617517,0.1394125247,0.0381733547733788,0.006374433329569991,4153.810364493764
0.04389676265,0.1316221643,0.03753267459924907,-0.0024190535388945436,4154.614139247712
0.1537315903,0.2241099498,0.03908414178573413,-0.0027506628256546294,4153.820797532794
0.2163997686,0.05820148185,0.03643165393942991,0.001755496638252067,4153.961288133562
0.1223916181,0.1014738748,0.0374913518186489,-0.0010962481806054967,4154.002798089032
0.07705426649,0.1704325455,0.0382325408642954,-0.0004234029277190018,4153.894494099723
0.1259094722,0.1364047405,0.03610773291902793,2.7137790391068338e-05,4154.763259028361
0.07188735057,0.155903059,0.03672015265786654,0.0012501072891196532,4153.935329225208
0.0352927733,0.2315712634,0.03670809449303732,0.002763278194768852,4154.032484277486
0.0811806808,0.03580943202,0.03800711747741072,0.005331352908431352,4153.961768666706
0.2013473212,0.06494734155,0.038463126915609505,0.003232815066708877,4154.580949476563
0.06193901831,0.1671796946,0.03848312935740378,0.00076700458106183,4154.152382938109
0.05187239805,0.1474716219,0.036703985142923466,0.00213816142822541,4153.781617733582
0.04866925956,0.07985391221,0.039216721562514906,0.004569801860453081,4153.463125465034
0.1716831811,0.06471465222,0.03681534535130915,0.007126166717518521,4153.891937619858
0.1110388505,0.155150207,0.037362114121864534,0.0010122315021586562,4154.229653965136
0.0425585391,0.133272422,0.037227701817218795,0.004708254626473005,4154.44108175044
0.0565481811,0.1125574466,0.03694571202918302,0.0015389789883799483,4153.852530783495
0.03999309488,0.06717505047,0.036065189654415734,-0.0019897031148830052,4154.3594091909945
0.1285693881,0.1175331791,0.03592630411459243,0.0006394066917242299,4154.316640875324
0.1574876233,0.14319422,0.037064660474428864,0.0017229368466345474,4154.508898620969
0.0217636807,0.05520109063,0.037320193021425266,0.00269464089538023,4154.172278114201
0.08224554372,0.1874731687,0.037926561906514215,0.002444379985995378,4154.030271808466
0.2885597685,0.1190812056,0.03868035574039798,0.003655463476829196,4154.082831665206
0.1779221731,0.07127359787,0.03834850908971388,-0.007460951304333878,4154.387995205451
0.05122501215,0.1189968866,0.03748473571233511,-0.0023608094231744882,4153.966833027521
0.1310154074,0.07373485478,0.03728050778917795,0.001714531946918255,4154.302331723996
0.2281491299,0.1468887978,0.03735806786931111,0.006046743109187934,4153.891021427608
0.1451532614,0.05039669273,0.03698710921863447,0.004067797914889993,4154.418658998316
0.1379652297,0.1244511645,0.03880748860723851,0.002151957972782509,4154.4004159122505
0.1393402029,0.0381265689,0.038468861206286786,0.00023238663277418446,4153.925920706383
0.1309317041,0.05274152175,0.038634273286712706,0.00446503488163165,4154.11481043824
0.1617083847,0.05608260805,0.03660945152925426,0.0010044653852564996,4153.569881312305
0.1249267745,0.08298185717,0.037544968832332694,5.2920739491438134e-06,4153.879573226647
0.1155703692,0.09692178452,0.037975811101238724,0.0026724756240788044,4153.844447091745
0.1176005032,0.07568873274,0.037440485862925005,0.0005415528853886899,4153.911561534911
0.03968377943,0.03797298043,0.03789390845456459,0.0025045117447928256,4154.008619968181
0.03368812677,0.1313967454,0.03653901267614948,0.005595655244848702,4153.665286019399
0.217642722,0.06339150614,0.03697555732532604,0.0032530857538034365,4154.234208182759
0.1816386369,0.2033173647,0.0381008100357759,0.004117138277419206,4154.439791332368
0.05569517979,0.05297689938,0.037820761130402794,0.0025601494539033067,4153.952726814888
0.03911792448,0.07661276577,0.03719841695169648,-0.0008830949552316113,4153.934075064784
0.06001916478,0.05761062415,0.03797366127300087,0.0032066309912770485,4154.482389891509
0.1550865671,0.06718058966,0.03784936737250852,0.0009562966336145891,4153.996358723974
0.08843203027,0.08957035575,0.038414780408463016,0.004582772631433304,4154.105862832336
0.138198312,0.1538716912,0.038337299419343746,0.0028159520339827416,4154.436020112465
0.170888585,0.09913876561,0.037707590634940814,0.003971060607977287,4154.237951298367
0.2052182859,0.004609860088,0.03836111758992049,0.003761979056389089,4154.390838259892
0.2414930808,0.1606387566,0.03757075794944801,0.0011164961560174787,4153.957886017992
0.05185134857,0.1452738209,0.03846173693927911,0.002867486127809894,4154.7347785944075
0.1707943677,0.1583011383,0.0390761221232816,0.00036657498677738793,4153.85500531377
0.1393662084,0.1366009803,0.03934043396795962,0.0005540419992403626,4154.436591057761
0.1724759201,0.1179524199,0.036503692453974716,0.0013100125021529546,4154.457179388584
0.06135579092,0.04332399866,0.03761825529382572,0.0002735731354990567,4154.233499114746
0.07964661326,0.04503722526,0.03825545080511375,0.0028611976676549277,4153.870867213119
0.1843822482,0.1836730167,0.03756398088679087,0.003663307222104938,4153.8347069051115
0.05417831927,0.01302477146,0.03795294275625429,0.005219838024522673,4154.192007471582
0.06486813747,0.1955933849,0.03735837706983605,0.0020878084328162573,4153.944142628271
0.09357888278,0.1278056671,0.0378125693804881,0.0023494522041956276,4153.895309959224
0.06693700075,0.03561007761,0.03905371065828889,0.001891221056866354,4153.669285481926
0.09429941506,0.04116276883,0.03639336287649121,0.0029551755639633226,4153.9961745740375
0.161622042,0.08891004242,0.03663501640159183,0.0029438233265093434,4154.1510478189175
0.1051515531,0.06111364752,0.03863560506971133,0.0011208175590613195,4153.994845480116
0.05461156673,0.1087033614,0.0379745683864507,0.0017262533066616807,4153.6348064479935
0.02571439552,0.05288538208,0.038327112145437436,0.0012109146868301592,4154.2204329583565
0.04688768916,0.0822017735,0.03865578146865123,0.005771000165776983,4154.248786614917
0.1239446576,0.181177588,0.03660224748362861,0.002453828176012907,4153.926768024876
0.1227928946,0.1443274543,0.03808868869206733,0.0022688220829756105,4154.010524008486
0.1698581265,0.1190920392,0.037338056441428596,0.0016008457438349626,4153.673049712873
0.1237540258,0.06789846246,0.038872769919321086,0.0015251436236514019,4153.754746184269
0.1141979456,0.1031793127,0.037948207883846,0.0022415684312713517,4154.2581719910895
0.07519307904,0.1361498578,0.03848657359675878,0.00011516960982239287,4154.1785341338955
0.2119893148,0.1423210103,0.03817093789809688,0.001121596601651215,4154.207110953856
0.08314007311,0.06525745282,0.038903777387441135,0.004059084545880904,4153.701300312678
0.07908134126,0.1076252315,0.03877133293249945,0.0030162502986873737,4154.012243338363
0.1363190198,0.1487004161,0.03880600889293298,0.0011336195301638494,4153.996330213992
0.2299585066,0.1983260789,0.03649119035161045,0.0029656721129250625,4153.710225169484
0.1604612111,0.02353050599,0.03787650846643773,0.00874171003390026,4154.693071559226
0.04496172746,0.2023925333,0.037248572746331504,-0.0006433188622974295,4153.790932018939
0.1056626487,0.0950197567,0.03723642053390517,0.004371935334320917,4153.788558880831
0.05956253807,0.1219971029,0.03884418521361997,0.0032266814074010555,4154.459799967197
0.1729031599,0.08218164102,0.03738984531290081,0.004010778048560925,4154.032535376752
0.2399640843,0.08933018228,0.03626374083551767,0.00035036996513549264,4153.915553207858
0.06690382802,0.03394741849,0.03951512754845245,0.00163578160943113,4154.137691330617
0.1549152572,0.1143719943,0.03667119932165427,-0.0023419337821337025,4154.019723100249
0.1731647857,0.05225147029,0.03880605449227865,-0.0009367401437476656,4154.52157833386
0.07335004295,0.1218602987,0.03794495138351821,0.0023462318649061596,4153.785607944932
0.1239697275,0.05365338669,0.03794273508500098,0.0016531588957140984,4154.192981098167
0.08502421866,0.06965894856,0.0371210935888804,0.0009737199119935189,4153.532829254776
0.1224766859,0.1286419041,0.038741694355416356,0.00402854734527909,4153.90652042522
0.083939838,0.08218749519,0.020421851510448476,0.012945936219803701,3770.899221616895
0.06585083887,0.1504884898,0.015581802586953446,0.016421840644619507,3766.3065869677616
0.102233641,0.1840236337,0.01896645534485356,0.02219576240547155,4023.3281633966576
0.02439572803,0.07838607282,0.01819167339142543,0.012436506127896907,3573.476200856787
0.1446250917,0.1441576685,0.03728548570706353,0.015601502870492404,3612.6572422959543
0.06957334993,0.03136586409,0.018050816499085295,0.000881987671974311,4075.5403027128064
0.2373236561,0.1203835061,0.04896845919214384,0.013373376550737394,3780.016159109668
0.05923199388,0.1763078893,0.00873169739058324,0.01722768627922485,3752.2546032725436
0.01338965107,0.04047338637,-0.004786879905416567,0.007882276160928474,3499.475809579907
0.0310050672,0.1061300875,0.005181923468515457,0.014545694253588516,3978.456467890392
0.08053968034,0.1252484969,0.023205156766814963,0.01187209041780969,4153.24783887046
0.1625242018,0.1006090004,0.03100902391598721,0.006583202553567592,3762.6395716545167
0.1515514365,0.1445490046,0.03140664434330166,0.01403839601919861,3911.5227063759803
0.04257501855,0.03703694432,0.007016804614221119,-0.006603214974712805,4142.696414916054
0.1358418735,0.1351925143,0.024350576090336546,0.015348446651065797,3514.2922676520448
0.2783271926,0.1183395866,0.04942385073085174,0.014919239495488356,3584.1397188952797
0.1744230448,0.1398854683,0.036523466841990954,0.01605772437994175,4045.3980022882206
0.09414782067,0.04488248671,0.027734519514394096,0.005136862190995506,3702.4362072570675
0.1240583777,0.05367052169,0.02934545705379377,0.010212172438226327,3777.0942832115165
0.0671569318,0.1221410595,0.020633970206809876,0.01713971662451248,4001.86132436117
0.07568434967,0.105501644,0.016928876808249005,0.0149182801527497,3831.870166031566
0.05609454163,0.2322135554,0.010178809242764222,0.02196241235091552,3664.9418499843887
0.1379157302,0.05559657609,0.027116107976852478,0.0005485309026783319,3878.51848091691
0.02599344662,0.08770439495,0.014019395663203657,0.012551893720221419,3706.0813195729784
0.0616938827,0.06998444179,0.006175482648204845,0.0057305874407872145,3959.6840635167923
0.2093746368,0.03255340414,0.0549069819046673,0.0069811756026737495,3833.396766025642
0.08050267838,0.09010372438,0.02090975480057364,0.0072590608445813,3909.6578418693052
0.02446392777,0.08488079535,0.006932639627398628,0.0073107112892991325,3968.726004748547
0.0643148958,0.119771979,0.018078644170862454,0.007879926907629025,4023.54882265639
0.140390952,0.05473715476,0.02624818685805998,0.013541872889024545,3785.975220616443
0.2114304182,0.1552680265,0.04585844784412507,0.013480600928550827,3899.3828983532394
0.1155669626,0.1288390366,0.02382383156290261,0.014345968907064702,3712.2498786966717
0.02994339464,0.1156737818,0.005249722724576314,0.013695408317216242,3726.747802094816
0.09550960409,0.0612986745,0.027954837867777357,0.0018952636327660385,3754.7281060544256
0.1052852296,0.09420877749,0.028396890292154968,0.013417524600410697,3784.4124578469177
0.1281520379,0.1522905165,0.021714057060407306,0.011609885808197247,3629.0556494495477
0.09263390852,0.05337730305,0.019114178961647608,0.003305055669593732,3751.0614917097923
0.08438287734,0.1497721689,0.021513825424727438,0.018982756432006906,3596.0233664007474
0.09683200293,0.1383841951,0.01885054400423211,0.017976284184221585,4015.1002250298807
0.1540106878,0.08474848722,0.028136985392092063,0.0030630203943809208,3751.920840151287
0.1582282725,0.04847895758,0.033134083141942765,-0.0008868031937357037,4022.5588700903904
0.06514112183,0.09463453768,0.017106740943894843,0.015268261491694387,4079.6076096208226
0.1608941927,0.08345386458,0.03628442006284965,0.013007817359927667,3603.2874400880037
0.167231117,0.13457142,0.03578667094266008,0.013802862139824856,3674.743168556076
0.1561581438,0.1174727012,0.0331280660124617,0.01818200842885513,3933.223907446564
0.2097413742,0.07059708486,0.04162423457534834,0.01265050866499557,3269.4435973937802
0.1588534171,0.06065290504,0.03393332765043682,0.0018023019968310859,3755.516900956889
0.05480908718,0.02418827295,0.009411932670237272,0.002055431952142665,4077.7217644393836
0.1652706356,0.1469607942,0.030856050188765086,0.02034328972526079,3763.1092144619256
0.08757858309,0.1362652282,0.020921167538133122,0.014935493716820932,4000.6950710927244
0.1776426935,0.1071494925,0.037345633192457144,0.00741908036733113,3725.051475243423
0.09226622614,0.006302187776,0.017858429733296967,0.008821465100132358,3930.5354896203903
0.09825276802,0.177859087,0.010162650170327279,0.015847936965792148,3618.435413904623
0.06111564896,0.01539089094,0.007645720301528287,0.0025303933753401823,4057.782469405091
0.01156127355,0.04702132676,0.0014270806130711128,0.004445851350478727,3951.4289350452173
0.07885719291,0.08719924585,0.01701641847679778,0.007318153463401814,3805.8047079042403
0.1797685723,0.1232038703,0.04314414191765503,0.012947256602615538,4093.518203535638
0.06787725596,0.04805641684,0.008224066908331848,0.0022783293972265584,3775.852866761114
0.01282535849,0.05289337523,0.005976949541001155,0.012728984761508218,4017.1519856001382
0.08282035503,0.08823259168,0.019223878212499265,0.006185900740136268,3881.312528472292
0.08376806203,0.1175335997,0.046433121207099144,0.015347737407892012,3900.0041872762313
0.2462457697,0.1103853985,0.04713073622885739,0.011280557797862075,3636.441932050839
0.1122944097,0.09997835072,0.025115441174912104,0.009668879752448348,3797.276030878669
0.1030453512,0.02618305693,0.025806382919470523,0.0012088642163465364,3606.271968856382
0.02531203462,0.06390732302,0.008435653133561294,0.009806730236033253,3822.7624902411144
0.1401268875,0.1208933567,0.024891887970714392,0.013219376132339464,3805.203976734457
0.09355462162,0.09410833774,0.02464597458853835,0.011489833748435194,4025.005064744253
0.06925776421,0.06586022054,0.02476368451200573,0.00531559238041118,4076.7331227096347
0.1956979321,0.2043369841,0.04677861179443883,0.02377659022750268,3845.8206959681825
0.148201901,0.09733327169,0.031827622066984425,0.008923561483336857,3941.826899477292
0.07781681612,0.08954238105,0.015497564003556528,-0.008468070126788704,3717.051128187345
0.07909986989,0.1785195921,0.023728711000367653,0.024724659499233616,3971.6726804482932
0.04202010965,0.1223537875,0.011874485829536737,0.013990006526026952,3688.0028192881277
0.08072485743,0.1704249676,0.015945541660589882,0.012778792722171521,3610.9032724413214
0.1177431417,0.1326818435,0.0321742665652868,0.014061693591291516,4069.6663231866637
0.06698725442,0.1504054889,0.0063558036623382035,0.020024947124164597,3955.144052887001
0.1330532269,0.07730284129,0.027204287956216582,0.010467321678288868,3789.833317756443
0.1349146272,0.09547692404,0.030620159710147084,0.011075735741374935,3790.7942233583854
0.1581060017,0.07261046637,0.038685926038181516,0.008613035687875747,4072.759462927003
0.065930139,0.1446503099,0.014857352795154172,0.017398408112172584,3944.2000359445547
0.07102267534,0.07995721312,0.02845370434844682,0.013788415965556307,3868.737076958953
0.1600796771,0.04808451795,0.041081257346781086,0.013788009702212977,4005.9755328423375
0.1085822357,0.02555219985,0.020711052797585026,0.0018300628889043906,3973.857106689952
0.1924413794,0.1297835553,0.03950301682685959,0.01565525611984447,3879.0889738817486
0.1028713006,0.1734654706,0.026097786691000432,0.0210002420677868,3802.6281311245616
0.220868581,0.0979228432,0.048584359567321114,0.00799800282323453,3681.240270154919
0.03667657129,0.1096090255,0.008142523384076226,0.01793148586414331,3788.4134185411667
0.08643305581,0.04566495595,0.01644081603128341,0.005577862790618299,4071.136640989294
0.02828720361,0.0832951108,0.011414793832430178,0.008804497585977268,3577.8801004582137
0.08202831202,0.1281060787,0.01732141419746271,0.010210801655599821,3631.8945688435306
0.08342323486,0.1279106248,0.006547240447058746,0.012705237851606007,3782.1537251332893
0.05324196828,0.06500429489,0.021496021609009205,0.006214692604204884,3994.9662911331548
0.08786570409,0.2447455232,0.02661381533033605,0.02467708010076332,3850.4458032209873
0.1706687762,0.1748695921,0.03660914889533532,0.021807100352843535,3306.553257363589
0.01502803908,0.2253877468,0.0041041822936210455,0.027771607930620678,3916.1159298058155
0.137446155,0.06001848094,0.020402473792103085,0.002226615995264479,3840.487334329404
0.1436310336,0.05582044467,0.027448902685867763,0.0023022668103841295,4059.520527303016
0.07240959432,0.07933584401,0.015626244238792202,0.009323786998107646,4002.5633448488607
0.07213561993,0.1551355567,0.010784054320294816,0.018465343014050648,3879.0943633200372
0.05802193655,0.07553268014,0.015731078548045136,0.009487163036294582,4049.7966398621816
0.1444976931,0.2179579557,0.033829751669986974,0.024373810210429496,4121.511860793035
0.05829907119,0.09131273835,0.011467077070944694,0.009917042530521714,3502.6161452845577
0.09607220934,0.1986570269,0.015330966581871294,0.02437603454426412,3632.35243151899
0.03634221082,0.0659511138,0.018113564309092157,0.008980199259514893,3911.0162319108454
0.1149129039,0.136467261,0.02967784015310354,0.017606687492362962,3890.114947175989
0.01148637042,0.1037989252,0.003455884533968484,0.010404395475015682,4118.311931328183
0.02741030236,0.06710555696,0.0066474548519554555,0.0052786758463428994,3953.9354825496616
0.166552086,0.1121397995,0.033571003206500756,0.012632730857019955,3737.2884077870976
0.1458096647,0.08493089909,0.029789549878304244,0.008789678875296327,3655.574581612621
0.2122177564,0.04595831906,0.04894974007839308,0.004605532853282712,3990.1463575318967
0.1115850318,0.07286777741,0.023258517201447927,0.012052375932666557,4121.441838354963
0.1141324692,0.08580433084,0.028340934933496844,0.006593652639988905,3922.796857230261
0.03932199879,0.08507856639,0.004035788344327817,-0.007790277930943538,4003.653954303132
0.1366695153,0.1002206381,0.02494040675133242,0.003120181666096518,4106.788722841095
0.1347527717,0.07995894357,0.029103835536559642,0.007426797063731598,4055.4748341427917
0.1174060987,0.2524272109,0.028871666985371476,0.03312122542859293,3893.9762787497484
0.1459936951,0.04449942557,0.023886947088497926,0.01227088328599192,3761.964312337245
0.09447173567,0.1682033512,0.013410323406404419,0.01738933221861017,3532.8155055805123
0.08146996024,0.08320324581,0.0273070730103047,0.012957922097154555,3903.8645035909503
0.07927148432,0.06545175,0.019811955495955325,0.0018502178296448714,3715.8485592809957
0.09036112925,0.1412037746,0.026763068973509448,0.019405873798251667,3929.4945428984715
0.2232273657,0.04823137635,0.04730935596115233,0.0012080249365272037,3764.1779478908065
0.03876021837,0.07468440457,0.0038055210407656245,0.003925209719093165,3675.998525531097
0.1522224038,0.1309916752,0.030317098608513886,0.016259974321337335,3650.6117739142733
0.09365765206,0.08863675938,0.017660558282387346,0.0062319535688495796,4079.9139628518174
0.09240953321,0.2091373813,0.02127094666492504,0.025703891075220323,4026.9176114870247
0.05291070987,0.1211487266,0.014813007894771872,0.017735858002316824,3875.641678860827
0.1833510925,0.06501723035,0.037889979287666756,0.003396738341114919,3782.04825855947
0.06655744739,0.1499051558,0.01809588780501558,0.01656582026415408,3825.4284930512463
0.1829781996,0.0858511857,0.03029557368539888,0.011102852203775552,3893.4520828106665
0.2003153033,0.06362931747,0.038807294896128615,0.01299987556012532,3752.054309019903
0.2324517805,0.08823678385,0.0414668655639818,0.010880307830732138,3848.559222907864
0.09097996378,0.0741672234,0.0215764584909352,0.004104378681874232,3941.950102657219
0.1084563185,0.02143284866,0.022990144777785926,0.003644463850215937,3705.4233128515693
0.04964665923,0.02227064417,0.0069016139089152885,0.0027049530043709107,3891.574223914796
0.1115069692,0.1533360334,0.026494484942936686,0.017015040342477226,3628.3678568814785
0.04961196908,0.1061530075,0.01836582299765331,0.010832947673222527,3877.240983245829
0.06657866494,0.08780316037,0.013697328462954165,0.011030733132049025,3722.7539440854507
0.1009654766,0.1728452178,0.02160937760179913,0.012062757702599396,3891.678273430985
0.09151540557,0.02020796373,0.020371022373171222,0.008597745471396244,4013.93827029525
0.1941671708,0.06053372907,0.03943776887179606,0.004256489214561779,3436.9427785721373
0.2977475733,0.1720420394,0.05806369469451372,0.018115556617527107,3444.188273589883
0.1425497021,0.1432326224,0.022820922804670914,0.018790213955227814,3912.9997954721675
0.09483525693,0.1193516758,0.022416412893943312,0.01543181823028997,3782.9832236952348
0.1164721379,0.1401226808,0.025869957044687808,0.022191019989399888,3951.723168571876
0.16701308,0.08145174904,0.03617767010164607,0.00875908910052016,3837.3031772731283
0.06229721359,0.0802713947,0.0031073626443169546,0.00642389799874119,3895.960867584627
0.1602014325,0.06405479289,0.03836783680225999,0.005064111430862708,3803.835990901944
0.08867912514,0.10256434,0.019083236424113092,0.01435239634012714,3677.5641066041603
0.07736094496,0.1118050484,0.023604700442693343,0.012716307057546453,3996.1906972788097
0.1020094584,0.06155823907,0.029180165817590937,0.002030290350465931,3788.9981568996145
0.09863606547,0.1253886668,0.02615204841794764,0.01701581522089185,3612.581734017273
0.09080292447,0.09351745145,0.0231806330407907,0.01654316597789486,3626.8917546489274
0.2951408115,0.06012062179,0.06387612355883844,-4.276305646599413e-05,3680.2311912418972
0.04649006616,0.04680558562,0.01517647822613571,0.007738120404538452,3706.657193362806
0.03879969078,0.03181313574,0.013846553022711502,0.007564214714562428,3884.244229418722
0.1656583023,0.08395356949,0.04017357315150244,0.011629653303034244,3697.810271382106
0.1310765069,0.0637198394,0.030841220292700772,0.012021811407393163,3765.80880285262
0.1220838898,0.09880974022,0.027760202003954314,0.01151400470221487,3638.0199128609484
0.04002193552,0.04924227649,0.016235632111191826,-0.004103392173335178,4043.3445187560915
0.1181428012,0.04644439365,0.014575672226877648,0.006371946831243849,3655.004181167513
0.1815085041,0.09538381213,0.04351836719282647,0.008357709552239651,3640.653461590451
0.1528073254,0.07627345608,0.02644103339062871,0.0077019482803884235,3950.089953109521
0.07518629332,0.08499502594,0.007944329296996483,0.002986581469008138,4073.287409265395
0.04944271881,0.187981553,0.013251780932350658,0.02427147063908341,4083.866193806069
0.1608468273,0.1269804665,0.0304142401532622,0.01651882867912119,4048.2770051277157
0.07964806089,0.1010035026,0.021389953568350856,0.01697674400796223,4074.0968187711555
0.1706411368,0.1505661536,0.03467766908588624,0.022990557978668075,3873.4487206232507
0.0420849503,0.1310882715,0.007319774201964123,0.014256896179807426,4074.9229747623313
0.1089753093,0.08756945245,0.02047356500166146,-0.002602293495882891,3858.9309840657083
0.1496778791,0.1495166248,0.03393072253084903,0.01956986406039161,4042.865598053247
0.07366904946,0.1782611783,0.012311410916548644,0.021179378218023372,3704.059010169591
0.06764725379,0.05163799384,0.022581027546228177,0.005287160335759967,3975.3421100976125
0.09034099205,0.09576883583,0.03187936133528914,0.016092935111768507,3583.301378048198
0.1609261459,0.1422689456,0.03796614870079697,0.02063177047586397,3673.997797782579
0.1357967203,0.03010104414,0.02637811982430998,0.004659159009100777,3631.750998784669
0.06856936035,0.03934779688,0.018196300295644882,0.0072623553630609865,4097.4983137745585
0.1020618419,0.08149181863,0.0268890889829395,0.006411206468366801,3847.5152093115053
0.04336303054,0.1020552217,0.014389318784763268,0.014752384743783618,3790.29687868689
0.01768964257,0.1032874954,0.007026554749043462,0.013000645622256172,4094.503700858617
0.08875429668,0.0992816195,0.0196285960446579,0.008231124223309292,3963.003356264292
0.05196326334,0.05969437543,0.015072243974817509,0.006683245547189585,3563.899524821762
0.136672784,0.1944149361,0.03516150199614153,0.027195149347433903,4115.717344672391
0.1948662477,0.08783440955,0.04383255177443609,0.005554338389466854,3529.5483590599824
0.1631242982,0.1520233231,0.028933192182432666,0.021630136342419025,3649.309008467607
0.08621282107,0.09242877047,0.016471545008764372,0.013006154576610375,3677.5006694558147
0.03388774737,0.1160460571,0.006572122365664677,0.008840755806158623,3988.748185572348
0.129428013,0.2277014058,0.028102209710936885,0.024337693432551242,3852.698748608776
0.03183790876,0.1162393033,0.011559306895143149,0.013433317503044148,3827.602534393619
0.1551284707,0.08068433972,0.025403267395273117,0.003973681196866108,3970.247569095505
0.1649719976,0.09574382297,0.029604690716043956,0.012454476473276037,4004.8888403399706
0.1212779231,0.05214986908,0.027518614386641854,-0.0002584257362234222,4093.812285563645
0.08145173845,0.05220752765,0.014054322947966885,0.01425394979089483,4060.4981713386337
0.1391480606,0.05267864561,0.031098070010908342,0.007123355912456721,3744.7810050592684
0.05243453841,0.05565580028,0.02431692679185971,0.010541937178150754,3828.5501087875937
0.1352908544,0.0800250655,0.022438043684074458,0.014537063195868687,4104.915032801937
0.1177302093,0.1821052838,0.021715457947978283,0.01945980032264534,3734.687373234535
0.1016824123,0.1415678157,0.02778326392022554,0.01940929418390822,3651.2884854343515
0.08355743895,0.1972285448,0.0063326701036508,0.019706405934222588,4101.528958730575
0.04957549554,0.06882029831,0.006258282855805135,-0.002187204409912956,3494.45160918862
0.1337530303,0.07987138361,0.02013923548600067,0.005585114147496616,3664.6955585983474
0.08560818333,0.200123077,0.02301418547305083,0.01681946892258184,3820.318751432934
0.1140314411,0.113504428,0.02218352254219687,0.013134312510660476,3634.5640013000484
0.01544321268,0.04366066515,5.9380046380685145e-05,0.011201296181252984,3852.7705766379313
0.2013551996,0.05768553185,0.04385982422569857,0.0043777072414333444,3880.214585128913
0.1474251746,0.1454565363,0.03065692485176263,0.011331480524282933,3802.4404996244766
0.1973321625,0.04240551294,0.04091229931193519,0.006701802028346351,3796.5677897611795
0.08485056289,0.01227169355,0.01617001040604059,0.002354688729460382,4026.046695081478
0.06779356043,0.04445096053,0.015880561271877692,-0.0006449510913271215,3810.4588068821695
0.1392657125,0.1682886084,0.022489568633073134,0.020992108227821153,3842.229071349416
0.1716804396,0.1322251648,0.036057859786984635,-0.0004550949371961855,3858.1860613001822
0.05873875545,0.1975333001,0.017318746501299324,0.021245161271163576,4039.3870593766183
0.08100906782,0.05045638955,0.02372201536932857,0.0049968378392105574,3888.9659178523298
0.06801808904,0.1628776162,0.01497846330390884,0.020533742642841586,3791.2608157241825
0.05994026895,0.04205112281,0.008031754356324142,0.015555316100836382,3961.6159850535532
0.1169884075,0.3123748905,0.03388914966137083,0.03880714274193955,3663.180717276449
0.1836931557,0.1399055268,0.04465718466009157,0.015567063999753453,3468.999923023159
0.1988953569,0.1231325776,0.0473593706297841,0.017636386479014592,4071.211468352533
0.05400179886,0.3152552435,0.016215534650436216,0.03944430400712061,3971.3323786565793
0.1252891829,0.2843840503,0.036334381824441334,0.03355993484379222,3630.145270173719
0.06282584733,0.09428154989,0.008169311285706875,0.007901895214287628,3808.509926234336
0.1764428053,0.09223688234,0.0397581813630855,0.006172544735131529,3909.8277520310876
0.1959826022,0.07915879236,0.043852243560413916,0.00896786598092271,3730.2870726908436
0.2475800995,0.1060207697,0.054653834447337166,0.015627047655899822,3621.748040528589
0.02071929404,0.05065306164,0.015390376849916594,0.0080801951824331,3819.5644593880415
0.2321522332,0.195135331,0.04670354520839611,0.02322709523425517,3738.6400078878937
0.2364042224,0.03890348856,0.050356019378053875,0.010792930813955355,3693.9718317489423
0.1402112197,0.08008688172,0.033157054063563764,0.00797981409772736,3669.8166608261918
0.06660543929,0.1230200815,0.023849511235430956,0.010265866951154605,3506.184008715098
0.03682126032,0.02804833502,0.00023721299536433855,-0.007894210721689788,3854.129160641968
0.1012643319,0.07674271677,0.01936361736160071,0.03043858922530375,3837.456216666693
0.02984958189,0.09174597332,0.011971706499428914,0.015555923841950717,4047.557457077729
0.1828540984,0.05861319951,0.035092513995152105,0.010627758448930805,3625.4169417585463
0.1329626324,0.08935109647,0.02427762787929445,0.013072644345105381,4040.6917414187474
0.1058489005,0.1503386094,0.013312480707109489,0.021243399030148893,3971.782993504376
0.1388462553,0.09449877836,0.025875296846853697,0.014007957405119535,4000.4676556353716
0.1574362292,0.1216521597,0.032587019632585146,0.01821038723940117,3871.729434447123
0.1614161918,0.08571363858,0.03480257010309594,0.00631441782318426,3650.929028585357
0.1243229089,0.1129101716,0.02649270132915052,0.017740786639750487,3653.343080644902
0.04873072165,0.01897183267,0.0031529877516579823,0.013079483579568073,3748.1242554091314
0.1258043631,0.03841104995,0.026862000331673967,0.005090909867144417,3734.797603117636
0.09553821514,0.04038271638,0.02397618885636392,0.006562358061007895,3791.2608212483046
0.06332092082,0.2026516653,0.017385133750939696,0.012793434144047967,3549.924676112272
0.1379474336,0.1571828084,0.02552261455813183,0.01359187670794205,3529.655783607742
0.3225373785,0.1005510248,0.07139018110217236,-0.001408539334144835,3670.1311264417664
0.09793536381,0.1099524634,0.026191691950036157,0.012385380030914444,4030.393823321034
0.1378621616,0.178975681,0.030856179450775935,0.02341699574974105,3782.666185692978
0.05526420358,0.261602532,0.0013694312024347362,0.03348931040994056,3630.448997418606
0.1469456325,0.1471772573,0.03655942256197657,0.020519353271536346,3759.5162542792145
0.0671569318,0.1221410595,0.014126528546201993,0.017638838360896022,4005.9917510866458
0.03075829154,0.1326327616,0.005532737387066151,0.018761671283967524,3572.7638079698913
0.2211208193,0.1127764987,0.04569668953431634,0.008529240276562492,3558.461419566709
0.0665288954,0.1476043381,0.018442238184848022,0.018975403680615417,4001.584634485445
0.2019976078,0.04007951024,0.04394560166657532,0.005462315110358915,3833.7723520758573
0.1022468058,0.04328072713,0.026901040446351776,0.007395251652520102,4032.2871740420355
0.1507749768,0.2065219248,0.042355531991631876,0.027230130348374466,3941.2980922865527
0.07613843471,0.1148887362,0.01944950078043571,0.009458888212582185,3950.134801102712
0.1149029935,0.1141257036,0.022134567880725427,0.012716483045381375,3775.754069193856
0.08384835486,0.1226283766,0.014323968547598246,0.01544805558611651,4083.4786891421627
0.2313769344,0.100639978,0.05686035772595607,0.01599685662173477,3751.364088276819
0.07693776783,0.08511536325,0.027599352970828602,0.028275878162639316,3890.6207079047967
0.1286489253,0.07580304416,0.03476980615256476,0.006335270450881092,4123.9793392812335
0.06159251533,0.2632302201,0.005103015506993124,0.024610406893050902,3752.1350642061498
0.09476805482,0.08713054786,0.01855939539433629,0.005987942837138785,3700.9037645297303
0.02807069839,0.09792941324,0.006556449900214269,0.01371965153836981,3846.8606828958345
0.02284258425,0.08101002423,0.00691293175500705,-0.00026089833998347114,4057.3359492501527
0.2063498026,0.2416002953,0.044427717300157356,0.027365993433806017,3244.269238825368
0.09258221886,0.07930222892,0.023549080550215946,0.012790315963795294,3614.006959673948
0.1212115225,0.06153220537,0.03288142472705104,0.0074288723082773225,3887.5327334983904
0.05735934139,0.08222957617,0.01073096456093174,0.014950721022561673,3634.1155625753886
0.05941292246,0.08650188052,0.01610686621345131,0.010860248540908526,3756.438415395975
0.04480911644,0.04477738688,0.01758570929577693,-0.0029902765478432357,4094.1905970001544
0.2416333455,0.1577245073,0.05400215777425192,0.01261371772347208,3401.4872810181128
0.2381276542,0.08971889484,0.05369999454612946,0.0081431000787571,3635.5140229466183
0.1935496873,0.1488670969,0.041719643951429894,0.020180689517109558,3768.1073657390775
0.2337195963,0.1225106384,0.05038416063099569,0.005031279809476416,3699.5819122854105
0.08686240783,0.1698839776,0.01806138839153333,0.021005435274825467,3768.119568989047
0.06949776403,0.149000683,0.021408993266140743,0.018065413846402756,4012.566790320445
0.07711638257,0.09545578368,0.005006787601912931,0.008006530090721182,3913.7019660406095
0.08477082625,0.08157341995,0.021920956120766444,0.008801062147450744,3893.538841068635
0.09716466615,0.1180875755,0.015395484688654103,0.011627704155898751,3793.507716974462
0.03536971291,0.0159459664,0.006759025667418756,0.00444530731928041,4057.472533126086
0.3833975699,0.1408102445,0.08169251842961422,0.012364170133064413,3583.179593448116
0.03757139411,0.1172982124,0.015399426580060226,0.004062963723054509,3987.1740186702855
0.1330498696,0.1448630842,0.026767255383755333,0.012605281690645776,4013.39624517071
0.09956561182,0.2071736762,0.02252532558049272,0.026256055148209688,3860.8367214131326
0.05904302683,0.03708870357,0.015252243603340694,0.009889465062433819,4091.9144540145508
0.03002519899,0.1682491855,0.008615624564268492,0.017584857064011652,3896.804854818233
0.1463121577,0.0983381251,0.032148138743181974,0.010159201659116905,3947.2786734002852
0.1867121128,0.04766869891,0.04337229294333409,0.010200064112101937,3822.7437552344054
0.0507011887,0.07607610653,0.01793965209566581,0.007076719393937342,3936.411506229482
0.1359298357,0.1968132901,0.03425112848148506,0.027028654941739245,3795.9563457367644
0.05861710138,0.0736969003,0.01465053142144012,0.012220411881814238,4085.2762209457255
0.03301719903,0.1210512913,0.013441959443084614,0.014894371185425106,4041.099254204456
0.2084333958,0.1561891229,0.045450526347885364,0.0186703800354002,3765.5572080051356
0.1825708916,0.0842490658,0.04411088029980315,0.01061830896570539,3338.2861077469875
0.04252695309,0.09964989249,0.013968987688175095,0.00680770568545934,3631.9267299848466
0.07976447892,0.06367648171,0.019813711020482364,0.0012829557936233148,3729.4590683837464
0.06150236508,0.09088164298,0.01034924404357014,0.010859378510676235,4071.920646132433
0.0710986651,0.02270112482,0.013541417452658125,0.0033756457925667206,3871.0881433133472
0.06689762969,0.08215648091,0.01001355349307498,0.010918232074287746,3636.052540725494
0.04264199091,0.08823066563,0.011566682128955978,0.0044030211478374185,3928.1779102696805
0.03282762921,0.1090085608,0.005494501565595933,0.014714845681574197,3767.1813722808715
0.1432575865,0.04449097424,0.03946372118531836,0.003583884335275882,4115.283506809044
0.0505473786,0.04266786991,0.019964702062436588,0.0019197070387630937,4076.0360487955763
0.1412246685,0.05659659942,0.029001670140303366,0.006593323610127875,3560.428080485963
0.07089297669,0.1301625254,0.0017548098263803105,0.010717654718598682,3819.066910765227
0.1909676023,0.1846736064,0.04533767171933186,0.02228851325047154,3435.1863425953693
0.1002407372,0.137305707,0.01865937149574881,0.016417600666411705,3868.1328472067735
0.062607198,0.1772430777,0.004104433123104788,0.01801317174197714,3800.2094652807004
0.03566880922,0.07823644121,0.010293625737123729,0.007636440526110529,4028.542655461227
0.1547208302,0.09795127383,0.029103483663023916,0.015153354580132576,3407.327978455275
0.05108090275,0.1245218997,0.01476501791495124,0.013883867198670586,3777.6190952534052
0.1040206456,0.12245938,0.02863626814767811,0.021038165450429875,3760.4497001780214
0.09838670142,0.08358106011,0.014360402338884967,0.006247591896909522,3743.852449337865
0.2528671002,0.03652297026,0.05350249838405287,0.0023736492973534308,3753.9117858218588
0.1285649219,0.04676714743,0.02859423915793833,0.0011674108620137165,3784.875134578906
0.07009097697,0.08163057495,0.009806824142055855,0.009990182229850602,4057.7641807612586
0.05263170839,0.1099263609,0.014813966617967429,0.012841214939960348,3880.44967496281
0.02112970433,0.08088114211,0.008962079410400163,0.009342723212967544,4023.3290217132917
0.1015870102,0.03509629848,0.018976172473882707,0.008606688870341196,4024.4743185713382
0.1332166397,0.1086160062,0.028334638303385156,0.010244965751508836,3881.771245563311
0.1629157296,0.09064808812,0.034099691489406135,0.00936786806608039,3923.476598320643
0.1031003786,0.1165181045,0.02163245042681766,0.013220952477434666,3728.109959298709
0.08577603026,0.01830386523,0.019150003880804452,0.0011131274204114086,3873.4246841220906
0.09554550654,0.2571945658,0.017059459750204422,0.034148731918103796,3468.854248235908
0.1359022459,0.0672355077,0.033187325224664894,0.005258742424189738,3811.0394636198416
0.1388460332,0.03394623744,0.022136292326037175,0.012171775245369545,3831.7590604748093
0.1266836849,0.1210128219,0.024643986567104606,0.015492796995941025,3658.449270197591
0.08083496107,0.07227087292,0.01179527193729765,0.004965227759690776,4011.8269732819545
0.05840508302,0.08432454309,0.011544202205845617,0.011416554889404344,4034.4352399989557
0.06585656066,0.1643095634,0.0132930474267046,0.01595418628812901,3581.1651238246686
0.0763494494,0.04623154165,0.018355555916153544,0.0048617325478547725,3898.367221761112
0.1124571422,0.2024124644,0.024490566019302534,0.022391353924127815,4015.441313836333
0.09427523837,0.02567295321,0.023507012788525232,0.002312747106862539,4041.317011684382
0.01429181856,0.1030520732,0.009258341497326867,0.015328286391188134,3767.283915688835
0.2154499646,0.04690056701,0.0353259779677811,0.007260383924299451,3799.584611418202
0.1724924054,0.09971937625,0.03432147472675261,0.011753589572371917,3524.53289634424
0.1477546893,0.1252284992,0.030571926171427413,0.0037336542475525174,3331.5048164108625
0.1701922346,0.1596593136,0.038949285319732734,0.018427001164464354,3947.746705007509
0.09778363706,0.08840661131,0.027787555544774405,0.01535416508474342,3707.0066421805614
0.1180681056,0.03530767739,0.02664329266734362,0.0008996050356179839,3782.9635642955845
0.1154924935,0.0716798702,0.03281732453606538,0.008176920975498086,3877.3945857416224
0.07147650626,0.2444521715,0.020344112109766162,0.027586833311969622,3845.434029182906
0.1270783702,0.1473789558,0.026186260539558096,0.010991504681466842,4001.061500981154
0.06837443693,0.09444318788,0.02025684054764821,0.0029797459067484613,3941.359671253721
0.04490248531,0.2207837337,0.012176670164646596,0.02148915731050069,4010.7426733326715
0.06020512573,0.07476162215,0.0077672139904963805,3.9808951943652156e-05,4061.428806189817
0.125085907,0.1838305985,0.030078450013446074,0.016543161773788312,3681.2662612582876
0.1374426819,0.2604899898,0.040484404049265295,0.026337655148441507,4038.186223790214
0.1064206345,0.04745597379,0.02299054358263594,0.00273835219893486,3684.12534125895
0.01412714629,0.1013320453,0.010857620270052049,0.012821130027582277,3767.8955049533756
0.07208997291,0.0592507864,0.011607180587681358,0.011848720169892293,3746.2304559254135
0.1188594493,0.1118671235,0.012852994088431553,0.01675295004946687,4123.378422336466
0.1934853394,0.1142067491,0.04509094557063159,0.01517077603061903,3503.6051226347527
0.1442643213,0.07552642212,0.035539642558312955,0.013109869771031544,4035.927783062294
0.1220583674,0.0584557881,0.02447379080153562,0.003117026317674311,3673.838079853121
0.2040721478,0.09882645183,0.04221930340205791,0.011189970491072742,4042.388507982619
0.06673508893,0.05048129754,0.01805573595051207,0.004433072131352917,4075.9361900186486
0.1018875714,0.2456784164,0.024357851727289416,0.025003069417753283,3923.5278868804453
0.2873898945,0.1666278206,0.05873291263790924,0.01870056463484958,3857.059666786121
0.1837364229,0.06542841776,0.048435834531465854,0.01044179202904597,3825.263166568099
0.1739422459,0.1527353859,0.03784212880626803,0.021117069996908787,3947.7180789502786
0.1782308574,0.08415021918,0.038777315542416466,0.004692767608446062,3859.702022423123
0.1111533559,0.2125063846,0.021435245175251333,0.025251256736761787,4046.6925356795555
0.1261259502,0.03197528744,0.021504992682873588,0.005328749129199915,3710.9427624056016
0.1817747002,0.00838078125,0.041658768485567016,0.0005359833361348953,3783.2565849162634
0.06279405352,0.05647491816,0.017484207650794076,0.009244610513853894,3811.3670913547326
0.1102667367,0.11113896,0.02367053258999626,0.01132147015232694,4065.465931717258
0.08227585495,0.0499369072,0.016633826811154745,0.0070542699124624755,3931.1331183428683
0.1351025242,0.1508750255,0.03602333834176902,0.015094020110151884,3818.3175398017943
0.07067207142,0.1082288543,0.015637355278299916,0.0017933865633343157,3596.2798313047797
0.08179709289,0.1236112808,0.018518793762753175,0.012306998906289326,3727.92071103294
0.05579033683,0.06663647722,0.01739777924278816,0.002417549152237154,3649.55786454488
0.1278646616,0.03799934716,0.026765694794520515,0.009932377278833641,3858.536321838928
0.03725571291,0.1365370813,0.019433695658827244,0.013584114394705455,3973.621906320649
0.06168510433,0.138881856,0.016664193776757374,0.014805057011334463,4060.0579590201874
0.162076924,0.1234745778,0.03024605305830144,0.016792183530238886,3802.319053809656
0.03118186388,0.1888184873,0.012819923341529793,0.024118087361606633,4085.376625736919
0.04233140578,0.09427017599,0.005661583055467555,0.010305004184088183,3695.956660159584
0.0390735097,0.02797674466,0.032244850455996565,-0.0004887528342334964,3747.258363961065
0.04455205591,0.06829625769,0.00867761536649802,0.0016415958615582029,4002.1744317059315
0.1660661035,0.04310029182,0.04612610291060425,0.005440747964360303,3714.542624347967
0.1208714917,0.06742506812,0.033548647529701124,0.018677747512002456,3566.065152547598
0.06099736554,0.02096672026,0.020654240893236017,0.001825820499391814,4121.854480138813
0.05893044826,0.2335611243,0.008039230473277426,0.029367583403019894,3869.160670823727
0.1119318365,0.1772885751,0.026183556138035684,0.0215282098157137,3880.2642499577455
0.04690024719,0.1014460849,0.011938224203802635,0.008840867029168245,3995.2602763911573
0.1243090658,0.1443227096,0.031166043668153547,0.01691185585198657,3833.1167428225435
0.04367298125,0.07459585925,0.011767850915234537,0.009872683974879908,3973.8065253285686
0.03835326136,0.1281646251,0.005740118682463443,0.010222970617695878,4033.620684898132
0.06402192599,0.08948603334,0.013074223168114203,0.006598900064358722,3779.801719586899
0.07431977964,0.1915086396,0.022671165030161644,0.017143938721250765,3616.244183126745
0.05809828024,0.05490829829,0.007544279406839505,0.005110662631828622,3774.999610591502
0.03043751534,0.2252002119,0.023596596736157216,0.023995123241123843,3958.4279926739177
0.1753889699,0.05785411499,0.03145360490160569,0.0029485794157836595,3608.3306694891085
0.1544627913,0.04243482663,0.03540905127712666,0.0003672036482142669,3945.635007255069
0.1248429237,0.2098537304,0.013713935518985844,0.021375960091725325,3794.922579102413
0.1874114806,0.09374888709,0.042788697540897966,0.015423985732355637,3545.230079044049
0.106193165,0.1344995634,0.01254741435587317,0.01448479060498658,3847.975941392502
0.02091980877,0.106910657,0.019410686105954943,0.013503564315187046,3937.77882155975
0.08934714314,0.1370283755,0.019021692319178298,0.01925006424732532,3899.560656638157
0.08876513402,0.0960191146,0.0191912857721457,0.01040158816692466,3848.8875159747718
0.1098280496,0.1171205017,0.029164530603540077,0.009357780024737593,3977.1672164293655
0.1683620049,0.0164123167,0.04088009010607511,0.008496386892615733,3738.78282116753
0.08997983928,0.0179539449,0.017092321935059253,0.004359344865474774,4087.8586758649863
0.07053043265,0.01740569712,0.01965219374276204,-0.004778713716696106,3873.3975644140455
0.07207572475,0.03957413114,0.011427521725001806,0.010327902070337989,3998.965508924075
0.06790658379,0.1417968202,0.010399231329868808,0.02156380635189748,4054.2906561799787
0.05809727284,0.05263420163,0.011350915325227688,0.009777900171817344,3987.688581174396
0.145749278,0.1067973691,0.03176445464576094,0.010168761495018216,3732.1822684241374
0.09687492836,0.13678389,0.020873677603278143,0.01643059805200984,3986.164083120385
0.1304387235,0.06567279179,0.02614965439866737,0.006971774457534835,4086.294716014995
0.1080425232,0.1875733727,0.027980483663511652,0.019404647136162235,3744.780103013137
0.0400971884,0.1326468422,0.007175307425336234,0.006973378934561414,4067.113302971792
0.05096272479,0.05619224052,0.016893422124279425,0.004491694305304772,3747.8311905771416
0.08114569057,0.08094566455,0.012433951049685872,0.011149582062554488,3742.6112272022037
0.1468279401,0.1942163285,0.02664541294714856,0.022287417859764885,3668.390585735988
0.1339001194,0.140949403,0.030635266099504715,0.01606079767526378,3612.3961860197314
0.1077749259,0.06310092726,0.020543727247179216,0.009220683842712353,3891.72907195745
0.1565229585,0.09265667689,0.02934359166843667,0.0074114673329373085,3607.869718871959
0.1385082527,0.1787535386,0.026412747416404904,0.013754289137322557,3924.5154686179726
0.07687829859,0.1005855958,0.01958921999212179,0.01592106246422972,4096.887430809382
0.05792992305,0.1710360205,-0.00021938019506748105,0.019760966250562208,3924.4876197440285
0.07544772805,0.05859035339,0.015334503449714506,0.0043219772616014274,3914.794335082339
0.08480986341,0.2518891385,0.02132795504708784,0.026639718960437375,4082.011512142359
0.1341407123,0.08406625959,0.03457714852230556,0.011552980774763515,4078.2894545002596
0.1496290008,0.1669695743,0.03186977157200831,0.019934743851070576,4016.052872552224
0.1096964945,0.1539052041,0.02817744868614022,0.01896763664696735,3704.3206567545217
0.1498645301,0.1180769461,0.03088607900280111,0.014206657824703785,3890.372284893745
0.05487485501,0.2850736207,0.016105215294995572,0.0314692257548929,3886.6962683644056
0.1063688422,0.02971665234,0.02048659919333888,0.006395144447538217,3804.199298606908
0.03837065815,0.190964027,0.053625021982503004,0.018066184504846077,3654.9989364722537
0.09049336638,0.03156637104,0.02434890937256008,0.007837485156675076,3873.42663148476
0.1167816986,0.03996022676,0.028252693416073858,-0.001064352764196133,3742.9599748208107
0.1440421468,0.1373431715,0.036250847072193754,0.0195996409121018,4026.21032036446
0.1419413154,0.1190406183,0.029105927976462297,0.011740950448837406,3723.0360869550013
0.1125455486,0.2055769947,0.02500250791019825,0.02479973418085622,3647.081777115627
0.1105409939,0.04263700153,0.027087694118416307,0.006694648975904967,3878.5176023159306
0.060111638,0.07104580267,0.011501309601551534,0.006612144326347057,3877.5528900072823
0.0493791907,0.1832333377,0.015443378090817594,0.02188257938330472,3868.782630748328
0.1945073905,0.200286466,0.03994021019025983,0.01997736389964233,3772.62365348672
0.1064410086,0.1272489479,0.026937542710102985,0.020354397928136127,4082.595753338076
0.04425628702,0.01569406489,0.007868095066009101,0.004506457472341424,4067.168347155673
0.1049657879,0.05463721462,0.024259046477920744,0.007256660178266872,4012.3358434976426
0.1614042824,0.1100897069,0.040312830631221895,0.013558548256578347,3910.608949958653
0.09126102506,0.1611360188,0.018480341303280298,0.012068981459946723,3840.45827145006
0.1168215853,0.05813134549,0.02308343872556503,-0.0023896803655737973,3769.283509932353
0.1192035975,0.1568122292,0.02960138977018165,0.01824456710999848,3718.407533454436
0.1352916878,0.08874761161,0.032477084768371876,0.00774708348369392,4073.3424546622596
0.08503015968,0.06075465941,0.016764881401842353,-0.0001306914782025564,3804.985268565892
0.1768645565,0.1961424099,0.03505001423751521,0.023686984605739966,4066.41107267015
0.05954773228,0.1111294767,0.014203080615640405,0.014092093912270159,3849.6510726068295
0.02034775809,0.1123127288,0.0028640120670626605,0.0072942407534518664,3942.6603545688945
0.1263968157,0.1281517426,0.0251319252534615,0.01296689355292726,3928.707119050398
0.1037398825,0.02707042212,0.02573669883181451,0.0003527054173983238,3730.339377954117
0.2273522622,0.08626583466,0.05337305218118031,0.012299737313302759,3890.5079889995736
0.1061976939,0.009553744013,0.024412192956877236,0.006294274267157133,4064.6517702503534
0.06353937238,0.03935923801,0.01652235685157746,0.0015537657165244573,3945.0458824782627
0.2075339849,0.1805578008,0.040114107994209135,0.02425666081595118,3729.312740810577
0.03401759278,0.1791516927,0.012038682227835515,0.0183839349914041,4062.4334070265577
0.04829738598,0.1071124939,0.0038945850367476326,0.014699338925752075,3776.97973259832
0.08535135244,0.07761735831,0.017637168088492233,0.011750859344416253,4110.033743355703
0.1300031191,0.07007293784,0.02381026140845592,0.004593447679058046,4006.7553383164195
0.078950204,0.09695080916,0.025303665036564137,0.009510312901335036,4064.715964375272
0.05846463754,0.06913986369,0.009403174841930189,0.008447010561824467,3896.284617969457
0.06164563497,0.08131818026,0.024081037747225937,0.01808101352029502,3737.335090114689
0.01416295356,0.1096671218,0.049334107143372434,0.008481114192923337,3887.6695379252114
0.03410216246,0.1038894871,0.006055030046286688,0.009315628357905607,3791.906653345544
0.1035642113,0.08778495904,0.023942682728536672,0.007374762705863801,4053.838953411651
0.08876127248,0.1884943863,0.022798209304573443,0.01892660920982898,3899.2048287137018
0.05257183907,0.07697404898,0.013204935505902798,0.006451024193457571,3953.565595979233
0.134565435,0.09507234845,0.028502322558415963,0.012141666707125876,3542.07343589831
0.03661594614,0.05229703955,0.007940109550897542,0.00982063433127182,3894.3231552906977
0.1251107188,0.03452344018,0.02930130349467278,0.002974353329171032,3665.920393730568
0.1073938188,0.0883626675,0.02198811514464796,0.014453630629528123,3972.0695866561796
0.07886235631,0.09903164302,0.019033198741130342,0.011604542107656355,4113.833565837953
0.1874531095,0.1011296304,0.04518817179500499,0.014938638022555724,4009.378007954438
0.08003061675,0.03108646752,0.016726717442268835,0.0018818821293032527,3914.843291668012
0.1373004005,0.09871702528,0.030861908861124485,0.011989228099220926,4022.936935395577
0.1455786306,0.07211342519,0.037506944704822374,0.007768632746780972,3737.80378593898
0.1489279579,0.06630054135,0.03342642217085094,0.004962362178016818,3874.8159878898737
0.1154206023,0.1065615978,0.03114553475119047,0.016248355169055654,3687.482454702686
0.04633505946,0.1676136787,0.01211913841244433,0.013584799733967748,4131.122058740373
0.06725335827,0.1149056585,0.017327639097885268,0.014291640155505643,4004.416535272099
0.05610435942,0.1419756008,0.010678096475974308,0.016303524882045187,3711.4893610561226
0.09681883497,0.1627318729,0.016798852181097904,0.01799452000264319,3801.263314922201
0.1075510391,0.08155806215,0.02529609934374275,0.01520827880061982,4084.631692999899
0.08666104337,0.1717321981,0.015833655118685574,0.018702229162732915,4171.7867336951085
0.1448594021,0.06037862939,0.02887187892004159,0.005603831120160643,3971.7975177652015
0.2210481589,0.07888632844,0.04232041980689997,0.006086636892275329,3564.5223871671105
0.1479685688,0.1644537514,0.02663150157430512,0.02251052875655972,3767.8169025511224
0.09306889562,0.01946913118,0.013063401158897805,0.00041654048299776854,3937.2789979583918
0.07457624223,0.06349867649,0.020261789071186313,0.011392849071317608,3947.382628195123
0.183762272,0.121381495,0.03788383418243248,0.017509238896122988,3554.5144133677745
0.08171814595,0.2465508544,0.020161111639607446,0.022332596435798484,3764.1440599617267
0.1181791685,0.03860201186,0.02528089837471354,0.0036091794096861614,3881.086244206813
0.04901518433,0.06346269708,0.008979990878767016,-0.0006761601127347161,4089.119425245436
0.06874711612,0.09499013005,0.016145850998428756,0.01549100416295371,3800.3314579223065
0.05735934139,0.08222957617,0.010640427402073632,0.009442775813948987,4092.056721473316


==> anc/Figure_9_Trento_2030.txt <==
#$\epsilon_2$,$\epsilon_3$,$v_2$,$v_3$,$\langle p_T \rangle$
0.2670156306,0.1385420035,0.0578628598458293,0.014751994576782286,2304.6562812327707
0.2065647408,0.008599353245,0.045389873494806776,0.002929554862435986,2621.0787380386873
0.1688415296,0.1027362949,0.04092874346904727,0.007281925488923262,2352.6205171804604
0.3600315934,0.06190427145,0.07788769903956912,0.01248256440244527,2649.2353238885644
0.220676181,0.08470431079,0.052026427967414,0.014646178624149046,2372.509070125197
0.392894606,0.02117475776,0.07730334653135146,0.015182056545801478,2301.1715422981397
0.3086015239,0.1057282252,0.0699268310770197,0.014695869245115204,2054.6335963693928
0.3357045101,0.06007182364,0.07514786597686397,0.010689363108183548,2305.49548131604
0.1890892664,0.2136423576,0.03908858771265394,0.023728662314751042,2412.5114314754255
0.2477214657,0.08789227402,0.04643841660358403,0.011658889317763436,2476.728096586802
0.1894493212,0.1556096702,0.06560023562698367,0.006723150225602296,2569.167567445696
0.3198543295,0.03094734207,0.07682904339139517,-0.001349126184859312,2336.262648376253
0.2536280822,0.0554358845,0.056995040594705455,0.0018629379191251803,2044.824051261478
0.3169851408,0.0256645628,0.07354312042043383,-0.018543975480340945,2578.0503953599205
0.2850415223,0.1127242264,0.05751468104294739,0.01384650628467431,2551.7755031701176
0.09962702909,0.1678397697,0.01347127431685734,0.024565273110559067,2101.8402312862713
0.1911020634,0.07807812327,0.03994242828853466,0.008308235772195133,2510.5513298172054
0.1663958625,0.0503146718,0.03626709387012514,0.0003063563326732589,2247.108536688619
0.2783212932,0.07795608004,0.06618784609529549,0.006466718770451915,2346.715450412951
0.1456207514,0.1524876793,0.03828052806377993,0.012596761675987184,2185.6352698026044
0.2669450245,0.3198501714,0.044613914995874256,0.01794876422071169,2443.1603981223857
0.2314942262,0.01676408098,0.05111152789219967,0.004501158176405186,2764.5160911865746
0.2161620433,0.0622694065,0.06167753525196453,0.013250700572642004,2364.5400983960817
0.2125594148,0.1165739622,0.07118115134222727,-0.0003826810416369553,2060.0526222090225
0.2188273567,0.1848708048,0.04912931509748105,0.01890759846494782,2211.754937096815
0.09639858561,0.1742052218,0.025536660060624442,0.02567693917867848,2647.538115381196
0.2611891099,0.1270321733,0.06089359270406819,0.015759449343706468,2425.577023197995
0.281279279,0.02111997303,0.06277822612379162,0.0005177474442756762,2353.2031379171494
0.2976989315,0.006351088884,0.06777633976109652,-0.047531961282589394,2653.0116899949303
0.08714407892,0.07863751355,0.02012921074273314,0.003890169178317842,2444.794075684966
0.3213506361,0.1698734421,0.09119776115072589,0.002997458457362351,1760.8244409593433
0.2901497416,0.116452813,0.06197899616604887,0.01215548185542147,2367.251164413102
0.2043229795,0.1424732419,0.042230047269101366,0.01852454847925379,2720.984888328088
0.1073884071,0.08010806235,0.06667768682692735,0.018686189416606894,2521.873257177142
0.2861633322,0.171804751,0.0689472554958518,0.021141697202373407,2324.1010699277554
0.2180433832,0.3264000743,0.040077414040380475,0.041634566744731684,2213.235550116562
0.134132108,0.1057628191,0.02627147830248753,0.014910340881078243,2313.707196307541
0.2886178524,0.1016603737,0.05895179949281464,0.012441765528138495,2224.5863865150886
0.320698194,0.1028944762,0.06735074265809388,0.009054251739929964,2253.2261093568877
0.2303146186,0.1296054432,0.05472742617341861,0.001885086962244245,2042.2422003132108
0.2457110079,0.04186918705,0.06138233538385531,0.008062668507136639,2504.7217925264263
0.1099108218,0.07868512644,0.022501767554740933,0.014670851521838576,2553.8849825933053
0.2119806386,0.05814813761,0.0475166989236399,0.002970121249017518,2702.903212674919
0.2587017325,0.170219194,0.05827318030124591,0.020237602628598243,2074.503554750928
0.2069216958,0.1424308184,0.04528430962240862,0.009882225212349546,2138.0337702851575
0.2670260022,0.08781411517,0.0650936448559128,0.017260147180458468,2520.8576783674403
0.2720036604,0.1340288566,0.04783503776562519,0.021005654314171375,2421.5038099428252
0.1703091058,0.06886134071,0.04636966182763371,0.005741058603298587,2707.915592572368
0.3107095749,0.1080557913,0.07306589376711885,0.030380577756025613,2267.011834340107
0.2466646057,0.056994564,0.04827783580960444,0.012415500150201647,2108.968327719422
0.1173979689,0.0554401071,0.024711757345302194,0.008474921320578963,2611.8079237426828
0.1951179207,0.119758699,0.03932162792467463,0.018147407754506927,2280.9781631673145
0.2462471954,0.1560007913,0.046393445678102094,0.021396388209175762,2267.0393595794667
0.2195268631,0.09874710034,0.054691099499418507,0.004849998382857876,2468.357991485576
0.1070545548,0.1154961804,0.023246109202301017,0.011650236588641333,2618.445218839417
0.3032646852,0.1103505235,0.06296008527077794,0.014681946700800658,2246.243509341204
0.2289934379,0.06899273159,0.05338768578132693,0.01224269152722438,2558.458244309318
0.2347004357,0.08344792587,0.04813500201328162,0.00972716307429221,2522.7245500935537
0.2238896874,0.1692524284,0.04981183055960829,0.024382181517451213,2421.2882611723667
0.3072002883,0.1023845776,0.06370943956745613,-0.001237469515713378,2302.9713503020535
0.2282525993,0.1228288992,0.0456753359998478,0.01758393114297205,2552.6525040981346
0.1236034222,0.1212383814,0.02901993475150657,0.017606827023130503,2375.3581797907855
0.2718542666,0.08230630284,0.0671546527158349,0.00630564526478477,2474.9564946601995
0.34045058,0.0880818943,0.0738498783793674,0.009935887876229583,2155.973474661308
0.2156530563,0.2911923919,0.04432056159677777,0.023459113817872954,2700.214423530222
0.2118387369,0.1478803111,0.045415254156767094,0.020059146567105546,2322.4376323180027
0.1466471781,0.2272439396,0.0321096099819798,0.023513568870341364,2227.097663028569
0.3534989851,0.08434404653,0.08648599671788831,0.01097782913176321,2277.173072961578
0.4169379557,0.02445282813,0.09143786615042435,-0.004033659112488505,1758.264491899365
0.1921016568,0.145818458,0.04132157644337556,0.01990120342595889,2261.351164154135
0.2278214568,0.02780849163,0.051293454232111485,0.006819299459011878,2558.219062657869
0.301624126,0.1855679652,0.0581325038539441,0.00912321377146927,2272.104997976019
0.2837578264,0.1350683875,0.06605205935945978,0.0144904703567061,2521.0685320997
0.4095433638,0.07575831081,0.09077791396981502,0.010059517683248798,2329.954292203966
0.3734132746,0.187023165,0.07903714413178432,0.022647588982547984,2366.470167836543
0.3000163403,0.1155049844,0.06419837551741273,0.00935813720781875,2428.46810793206
0.3389815251,0.1459183058,0.0727757950906997,0.011830709604650009,2215.3961506887867
0.3456923038,0.1154330098,0.07353227606710519,0.020383000838165705,2139.4748038952043
0.3523265241,0.2031378833,0.07051672148352,0.029604667674795058,2197.963324175007
0.3083359445,0.07399595117,0.06720696248518555,0.002667320436311622,2215.796901705922
0.2406031339,0.06547189917,0.04787382855316418,0.001053651994818069,2506.095093450845
0.3239492354,0.03941449761,0.06891466062905945,-0.0010902576741743772,2294.032665866543
0.2107484663,0.1844070476,0.04381468946341321,0.018683503607307368,1966.5246700225405
0.1955335147,0.05554990358,0.04609128466449887,0.014255708392673693,2604.370020357266
0.03431975031,0.1521508274,-0.00640563418272079,0.01412993223623444,2056.5212664570668
0.1677057111,0.1282269608,0.03163550667555916,0.01574674020919795,2595.185014956363
0.1322496853,0.08691691617,0.035595036093523935,-0.006341462227206043,2505.4806643562956
0.3431958887,0.09312332257,0.07430081109188343,0.002912840763087049,2025.4779221891008
0.2217244536,0.1123598587,0.048534456022709255,0.004440241246261628,2504.138055798794
0.2913806137,0.02387689291,0.04464141570750641,0.015812938866886315,2483.700861417998
0.1068383185,0.09605992316,0.0563676281961067,0.0038662101739264706,2575.3732248886818
0.1776467281,0.1538922571,0.0494706200786212,0.01955602788018669,2421.2789936896634
0.4345235025,0.1920996648,0.09791463255159584,0.02121134052944935,2368.9924609477503
0.2944284544,0.1078376705,0.0650334525745853,0.01330180426688217,2358.7817363897007
0.2625197244,0.0645631428,0.058656051572185716,0.01146736132660141,2719.460199589378
0.274035405,0.16748382,0.057105599970918686,0.019721930100489782,2188.983625894121
0.2732342494,0.1664678551,0.05472043248588306,0.021812706320370683,2165.1077610884627
0.2560096045,0.06082385855,0.05452460703923405,0.010650649329112222,2307.875928865228
0.228231391,0.1720357268,0.05573114685392367,0.012505761806762217,2270.4017833744538
0.1883491549,0.1136966525,0.04203749690962006,0.014448632690491533,2910.7393075847067
0.2312374378,0.04888008122,0.05680622955260253,-0.006223913004859283,2414.76836744491
0.255053415,0.2139614752,0.057299483664271615,0.021461066937044283,2551.861309604272
0.06005530203,0.1453805998,0.012224682203617427,0.0206277312833526,2467.533895644426
0.2031910613,0.1354237629,0.04842482201328404,0.02243220642619388,2578.7444348485815
0.228849148,0.1592627539,0.048839216042851026,0.019880644218810216,2605.7473830202707
0.3500849763,0.1654262873,0.07627015649908463,0.021957516942330463,2022.2298087478143
0.1855483457,0.09893288578,0.03935089794916921,0.01712894719833467,2559.985782675032
0.247284519,0.06521626744,0.06010758913811314,0.0015467552343977182,2333.9723668595825
0.3422198574,0.04162653094,0.07304467550109009,-0.013451391631752215,2045.0516553952766
0.1589866828,0.03651606535,0.062272831647578665,0.013911274079614544,2366.6197663735943
0.2885010943,0.1778462738,0.05707110619923649,0.01985673188541168,2257.9374053548895
0.3014811188,0.1720452805,0.06190120221443431,0.019154928670160817,2536.495632792666
0.01708677649,0.08531698042,0.057511029554488766,0.017305506437101614,2301.343165071713
0.2977035755,0.1625378635,0.0666488050537667,0.019558673761508338,2228.2671759685745
0.4013419152,0.09889427856,0.0932954001228569,0.011429511572199689,2509.854059064204
0.2051745746,0.1203038052,0.04714669743902321,0.01871477860547227,2450.7103094510508
0.3023047179,0.08618132542,0.06951575309421984,0.005159660572302305,2292.5927067861717
0.3229516346,0.08336005916,0.07507399035812123,0.007818720270049536,2061.720032939416
0.2298379833,0.07046538863,0.07116572726042361,0.003365446930129772,2229.208494598339
0.1075978002,0.170020938,0.010740136901033821,0.003440433928428362,2787.907240207436
0.2363650859,0.08539128732,0.08226958338064586,0.012298906464827562,2249.3922203396587
0.2060926743,0.1357244589,0.047560682987507305,0.019914643940646008,2527.1399083194865
0.3282099792,0.05287317777,0.07527585672654191,0.020247354165456435,2666.8537063033173
0.2754756205,0.01439828544,0.05950932519926695,0.0020931232140305265,2310.5856994731503
0.392651111,0.06295835312,0.03096896648287792,0.01489112668095833,2379.0930779833857
0.2239839908,0.08733980199,0.05434184023318124,0.00699372159155858,2553.9063771952974
0.2632981137,0.1233216945,0.05585147499544165,0.010809405052604864,2212.0911892186286
0.328342577,0.05682480789,0.06859792330707727,0.007138138084694384,2255.459146578887
0.1533139781,0.1494971986,0.03531541096116707,0.019376571623874825,2674.960968945046
0.3180927128,0.1082441402,0.04743040067711276,0.025117546555062924,2422.428839662061
0.3208135378,0.09812769892,0.07312107599979122,-0.007029061379181888,2421.9509275760606
0.2443674659,0.06777015964,0.05398372866755475,0.008970291834325772,2148.412377843486
0.1770313758,0.04014908071,0.009604483914865215,0.01694602823991811,2079.1665691571516
0.3149945572,0.07322838398,0.0737749836275271,0.007246416748753989,2422.3411669279435
0.2595691635,0.02029350366,0.044708861932278146,0.01828266287130604,2532.934031373766
0.2011405664,0.04955001283,0.04377083260616013,0.005533006276082247,2325.500649748608
0.2111831945,0.1554375675,0.04633215894590577,0.018679384237655194,2433.496097135025
0.2820852199,0.103106575,0.060422324776552884,0.013458501757751196,2325.651088005892
0.1600413485,0.06343485066,0.03181598745527414,0.018061181808043218,2345.5098176382953
0.1845505906,0.1370692429,0.04592734326033641,0.01117836888523227,2346.750626738322
0.1035944302,0.02396647819,0.020698866122879713,0.00488837930937353,2348.6125390086054
0.2061327602,0.1509479313,0.052175800751981485,0.017515512098055706,2084.050255932855
0.3499564598,0.08769275597,0.0740510601551552,0.007708233002071113,2192.7987139158595
0.2860669158,0.0622773976,0.06229872741200845,0.012149498090435152,2605.586340341752
0.1750695016,0.2057494512,0.029086612527569795,0.02316833786231454,2223.105469808476
0.4148522253,0.06332988117,0.09519650536864502,0.004362091204151073,2075.0542533213356
0.3023011714,0.1773519293,0.06863306692303617,0.02012223887437659,2136.2737087182386
0.1609518202,0.06967457211,0.033890500534056026,0.012706977886687426,2674.740310170406
0.2362539854,0.05938616301,0.04912888726385589,0.0016816441327902898,2517.0081449645754
0.1877185559,0.151996629,0.042142148868968256,0.017939377764833463,2483.3519545985023
0.5726762081,0.1746596414,0.13220027634172954,0.011546130775046822,1792.2869686598415
0.4020030195,0.172563192,0.0831326737665243,0.0126645123786558,2018.9323296465777
0.4327154874,0.06838816992,0.0618211724784597,0.03213717830314796,2090.121183770342
0.3731114834,0.1954281583,0.0896054077350547,0.005967770594800442,2217.3511806506735
0.2733381251,0.1727991902,0.05212723043836663,0.018021559682986257,2354.8385709541503
0.3976758883,0.2250823073,0.08793896521238788,0.03493992087198687,1914.3520500665059
0.2718793061,0.1170171699,0.06081043672019267,0.012724492712387582,1604.6892946485134
0.3216973813,0.3051134615,0.06535314775656502,0.0201784387054593,2151.0281999343206
0.4188415844,0.2761846506,0.09287655614820552,0.029452890382022052,1974.1283197768876
0.4220438318,0.1454264755,0.05846120103304613,0.03361459776988432,1977.7923500852307
0.1321250791,0.1499765869,0.02538730910612705,0.0058045005109813854,2000.3474381122976
0.4007196113,0.1788225962,0.09376506650474453,0.02214866851552012,1834.4118830205925
0.21693306,0.2557606766,0.06270548529233455,0.03988043613728909,2460.518150034538
0.1731181093,0.4319208621,0.018134597059984253,0.04092590565067254,2431.101741574595
0.4121052664,0.1495434488,0.08043447259522782,0.015183975277930693,1655.5673716045485
0.3558505686,0.3808796198,0.060015671036763425,0.04160225642615695,1843.145018008295
0.3764437252,0.1279095821,0.08553394455488608,0.008271820289049022,2361.5506474745935
0.2081343837,0.0140497977,0.04592074677973919,0.006590196944860866,2474.0003839870037
0.441600073,0.1780522706,0.09588508425838516,0.021903547408125654,1846.6712831945433
0.5175910942,0.1002133869,0.1329910452235712,0.034990005542470004,1892.0198005129778
0.3690285122,0.1661805549,0.07159125402804557,0.02602394091819604,2304.1137377676546
0.4760481713,0.04113111677,0.06861832589770483,0.02039863401619896,1615.1464220576086
0.2351650808,0.1335331698,0.041802051107123706,0.022655099707204432,2357.897262965107
0.3955338224,0.1195557735,0.08529940497290318,0.02508252791504881,2189.995257235972
0.2423459734,0.2544100079,0.05217264511747807,0.027716574757588392,2109.897842548946
0.3716203758,0.1550595894,0.07985203631047694,0.0038906576277173994,1802.2932441787316
0.4785287838,0.3537462073,0.09595603724647035,0.02848055246717642,1788.2976841990785
0.2182775289,0.2786094441,0.04805840398259483,0.037550712642382474,2041.7705993515244
0.2900001145,0.09843134546,0.07396203679188115,0.01780937609643892,1852.4429258571174
0.2774214105,0.3585354206,0.05391315859888861,0.03686297211568164,1865.7967601218713
0.5068172614,0.2015713286,0.11181162620685252,0.006457337008422564,1724.5790677732052
0.4401072749,0.306503502,0.09106321476486083,0.04017012279547824,2015.5593879478033
0.4743435447,0.1559260605,0.09552725203202618,0.011973321266505283,1950.5285167775228
0.1560160212,0.02984451203,0.026649697712435326,0.028168512828721976,1779.399338950936
0.2825430783,0.3702733404,0.046761959608378416,0.04640967499557683,1495.366084870016
0.4063820303,0.08786846442,0.09812094871147202,0.005285157012665862,2300.895066641133
0.3461048095,0.1672553067,0.06558085678489485,0.020142127355401867,2318.073117674095
0.1319046129,0.3266861598,0.025094758386689828,0.04702846114975424,1951.4521574602377
0.1512651082,0.1277841122,0.020052174695307408,0.022637060329966173,2465.7017029425933
0.1838638731,0.1051878365,0.02471052423746256,0.027547564032302848,2406.094760475491
0.4547355779,0.1633298132,0.09264812562023987,0.026803451350018184,1922.2838321504746
0.4945231777,0.1550746072,0.11950230395771866,0.02556213789074263,1743.4336608566512
0.2773219908,0.09288445423,0.043609402915717466,0.016359771820803375,2105.882343059077
0.3406157652,0.1040846654,0.06850709918699864,0.02385174937369221,2056.0941620323138
0.1653069195,0.21995749,0.027818392082504657,0.017422614434354996,2402.3123231457107
0.634414213,0.1529927374,0.15165713625122454,0.03399218030977104,1722.8308826019866
0.4229783318,0.17735027,0.07764451751313078,0.04306381890839569,1507.5395326484534
0.2707767566,0.1463472496,0.04862108237553921,0.04404403137164405,1864.4532088390977
0.450609282,0.1617923001,0.11409104701201449,0.02336757909991692,2326.476773597672
0.2209378069,0.2324661854,0.05059018800506019,0.02945828781379495,2302.2809051951454
0.3123624453,0.116224759,0.07194575370144805,0.015787745777243383,1826.2005780020527
0.269447775,0.05026049621,0.046485589731845044,0.026112019696125963,2236.482883837201
0.4068968586,0.09392549102,0.08173064438810076,0.011922458463349795,1796.4899995531844
0.4317343444,0.1380170957,0.08813292833508822,0.015110922824545353,2119.6509058647175
0.2394704695,0.1056525284,0.02458438450685758,0.009641395765420868,1961.306099464972
0.1841928229,0.1334509414,0.01885257946557206,0.01679370870895224,2097.15523577709
0.3798302783,0.2604052908,0.07009702489367087,0.030945438840071216,1566.9576755847418
0.3275042044,0.06294294501,0.06431560317265866,0.0026555956268026117,1889.022686273945
0.4446151961,0.1787817669,0.10323389972957589,0.0240575180989138,1703.4162295649533
0.3734013347,0.1976537081,0.08908961651335413,0.02160115695878151,1915.2229021036806
0.337252153,0.07766164403,0.06212719567240731,0.0172427355827095,2194.7293265244816
0.3265743378,0.1214291338,0.05005382140108225,0.0461520234835698,2133.901034042651
0.2502566613,0.3284178827,0.06538412931861737,0.03923246585615832,1875.2519797878635
0.5285149865,0.2173361745,0.11586143151803212,0.029239920164659743,1749.724039920764
0.2688388236,0.2530907847,0.06071008518815104,0.031734498815134536,2115.633627142754
0.2881703309,0.1391606536,0.06433146838070236,0.015401945661547551,1798.9576874798026
0.4006186099,0.02948395274,0.09899345509197802,0.001907100983259231,2005.7595899784822
0.3018287237,0.2285671459,0.060010506453825836,0.028978382911626726,1654.8724441141842
0.2351810855,0.1395647745,0.05432261487605404,0.019108332347815473,2397.6057924552056
0.282959299,0.1412142557,0.060064363555729534,0.011680170242714016,2280.35469260793
0.1602577253,0.1818048956,0.030762046782381303,0.021000026283278104,1540.3824464174495
0.1950169936,0.2442389419,0.07220301775023462,0.011709263760116334,1981.5975430102014
0.3100555539,0.1938946614,0.08634871513967456,0.009255987201701479,2419.694741788033
0.1845296063,0.112008955,0.05120936440603162,0.01938068141864316,2091.9416049095125
0.3602018333,0.1490450051,0.07282698032612547,0.021735160337313285,1799.2940581508096
0.07322193593,0.05903255048,0.03768158055759584,0.0018228668731659807,1945.6932907317232
0.2753512967,0.2612167141,0.04414210957378365,0.03135656152809959,2272.09093554405
0.3842076832,0.2599089634,0.08182926356307385,0.03788638358203948,1962.2847144680961
0.3484834635,0.1202876637,0.08306104728446607,0.020403243544365235,2517.4816800067906
0.449829224,0.2369662492,0.09446786053396274,0.030517175538567413,2149.212584964752
0.2622130964,0.1019043185,0.056547720266624774,-0.0005302296062724168,2080.438457540968
0.4087426574,0.1581615807,0.08808894802511731,0.029511177633501695,2037.9865605630916
0.2969606029,0.1474029716,0.07097714781559342,0.019256039955278935,2423.4910330379607
0.1630892933,0.2076990652,0.03586843069720456,0.005496959733403622,2329.693662319597
0.1661872718,0.1605250756,0.028356018858002704,0.021493766359663272,2125.6014035903577
0.326542628,0.1937168733,0.05844382236031883,0.02408114887827139,2188.2155667333773
0.4101727455,0.1269567059,0.07769382124638072,0.02208956459111114,2114.12806704608
0.3374336036,0.1285540227,0.0761655509592079,0.0032845699736317757,1953.5863585701006
0.2614646173,0.3265141093,0.030687899020697688,0.030093419686102123,2285.9980437292106
0.2827435079,0.05622637675,0.06429821851454966,0.014926835769441878,1978.4450112349791
0.2235252232,0.1761889737,0.051254322515972534,0.017644459051778597,2074.956682184185
0.06981882722,0.2888957161,0.0030480183341324834,0.048812851855780735,1792.4639698543251
0.4103430978,0.3489104931,0.0794432112144225,0.04310447019184242,2548.1732442932484
0.3375192931,0.1015271351,0.06256190166417155,0.006983933721985949,2071.7111820316363
0.5093832724,0.2254945978,0.11339790701582272,0.0321544700356195,1614.5850233007038
0.5584414511,0.06301782831,0.12033461304563094,0.0153119674722208,1884.444279678007
0.3693502713,0.05531616668,0.070717304112697,0.01723055366180292,2225.766475841932
0.3916776068,0.2021420208,0.09029763088359995,0.028226031509543902,2197.5975635667605
0.2442358133,0.04212776425,0.042382357376303484,0.008230437487116127,1967.5068819261526
0.3255231371,0.1656212868,0.04247696100087601,0.017962944452005875,1950.8495968923294
0.3570929141,0.09616411453,0.07335201322028537,0.009610854698918144,2293.711755757721
0.4376587923,0.1072893089,0.07697151433745957,0.013772064774466441,1945.0017023671403
0.2949151145,0.2153035858,0.057953416390280246,0.020665453678959278,2212.192708546417
0.2840335114,0.2825599867,0.0741796090341735,0.03866817914535162,1925.3243720940577
0.5505860382,0.187261107,0.12010783994617234,0.020689203555648683,1935.1636434447319
0.4525422564,0.1536243096,0.08142335920178335,0.00910695949608324,1664.091077750324
0.3579799433,0.2192475629,0.06923360085033196,0.015852545845413433,2031.4114975872
0.4253909389,0.2138627482,0.07926722588425099,0.015338854916608,1676.3313779636449
0.316218749,0.2623566426,0.05265395381905375,0.01973219815556497,1797.7634637494496
0.2561662323,0.2208501076,0.051016124266306834,0.020864682943164174,2155.644514786204
0.4341537494,0.2775438048,0.08073873844100826,0.021796928358170944,2108.284831367036
0.4712680477,0.2624661492,0.07283464762746006,0.017321630612127888,1608.2266305772027
0.3952415353,0.417279915,0.0641667660018528,0.03503093152267779,1503.6496999316682
0.2683448197,0.1856359922,0.05079733759684663,0.026741865529751125,2451.6025374338024
0.5064602627,0.1308669067,0.08192537787645536,0.006422777620514624,2009.019057898287
0.04821561059,0.1747813794,-0.005542425130971958,0.022484920364383605,2311.052931949275
0.3090676939,0.158845668,0.06657981092928403,0.02881075721847081,1467.6618440595055
0.3298954042,0.3346646604,0.06219848670810333,0.03557049238225111,1915.0645525050109
0.4710104942,0.2932455537,0.09009788725959225,0.03241041157798948,2308.8387856851436
0.4147202064,0.05657540465,0.08401109706698166,0.00374970870733492,2213.00791037478
0.2284852659,0.1850241795,0.05174305761682481,0.02418286834227469,2257.1689689888567
0.3683042331,0.1434903418,0.06544461461309087,0.012736351355361199,1618.8722039639858
0.1484005669,0.1199379544,0.026713884847660855,0.014888140509107528,2391.024312521612
0.4219357875,0.1648044202,0.07732267284688182,0.019486290878532233,2068.414316264469
0.4474783253,0.2539606369,0.07230790317453603,0.0250246531334872,2185.009181074782
0.4562036791,0.1548206023,0.08894578327281452,0.007879408015700225,1585.3636815545349
0.3465530789,0.09880622393,0.0711168069859874,0.00855108530678057,1938.7510933148787
0.262945233,0.4145290859,0.057835553439713534,0.047654261677414315,1868.2879927727129
0.377940865,0.06348402726,0.07620387901310134,0.012736698169048181,2101.9326693153034
0.2558256749,0.07170483632,0.051985837925549616,0.0023794726441853805,2157.0447197914195
0.2810499764,0.3667680263,0.040806282631660376,0.013988367245728153,1866.165677912719
0.2077643843,0.1772794703,0.04090414803479969,0.003719611335170353,2499.853480255926
0.2078304143,0.2549683455,0.04911436411454072,0.024785710154879636,2194.5292555174747
0.353722431,0.2682889144,0.07448768931811318,0.02642295672119925,1818.3632039352208
0.457421192,0.2230456826,0.09485321351866173,0.0259454290382258,2103.074660694016
0.2004854476,0.2037046256,0.03890184390939849,0.001659549910824769,2018.8347872859251
0.2094796083,0.1589158778,0.04020410760002128,0.008632472823992267,1790.933775075086
0.3282019108,0.02108004384,0.06909553827296622,0.005056403535431749,1961.007142628916
0.4379839334,0.06390838395,0.08698858087934584,0.011460639998334363,1980.1576634655023
0.3663807169,0.09739141224,0.06853996149057452,0.009895403263408523,2067.179149132546
0.387739254,0.1282122886,0.07428347673346629,0.012757273239667416,1862.8213683053211
0.1470706329,0.1006305048,0.015179711105188424,0.025322788506793113,1982.236458954435
0.2407687681,0.3903492293,0.04946360265055892,0.036269320539698335,2169.9054763180875
0.4654477231,0.139212349,0.0972707032043635,0.010631366212807818,2213.291273108575
0.3415267712,0.2869525261,0.07336091101119509,0.026386609701835217,2460.089476902298
0.3884510715,0.0879786293,0.07025793260907143,0.01848484913167461,2045.6884846135808
0.6432090338,0.1377513431,0.15526368888447853,0.02425455753125051,1760.998657248429
0.3346719776,0.3416318722,0.06856725465354964,0.03570531168163081,1891.688213470802
0.1417098834,0.2607652395,0.025997199984127216,0.026529756349034695,1837.520985176295
0.1700195173,0.0882849388,0.034504515086594134,0.011381530438764503,2317.558028355587
0.1897426773,0.1952057646,0.033547647193628356,0.011862424862095287,1714.4500366847374
0.376606223,0.2923402252,0.09386979060282535,0.03130621769887992,2205.3678995251353
0.4387189777,0.05236168188,0.0858369042289132,0.007126795946589442,1999.7906540778179
0.4744016214,0.2465845481,0.10524905269987073,0.027841000102573368,2249.700877193772
0.3282688197,0.2066724066,0.059018251121057,0.02264815777117924,2064.9860124921756
0.3206624484,0.1098663373,0.08073801315886045,0.013536057512387291,2117.4252916397604
0.42714646,0.1807477807,0.0906559594328096,0.02581831852492955,2253.8222088617504
0.2984514777,0.2832828512,0.031126359086301025,0.03165155549364304,1677.2535881585186
0.5298380456,0.0172674214,0.10864653785857284,0.005795827227556846,1763.7448273540524
0.3300613473,0.2956710957,0.08429352102324568,0.03439160335872536,2249.5861699753013
0.3186740802,0.162629349,0.0685496902268616,0.010032253224811879,1881.6005900366774
0.3520984049,0.167114212,0.07703275597620153,0.019596860801280678,1988.716682159376
0.3708075266,0.2009113993,0.078703070228116,0.02504101326203584,2223.9296901415
0.4692963885,0.2795835174,0.08687623457173388,0.025526436187673394,1883.7318163687519
0.2375625695,0.1885580158,0.035657001769847416,0.018371159030492024,1911.7796139626498
0.3226968765,0.2444627304,0.07144603240374334,0.01641338652891131,2013.9899835087651
0.4479750408,0.1006941666,0.10003284095874937,0.01893597229932773,1818.1769582937486
0.2665819673,0.2265603243,0.03588546022435311,0.02296625142385135,2028.5258943294823
0.5830684987,0.3063133983,0.13783254621235408,0.0407782955961628,1725.1253093309106
0.4043942379,0.05896474499,0.09204015002129304,0.01517296941801556,2042.8088935717917
0.5899420624,0.1450235959,0.0964234520399222,-0.0016367278967629676,1756.3707425866598
0.2495733268,0.2398827391,0.06143506778454938,0.01989447222835695,1956.5502439018126
0.1738007456,0.1484332373,0.03126316104412861,0.011985854775851517,1870.6999086583846
0.3919026081,0.08686485687,0.062210669952775265,0.014712721069025643,2032.7143646563281
0.262223835,0.1724137734,0.0548519389468341,0.01349474271847676,2274.5300680732985
0.4385846498,0.1408070529,0.08002500544420707,0.01653688666473239,1397.317190787778
0.3876403732,0.1034243576,0.07696097628860686,0.011740145607738492,2415.471243287979
0.4510277692,0.145740298,0.09167048749101736,0.020319676915396004,1924.8678774877
0.4089025171,0.1808643922,0.08237084872090714,0.023532273183368008,2442.440216880613
0.532788786,0.1788125006,0.10210975095020285,0.023836707540820307,1921.2456547347317
0.2451558819,0.1207951076,0.06288705888597054,0.024739835252454982,1894.9242424579757
0.2349173696,0.1667440407,0.052455452267637856,0.010575155208644655,1937.0423427913922
0.2358731851,0.3705721891,0.03760294675009989,0.02718764281115485,2062.24988382541
0.4299829674,0.1664819213,0.09411609416457246,0.017051226095558782,2341.8632027978488
0.4107049808,0.3110271164,0.08342015991130577,0.03628279231400402,2269.580082111045
0.4367124226,0.2123473971,0.09324788736919226,0.030535679265642258,2318.570281096633
0.1546607166,0.08910355372,0.03588136248943106,0.011508703160700842,1758.173164214512
0.3674074256,0.02592778403,0.08029722784413845,0.014993055674719053,1903.8427593843512
0.5206237579,0.1821793219,0.11078308186550898,0.010592210383520439,2018.0324737761673
0.4966517763,0.1851698518,0.10104611274835744,0.02331152844530626,2023.2184135110226
0.1811332049,0.1444245089,0.03152981152736933,0.005653489023668772,1675.8397335684363
0.2077671225,0.0919217195,0.042177391914118886,0.01681340028297833,2170.172780611924
0.3367250279,0.3208438387,0.08293489843924155,0.025728547806317725,2263.2551201993174
0.212783756,0.07330970871,0.0423324003871866,0.007631755708505094,1886.5330356924915
0.2411707952,0.07106123857,0.053683137930227304,0.01853294695628509,1701.9346876698382
0.3334571294,0.1138562712,0.0661455984728446,0.01179188363930294,1850.0313734576664
0.3268924726,0.2465461879,0.06595610432968028,0.021829691436388368,2280.707397480332
0.5188187228,0.1312951415,0.11593954093648279,0.0023026451303765553,1449.77463112435
0.4352563152,0.1227665157,0.07214726373963129,0.0010722205591197007,1681.2612635122468
0.2116740752,0.2048515563,0.04285632607833401,0.026917753040658663,2274.507101190463
0.3467209291,0.07307098364,0.06817990666367146,-0.017397857813926682,2097.5870148669815
0.202370153,0.2711151793,0.04552490257488515,0.03401877142031455,2065.574816844053
0.1892410285,0.2829626646,0.040695894743444996,0.022128211935737694,2263.679940036551
0.3460964156,0.1547299597,0.05683096162797256,0.01472201903532046,2127.6914440364817
0.3683377786,0.2070793967,0.06439164054502043,0.01113526375467744,1997.4048761091183
0.2591564411,0.1167004752,0.05279119892357841,0.023357239270430347,1879.7141141831341
0.2816911551,0.1862874283,0.05655373024514262,0.025119500909018135,2132.701085946132
0.152163296,0.1883907538,0.041029960895372704,0.013226962015085757,2139.625882250334
0.4107578984,0.06861631861,0.0830397634430515,0.00525436594256403,1831.303284698579
0.4149036638,0.07044410327,0.07654293348126831,0.012214196570435936,2294.7706197067287
0.2958794113,0.245681903,0.05952627929477651,0.024231377777352223,2011.2497468802167
0.5587618586,0.1875066311,0.132697651078694,0.02644193445319865,1687.5398114094535
0.1097232851,0.1622530788,0.027684347727171498,0.019437882886359753,2319.1537303618247
0.06154779164,0.4342510908,0.037457849665052646,0.014456937508935728,1788.2542516328356
0.2620449663,0.09039873537,0.048107757174528316,0.05072910063885616,1836.1842527574736
0.3539895421,0.1539163998,0.06751078934839737,0.024466787333838284,1667.2402821984658
0.3695138209,0.0425174624,0.08283673687680213,0.009427432620883596,1929.4019954739272
0.4250457312,0.1337559502,0.08896390912574936,0.02085039040772559,1851.5834185402284
0.1387395253,0.1270493062,0.01344193206601707,0.011704794464112538,2194.9378126648917
0.3313241962,0.1124645874,0.062324561030193674,0.010114612989406432,1847.9979956928564
0.3204109165,0.2155414938,0.05457270180471883,0.02497101091292967,2102.7554479876135
0.3558833717,0.2247313702,0.06963603467310607,0.014899976550537286,2054.4891354920483
0.3754908077,0.05596576649,0.07012573129031535,0.0015036344254185812,2217.506650941055
0.3335506252,0.08193238023,0.06504499940130164,0.013284065446476175,2239.2808658369213
0.415322273,0.1110284165,0.08028902420863013,0.011539528351146635,2104.1974247200415
0.447074282,0.164234697,0.08803259669505245,0.019635433324580617,1844.1529402402114
0.434232464,0.2251679176,0.08619504733646563,0.01971083583611697,2025.3922877026057
0.340723787,0.1128633664,0.06515873726177684,0.012006637596974366,1723.2044000915903
0.3851861905,0.1396687961,0.07034744673913028,0.008389473645547079,1817.200978253885
0.2719341189,0.1336698144,0.05651828095958725,0.014168378898823096,2473.8258985231014
0.359838414,0.1062746528,0.08243259983688292,0.011387889626799111,2135.51399735895
0.1238462767,0.1264580693,0.03368800638696772,0.027451996649713078,1856.999250942934
0.4177204964,0.2797242868,0.1021111036186582,-0.00010021383814979936,1712.2527514337546
0.5005926593,0.2024032093,0.11019147860452651,0.012202938431311839,2037.046871498753
0.438924496,0.1468681593,0.09713234653962273,0.020980229468961394,2150.379852971102
0.4363753755,0.2045465131,0.08432903875921104,0.010994827383047814,1959.4643774397803
0.1075813406,0.1411601746,0.01181904336039159,0.009980685644118683,2402.6589353948743
0.3570559349,0.1467323247,0.06745371045707399,0.018410001135080272,1829.2100558152372
0.03560001297,0.1065145677,0.0048365761546369755,0.008786218870918596,1840.0326098145972
0.2202992371,0.2160562939,0.046436931365412354,0.020280310263036193,2408.8540257957484
0.1810551721,0.1993291529,0.03152177935374743,0.01801318513999455,2569.1836214494747
0.4142558802,0.1377361169,0.0848024813233464,-0.005016406924672023,2119.6571384879644
0.1798439554,0.07323580754,0.03854631857712383,0.007113374429743079,2083.1946973136955
0.4131627914,0.1434098726,0.07918694365450732,0.03355186540778704,1641.8191285772534
0.2210571844,0.1365616514,0.04052054275260832,0.02397693813953311,1734.8883061271124
0.5555027261,0.1533168658,0.1097704187147857,0.0033439510667449784,1557.4596414009454
0.4716354319,0.1649119924,0.09839291763693409,0.014820989981226907,1553.5275311648759
0.281075716,0.1601677023,0.06395712958610641,0.01107746591661499,2123.1672553034664
0.4238360244,0.01983944999,0.08293335642775364,0.017518997348730348,2000.2607276490712
0.2864276928,0.1821893533,0.052361640722201654,0.00578956730300773,2188.087952274045
0.6383375819,0.1684752559,0.13313835031826163,0.015890950611370004,1675.9438044485846
0.4338452407,0.1543851424,0.07512326742602272,0.0097883523118562,1838.5964988430183
0.3152024536,0.09622925155,0.062135585440413296,0.007539564077777225,1793.1990407774815
0.5205173677,0.3044619497,0.11532751554353393,0.04056351284904909,2207.073889291806
0.3579969897,0.223721599,0.07342945439874274,0.021045057118576748,2011.4810972087812
0.4214666877,0.272134934,0.09274204575694214,0.016998705426962416,1829.2317711918051
0.2839877208,0.1969974888,0.055610883889630584,0.012349272576843586,2254.2637897309837
0.4587900065,0.04883578411,0.10548222005494143,0.024053892801249595,1821.2998234526456
0.2535565245,0.02875517799,0.05630937621219296,0.017641720443516796,1750.4496639392723
0.3580075024,0.2415902297,0.07497594367789716,0.041332945519343016,2120.415165488682
0.3698189598,0.2147514616,0.08276385071455956,0.013220006361554697,1845.594484854269
0.1150548846,0.1761211198,0.019818796604867253,0.012573255639061358,2289.847883625014
0.3653754769,0.1301871319,0.08164722554178282,0.007465101799382637,1907.0456064576726
0.369999514,0.07682829427,0.07686270512132691,0.009857367730566518,2306.558773078465
0.466586393,0.08076737083,0.09126323665650315,0.01064114560262635,1798.9678633938647
0.2073511327,0.03464273467,0.03840165115204179,0.004981297065479746,1846.0278730185644
0.292104441,0.2635163174,0.04186846645940965,0.030152258948115813,1806.9485730941676
0.4013288607,0.1600706826,0.06592275051132751,0.008661002677274992,2466.3376531374824
0.2960919626,0.2445986324,0.05745153796060708,0.019196006900184633,1894.7647553403056
0.3388189119,0.008969581969,0.06647297428890063,0.009883390892362915,1791.1208932190573
0.3830655737,0.2411409661,0.07639424672013975,0.0300391309019237,1658.6211893842697
0.3782610535,0.06104758444,0.0870691548827118,0.012900708478450467,2066.377362077609
0.4030489573,0.1997779959,0.07502446941891684,0.017847148113014716,1874.0546106041004
0.4439410094,0.1723268409,0.0919726300469619,0.012158260070120675,2065.80381047824
0.1798866912,0.2256394092,0.05483192000327613,0.02674603841601838,2175.6407955157033
0.4529194053,0.1276554617,0.089422765369532,0.018503025088916148,2105.7474258874126
0.2345778753,0.09617461838,0.04352293059356901,0.012419556652741755,1959.747353721083
0.126542973,0.09404230029,0.03531411989266002,-0.0025081364658999503,1616.7813294363027
0.5084384997,0.1633317565,0.10559529105717189,0.02728667030766663,1718.1359058521934
0.4599284227,0.08631691836,0.08991375347314597,0.009017269815335991,1942.5550327196236
0.4609011861,0.4149054743,0.08480828477973443,0.03317189643400078,1552.8200359563684
0.3075834886,0.1386303918,0.059477085113356004,0.01355996542905085,1701.8804480898511
0.4672314417,0.1569754782,0.1024604324752678,0.01199013573602245,1946.053452400812
0.4196979916,0.1945358377,0.08695330832234109,0.020185863396976263,2164.8344462034065
0.497892791,0.2474298723,0.10642351659825355,0.02342225414634077,2045.4385162428373
0.3875065614,0.1787351419,0.07512762638975963,0.02096431702669091,2043.935687954684
0.1543443221,0.06447829691,0.03491754032845896,0.009893393257280007,2177.33066946972
0.4608190138,0.1574628162,0.08713427006424014,0.010689460814509975,1890.1528623728145
0.4359538239,0.08594663956,0.07900859207601871,0.005561206387546196,1602.7310563095728
0.2562558154,0.2489492825,0.047560615321093375,0.027799996697788435,1766.3715388222995
0.5476904671,0.2138976832,0.11903253187070806,0.013149777779731813,1935.93427615258
0.3418667587,0.2116420893,0.06089773691855078,0.004465296108627042,1935.5442221721767
0.3569414934,0.3216356008,0.06890454833120953,0.02765849399774407,1941.7295056287392
0.2406504581,0.201191892,0.043301790410182235,0.02455590674572345,1746.0374854145973
0.3173645394,0.2192827463,0.06462589937164913,0.01764891078215217,2530.2260038282734
0.3084928766,0.3101074376,0.0579658161866926,0.012278270659134463,1836.4292154566858
0.3857981215,0.2808938134,0.08095309596173571,0.03231564685890743,1967.5216257657912
0.2524829836,0.1331313291,0.057718588662989,0.019862606018578224,2196.3301458730766
0.4315956929,0.3297500185,0.07818645320924712,0.03322125443046432,1844.8043360264626
0.2409415068,0.1574376468,0.048698573256921354,0.022640365047732182,2024.7573106868874
0.1941759215,0.1128607149,0.03830682423034652,0.013246036244736291,2172.558203724537
0.1219362111,0.459791182,0.030113707617138507,0.051408045829034084,2085.053926070985
0.4716195842,0.1490066541,0.0933889769945343,0.01668859578932307,2365.483097301168
0.2285942445,0.1960787182,0.03510987441109946,0.017775658625357377,1946.2491601194386
0.2563884163,0.20403221,0.04898162199181932,0.02526134561503574,2068.3365138041154
0.1747008052,0.3229251483,0.026709558719655437,0.03258168866896062,1783.1158003389269
0.2449105968,0.1058633863,0.07503522604474559,0.02322353833121126,2223.277123586713
0.2546791568,0.219310473,0.04832601388768,0.019824843480935384,2179.819960132737
0.2009335499,0.3695219988,0.03442554214608215,0.0350930259146376,1928.8815198246764
0.2306476515,0.1621822492,0.04231395029011575,0.016899536676149306,1992.5875995514325
0.500637541,0.1799432683,0.11789124907138564,0.021050120216607397,2050.608983927367
0.4280911338,0.1749070912,0.07906234259053461,0.023744185238505876,1766.2027550101475
0.2150724861,0.1301402275,0.03429900060726225,-0.002247334721016559,1790.838822455909
0.09650294452,0.1307913184,0.016803306548267217,0.015539401938285345,1847.5502864316682
0.3295191106,0.0783686632,0.07082071906644231,0.005145386884591292,1961.525513218862
0.4533468045,0.03529627012,0.09050553946858808,-0.003108423382574672,1980.4890800959686
0.371040401,0.1636928628,0.08632326102738683,0.010047173746874898,1855.5230623254427
0.3530956621,0.2195032703,0.07345600518166362,0.024449004925270044,1909.3964781076747
0.4008180701,0.1016774069,0.07796347696566971,0.020773881707976186,1595.6892183844927
0.2147281907,0.2238639793,0.040958675011077875,0.008498142344514783,2207.367281265504
0.3556341882,0.1988785184,0.07557584232368046,0.01567918973631314,2451.110267534373
0.2456954714,0.04036307464,0.04568787528556031,0.001755363547790206,1780.136203900785
0.2877831694,0.3945712969,0.06134431031887868,0.03632443955772167,1833.978781219134
0.2964005087,0.09796626235,0.06111390059609506,0.017486997637055697,2135.458652434741
0.3489308889,0.07243435593,0.08001407737938582,0.013403739933974425,1949.4459647323642
0.5682288878,0.0468371817,0.11735053813085311,0.017580172894092704,1482.3985932607422
0.401091418,0.09431423093,0.07198799082496998,0.01469911075180917,2189.4978954150347
0.4072852373,0.1537038521,0.09140011481690165,0.022940651833644733,2237.823038205003
0.5591842083,0.1014746908,0.11085565580961851,0.011612302820009602,1846.0941463079796
0.133509178,0.1939108922,0.03185397967732965,0.018187497466555014,2079.647286390282
0.4300039998,0.1662856836,0.07989430529131664,0.0051141148993355335,2120.9964239856768
0.2814838745,0.2286403024,0.04935011881191803,0.024713667566655,1808.7884613984193
0.4204562265,0.1876137483,0.08677890444949213,0.013628897192073974,1892.2078609148523
0.3492091482,0.1285772677,0.07180217438157682,0.01803107321707474,2529.511773690902
0.3419172169,0.3030031936,0.07194345723207643,0.03444670274892981,1666.4166058164756
0.3985643546,0.05841686955,0.08379964611844574,0.005836653612677599,2070.6654146752107
0.2583449645,0.1469870357,0.04755237663712565,0.010628928753068145,2052.664944601927
0.2884229936,0.04486348483,0.05105137409108656,0.009193131839273581,2134.692614343395
0.3007680869,0.06323630339,0.06693868939270647,0.00983632104024313,2327.9675390165085
0.1947021948,0.1461246423,0.0381331632020877,0.02231170482963838,2371.6312450868472
0.299603901,0.3039637155,0.05667284839954245,0.03192243838351912,1916.0084375868128
0.6423773185,0.3680138753,0.13431346461507018,0.04578806573234423,1530.73575957449
0.506785658,0.1069732962,0.11377586911308263,0.010732628628432774,2365.2031595801373
0.3503925791,0.4013531595,0.06660733455724456,0.03309352525554925,1639.847208796656
0.28753336,0.2666225284,0.06034356057908806,0.03168768566125428,2374.8419265712873
0.2383320755,0.0391289248,0.044115393998979534,0.000852443348120704,1983.4343073170257
0.2506273934,0.268325506,0.04999974246325206,0.03357622951311367,2037.5003566989362
0.04492398368,0.09625106839,0.014317724150406757,0.020060362313262938,2305.3759949276027
0.1728903422,0.1540364404,0.03586559936328607,0.010593534567020056,2688.070249662526
0.4147202064,0.05657540465,0.09015451113033267,0.01815416878321902,1584.2867188839598
0.2332631007,0.1250453137,0.040824819247164065,-0.03966125124337721,2140.679503213
0.01738656346,0.1470991221,0.007567177593523873,0.008127881680365117,2055.7640386252615
0.2083112261,0.1158439194,0.043714525357903204,0.036241148444281085,2100.176003980505
0.3275845133,0.1285353166,0.07621322133262444,0.024763860542065086,2036.745459145077
0.3213400317,0.2446089813,0.05673900122177805,0.027004472695793626,2282.434165251617
0.1343180819,0.326109358,0.02189165226332995,0.036663713905733114,2057.0829757558013
0.4489613683,0.2184664651,0.09947156316974251,0.017722797898932295,1812.7847303489937
0.1408447981,0.3523374503,0.05782362727822848,0.019309442493710503,2121.737466303039
0.1845930283,0.04112014553,0.03366289885309212,0.004736254543344154,2337.763687916815
0.3650940625,0.1949043769,0.0769144858794656,0.009552332155077023,1926.4301385738272
0.150037709,0.08585653894,0.03257553863532545,-0.021053780648886435,2207.4590614664794
0.3077154064,0.1347814774,0.06442609864928368,0.02703029904795471,2205.0691154740384
0.2952280118,0.1313636943,0.058415612881456094,0.014687860608055396,1892.8827640053817
0.3537684078,0.2042468584,0.06926470851934456,0.019998456142711434,1725.5202653176505
0.2473372696,0.2732772337,0.048586058706170186,0.03137135263169046,2276.722176724792
0.3095266716,0.04123201814,0.06261742253763827,0.010890823571173547,2225.7870022320885
0.3181674756,0.1607284534,0.06435380482201838,0.01614573632147973,1779.3170989304767
0.2310804158,0.2156557971,0.042083466380745504,0.017830610932627507,1846.5150892950887
0.3834168639,0.167646692,0.0721826621792522,0.02001139888647031,2173.150078767487
0.3778434268,0.1582635281,0.07134903146853146,0.013717904282748678,2057.2126923112423
0.2797573766,0.2980516921,0.05522820502823197,0.033130799284122985,2037.5170700253213
0.1966928275,0.1017001017,0.04178197410744005,0.012616580878619709,2162.343907194639
0.1954486715,0.126749963,0.03786100096401243,0.009972781384582548,1557.6239427783196
0.1553018146,0.3461824473,0.030397768582307257,0.04101749412850172,2313.0190609367082
0.07950329076,0.08510799488,0.03342563142856051,-0.007543942278724555,2243.8485987000076
0.1818893393,0.06863552384,0.042055265123855656,0.010478790348601809,2301.161385121869
0.1934932629,0.02584907159,0.04672894156142759,0.018245261782093347,2054.2144349657347
0.3642386631,0.06781600568,0.06506822988393557,-0.003985234127751519,1862.3764358576468
0.4151621967,0.3389854674,0.10081604941032818,0.02480722013737992,1623.5873827002608
0.2185152167,0.1313067744,0.03347373800114882,0.009541494710838509,1851.876331635227
0.3326338185,0.1336025914,0.0733446066869811,0.017131158985688472,2060.9583127340225
0.1591410661,0.07434075755,0.0327154426091119,0.005771912128901852,2461.95267479378
0.2284798927,0.2334838256,0.04078990063335336,0.02220206185738132,1795.0580359629453
0.2889087545,0.1150878802,0.0663990489185415,0.006786425942193501,2134.8341754836138
0.343961321,0.2348904473,0.06677061162275531,0.023165545069433618,2055.9214393775314
0.3988810119,0.2360031021,0.08240821420026373,0.02296077416193348,2234.0505462057745
0.1272238899,0.2884787947,0.034950777185920025,0.025523051213709208,2378.932450865608
0.243685376,0.2016928347,0.05561780025969153,0.02369623318236255,2188.482458571182
0.3320200304,0.2170561912,0.08417014766396733,0.03760852891496919,2249.042824615524
0.3124055391,0.1863080794,0.055892603705328864,0.02236968946069698,2113.4610747062047
0.3197963017,0.1712973369,0.0647622850889044,0.0163931808139744,2405.8614099207493
0.2201147992,0.1471892095,0.04041192848957852,0.014629462999167182,1948.833848203319
0.1494761727,0.05877528088,0.014537371580354763,0.002911016013625766,2180.9553639122473
0.4206843965,0.2650686609,0.08924783443219948,0.03586865033000823,1727.9601399200637
0.3601015502,0.1094599335,0.07433441323271023,0.021538158066568534,1787.5938581258044
0.2986164488,0.1821644255,0.05907494955674133,0.026014367709439535,2264.8239797934057
0.6134964698,0.02805496143,0.12156975783323246,0.011959910719070323,1772.9415156136877
0.1655967983,0.1520853196,0.04270633941533564,0.01856098491294252,2135.4364317327927
0.3092306524,0.1806649573,0.07159204729712915,0.02339527149604265,1992.8416661870215
0.4415703993,0.1910872459,0.08636658395129082,0.0209961583178462,2050.9202454232945
0.231322433,0.1886124633,0.04494172039632211,0.01962996554864924,1831.5113351304494
0.2157404109,0.4281645836,0.043354546205619654,0.042791515718353275,1864.0065685482941
0.3910402471,0.08568569963,0.06644961425333099,0.008243908728397345,1862.2634193766544
0.3896376568,0.1363660148,0.07511452192964503,0.0063860781308983025,2346.922904618103
0.3478066099,0.226149335,0.06773704585100013,0.02183617453305924,2050.7444208991956
0.3738997,0.2165201894,0.07168166391696124,0.014483798047978507,2371.0450214625903
0.3628876234,0.2353753329,0.07463661606255408,0.02166018745964271,2295.7835994233833
0.1299170146,0.06231291789,0.03247791428816027,0.006211547231678611,2390.9796627251894
0.4876622104,0.153263897,0.09871758725430252,0.022001708199615663,1928.031541637069
0.382196869,0.04926001484,0.07330148902741924,0.029242570846649173,2084.2359977756882
0.4368559906,0.2031913975,0.0859746871439507,0.018670677870734422,2009.1322249213204
0.3767707665,0.2109451,0.07422909368517766,0.029841816799295432,2153.923511188688
0.0962184507,0.381994817,0.020194233348764645,0.04403503006544618,2453.5358824988953
0.364303525,0.179585116,0.08608959413683405,0.022866708184153962,1945.11100431118
0.3204937827,0.09602180654,0.06826184123245785,-0.0016928344785474894,2248.631142460131
0.1144862502,0.07873370167,0.022521631544833384,0.007073573800726976,2654.8662852866064
0.09622999908,0.171228391,0.015235564134216322,0.023329670068992343,2374.2436175819444
0.4938412043,0.1252505731,0.09006688076004289,0.004316978729349534,1581.5922034193613
0.5247258986,0.3096255886,0.10875194118834362,0.019529486675657053,1885.3381181012207
0.3327817972,0.1236929441,0.06789913861394412,0.0059536333301584456,2235.301456978412
0.3010815086,0.09114458916,0.06864615741278829,0.01697531776167383,2399.90806404981
0.3823649228,0.1793697221,0.07499538373338263,0.014418258356628381,1788.5141588400131
0.3143926343,0.03571158429,0.05818912437729813,-0.0022879195561874626,1818.5728622937952
0.2994586086,0.1510382039,0.0679534089505106,0.019068998853498574,2323.253637837031
0.3405472537,0.1601250008,0.06977577965566328,0.009061583495481125,2308.355429330654
0.4116100373,0.2162514962,0.08175383245414877,0.021413175145420377,1907.453989287806
0.4115114335,0.3288930693,0.07189572108617587,0.02345057665934029,1828.969939626331
0.2290720982,0.08787335104,0.05057855548189781,0.023587207828572886,2246.4499896444077
0.4550269792,0.3470412075,0.09137993404700993,0.025398064633458672,2042.593089981849
0.3466979594,0.2013724664,0.06050279246388751,0.019901131787463805,1923.2276794717257
0.221671007,0.1317627713,0.04251308756158004,0.020292742207831622,2102.51004312641
0.4221663743,0.1201643974,0.09465654560118206,0.018822184653629833,2664.8021953958432
0.2449523545,0.1572336518,0.03167547045888498,0.0123129002999537,2128.3975009456167
0.4242288064,0.3106493345,0.08982556227592564,0.02147443533602882,1618.262179001374
0.2408541891,0.1227151716,0.05221161722887124,0.007824368029097408,1821.9427570082757
0.4806799531,0.3327470562,0.0971429984372896,0.03540849008587625,1895.406695618038
0.3932924824,0.02818100021,0.07679379226073567,0.006470132291495619,2485.0875073908423
0.3062909581,0.177813987,0.06136025726912207,0.0076249234965685,2070.312907641471
0.6569855967,0.228080186,0.14642498011887903,0.025261033005753733,1321.8974599333192
0.3329938085,0.2122260896,0.05576972101469872,0.007042552285091997,1932.5438531295624
0.3564642693,0.05321446993,0.06944600250728848,0.014816928570580697,2178.3553442660022
0.3693185879,0.2501210532,0.052206298782867123,0.029608561686284927,1759.185049444795
0.3583205516,0.1529718932,0.06772263221536429,0.017625048779351497,2361.570737111795
0.3460489627,0.2110083498,0.055506163496870396,0.004576061001468008,1892.1414136418994
0.3860123072,0.259476888,0.07234202069886586,0.022305114397154824,2048.5042622381393
0.4264473755,0.1688498386,0.08683102103501532,0.009828186196448213,1561.330891222706
0.4954331555,0.02659863289,0.10636405282081977,0.0022520454457477168,1996.654647882756
0.380094708,0.08046865083,0.07565621575552992,0.001111560638677023,1679.0754533934846
0.1251848932,0.07296858078,0.019277644591216798,0.009959506775188651,2379.388673079017
0.459076852,0.1858040544,0.09947310452159226,0.022052159625776703,2243.705898464804
0.3573091254,0.2390850683,0.06798561481246115,0.02906785180482119,2215.5494088099713
0.2195394798,0.2309748089,0.044533775544119095,0.022707250304955347,2058.7029548829496
0.3114458696,0.2769662406,0.058477409830703,0.036995106192967385,1914.4871092863189
0.3615443229,0.1641147174,0.05308388354196457,0.02305307486582238,2068.231685031271
0.4316115657,0.2569880025,0.0771704128760389,0.028393199370466058,2112.852820357897
0.340724254,0.06820727182,0.07568082554540412,0.01880188431670333,2015.1409004307022
0.4112202945,0.1509702795,0.06532440676528238,0.005700493400299618,1529.9073468453432
0.4935311511,0.1217156885,0.10983649181428712,0.017433150221978794,1986.539755151145
0.3486868247,0.08006215029,0.07405859016505302,0.010107657250885638,1808.5915003282223
0.4226481498,0.08492899932,0.08557509425727423,0.007391020288899014,2208.4900948056306
0.1824063699,0.2010333941,0.0303298028851279,0.019269386370445733,1832.2020076714018
0.2797122225,0.2395853066,0.04823109579791976,0.012148986275796117,2004.4859069821628
0.4001825595,0.04980742747,0.08072541436641312,0.004801240775698419,1857.7844828421082
0.5720940007,0.1598881031,0.11862314495176454,0.015702342868530485,2014.3782389697024
0.5323392141,0.1499255874,0.1144053182094335,0.02195676079385377,2062.800673510011
0.2361780421,0.1693072105,0.038832145155254016,0.01001645414098597,2135.2092505680207
0.2856600587,0.11854921,0.06643908107413282,0.012937190167010428,2050.583334245102
0.2856570169,0.3031846584,0.05420386493323443,0.030111366119830892,2361.260766471506
0.2813500721,0.1516168074,0.06309012303797851,0.02267842594626657,2397.2680460548
0.2568490913,0.4271756744,0.04254750115218123,0.0540025948062447,1860.872157785758
0.5322079037,0.2084247672,0.11830794040376995,0.02794841027518868,1792.5704885565856
0.2581172831,0.3152578435,0.055522139907737036,0.02894387640988268,1967.39399321004
0.3495640998,0.1010986058,0.06987029350036852,0.019407683126180977,1753.367638073394
0.4351421909,0.1161416202,0.08701601038048294,0.009510953882897612,1774.012276936059
0.3732830215,0.2175363106,0.06797510064070825,0.023639041669569642,2001.790714148291
0.5301059216,0.2845774574,0.10787662796207348,0.02417553390477976,1848.350751240011
0.3138391,0.2551889825,0.07279064173480422,0.019443055414172492,2045.2439765782647
0.4972714829,0.2687693269,0.10312337237325414,0.02036590904995357,1942.0388405493413
0.3071768234,0.1252091221,0.06833838871762432,0.012726857755218441,2172.547021552215
0.1756107623,0.2819250112,0.03469439301411976,0.029471375398703613,2163.8671551199736
0.3990657311,0.2320753406,0.08337350966268872,0.024558841376356787,1993.6775419253916
0.2781351195,0.1868916147,0.057075292442671864,0.022917198037360722,1943.2176170098733
0.1933515192,0.1549550025,0.039924544435203144,0.013750347264203672,2015.5620880547438
0.3444964778,0.2613881975,0.061567527732618615,0.03241158223710945,2202.0608702217382
0.078037819,0.1828597294,0.02766765364612389,0.011393952310012128,2350.7039769001126
0.4193573013,0.1298577449,0.06658486719225723,0.014106472482894403,1905.109389584261
0.2246053092,0.1292907125,0.044253930051406314,0.009257531640617583,2485.385217081662
0.4972684984,0.2048570908,0.09009960875807667,0.014859953879309667,1381.5042691494448
0.4392661073,0.2855950482,0.07447591978915301,0.03319338239794998,1844.035361518946
0.2136990457,0.1141848534,0.04377029681190313,0.016375015691315734,2062.423142579596
0.4450260085,0.2042225008,0.09606017732126126,0.024417555659222958,2270.6009674735756
0.3492712448,0.1805046609,0.06377233430217996,0.02044634829463263,1681.5214655621523
0.2806441157,0.07106438334,0.0456184941290005,0.010863349850574688,1669.3587889858893
0.4137739053,0.05664135265,0.09152662384669162,0.01944619816916463,1910.9344145440732
0.6068697114,0.5051396652,0.08840505428438955,0.023075934413809732,1531.293036765245
0.3197315434,0.2254721246,0.05899432724315872,0.02564545641571559,1721.3041563634697
0.2950556311,0.2966258527,0.06651282962587794,0.03151275624771163,1774.269839591674
0.3252410575,0.06757518034,0.06671350493418803,0.03256567338951533,2350.2555280099737
0.4678404539,0.1379973271,0.09208586167056552,0.006243852984746779,1510.411330003524
0.3087757379,0.09015551869,0.06732499228866952,0.009455250817510828,1898.8980846224074
0.3136152769,0.02283210334,0.0648686302027361,-0.05017240063357174,1889.3264469752435
0.1950974062,0.1461557718,0.04512521839608652,0.00906303213100746,2176.3130698963364
0.493623825,0.03347025816,0.1028519353830504,0.0047448712454394295,2058.7879749964404
0.2575470163,0.2745726659,0.05117252815910591,0.021694728471317645,2120.9930078354755
0.3492803326,0.2698369432,0.07397491151781724,0.033649847151971585,1840.4865450687885
0.2293853538,0.3675375281,0.03987973927798979,0.03603810673029002,2006.7805755293816
0.3016184113,0.179599133,0.05685428067495246,0.024516007035568485,2131.074010703234
0.4754156188,0.1332181113,0.09921223856279525,0.03547432482569081,1834.499316072115
0.4418724525,0.2748188414,0.10023067259863748,0.03719195002927687,1510.6415231820272
0.4181852151,0.097555958,0.0972997670788632,0.008450572607284192,1964.3664914070212
0.3217276989,0.2300862869,0.05794150944547897,0.005562269525145952,2131.6451743355706
0.472351012,0.21034687,0.10216818878043277,0.01874836777800772,1923.9654985825657
0.3902937946,0.2294948123,0.07981393963034268,0.02110677941237989,2028.061043632725
0.4361157966,0.0583041406,0.09072989492928574,0.0025167314081136673,1934.4428148967495
0.3374537666,0.07630869225,0.06511028274668004,0.00741563685555516,2180.317220310737
0.3317035738,0.03934391459,0.06726759091145543,0.006747427555429928,1860.5482786484931
0.4030806682,0.2075491288,0.08328471715061639,0.021137421236815734,2290.71014487842
0.3511805392,0.1703580546,0.07179249499109228,0.025552664398532567,1913.5043686766383
0.3304690803,0.2074367051,0.0640222564394894,0.01197806255940598,2187.6973477036154
0.1524947247,0.05812706676,0.036734764304869515,0.0013152003077763596,2464.1209005650676
0.2404031125,0.1959617976,0.04852410281059174,0.020025576989446462,1838.3249950159377
0.1472742426,0.3484250885,0.030944415037564288,0.037623542613722326,2047.0486619013795
0.2899098204,0.3801559418,0.054917891793747085,0.04097569469247522,2088.343353934226
0.4183257773,0.1162159887,0.0685373394985055,0.013751658398577024,1951.6543880459385
0.2355566996,0.05828950646,0.03782895043425228,0.009668893216298479,1829.6800037926278
0.4849464583,0.1564925196,0.08190732557186167,0.008839040446132252,1713.8541766758742
0.1989814285,0.2959197296,0.025375463945724052,0.028742646185125936,2168.7904645229955
0.2700377949,0.1207243743,0.053098018505411626,0.01234163090195229,1675.4288490239728
0.3114896271,0.05990120111,0.0580908345865552,0.014916905040440957,1649.6103500639488
0.234059062,0.1346240295,0.054801760301123374,0.011689726761716356,2104.798265646544
0.2340669911,0.07787415803,0.046388233081195086,0.009832847062333195,2058.6248070442243
0.3131927716,0.2924624604,0.059457577242126705,0.031031033755131544,2410.7270819973537
0.394373873,0.04506802966,0.07578838269443046,0.007936698843691263,1985.6999512778107
0.2164516914,0.3089398696,0.05391308281770012,0.024368660431400853,2086.4170814811955
0.3816882863,0.0965920583,0.06676840252148529,0.00771739202032629,1995.354583007667
0.317303932,0.1742928656,0.06077964822680202,0.020911376853669034,1714.5942133944993
0.3308687844,0.2541503068,0.04084476819538383,0.01764101002354495,1758.435234220503
0.391082173,0.2735955122,0.10073411096023799,0.0364494819474354,2063.7229574427306
0.3537719481,0.1675933687,0.07560765704845387,0.02210702348586082,2082.032320101044
0.2499415591,0.228923804,0.055255941190295504,0.021407891202093764,2049.072936280882
0.22713053,0.1781619102,0.05134657246806943,0.027089194672348042,2149.227181880349
0.5599725132,0.2278213828,0.1086015492926773,0.030438451250729845,2188.780518004958
0.3163938865,0.04153482259,0.06885135367307553,0.008346274423737362,2544.6961933688167
0.423914927,0.1057118092,0.07879813829153565,0.028890813323726634,1765.1308466665282
0.4462018719,0.2101225435,0.09519124467843461,0.023693256558730478,1607.4346916812171
0.2583612924,0.2185080887,0.049058890602334225,0.025973766248435445,2459.633362398765
0.4346697958,0.2363826743,0.10000842876097726,0.028920772091445078,1956.8759508635742
0.3142066723,0.1035283166,0.06991945365078868,-0.00070635238668823,2388.0013282908894
0.4262704133,0.2563475637,0.07381811829624334,0.029984400170870177,2063.1880815573936
0.2586170981,0.2442151856,0.05298785307424431,0.020254980783959143,1909.8313546371712
0.3650676889,0.145488855,0.08284803188325757,0.023993166241400226,1951.4619800970565
0.06761487223,0.2153493782,0.01821983480158247,0.029113236768649978,2134.048195565941
0.2712675356,0.3087960259,0.047024829100304026,0.022691797937681123,2099.6805567593015
0.1633571303,0.198209964,0.03358346183042731,0.015636870761717176,2109.6169871233324
0.4043636118,0.3334197382,0.07854416054538635,0.029871492002717524,1982.038597544679
0.4091174371,0.008109428703,0.09540294446552897,0.003948188964630782,2105.333097171554
0.400209454,0.1731585203,0.08807700660078709,0.02072706222990018,2425.391305140917
0.2685514219,0.1686315388,0.05229256313426417,0.01942742969872304,2135.9676059328835
0.2129180679,0.2722078731,0.03655822970194897,0.02739477462318524,2129.3718368783593
0.4803740748,0.3053836787,0.09391015421441096,0.017303890769669553,1361.1646101081044
0.3836697078,0.1649840912,0.07602874211244895,-0.006517085218502598,1899.6648484585883
0.3372250223,0.09854321124,0.06586059022876856,0.011487818384610169,2302.8648232452915
0.3386460549,0.1188981177,0.0637684951242759,0.0072348407077248034,1792.5596139042527
0.3844304283,0.1291903338,0.0790867991197773,0.02397829892968701,1960.5812834912056
0.4154039725,0.118745804,0.08399553382360994,0.022006936669909882,2145.035170050093
0.3986149766,0.1341140819,0.08019617958898488,0.004727092020868628,1965.8838491334886
0.358976835,0.3070356719,0.06277821610779875,0.030616386429782524,2019.6956601981015
0.3281739063,0.06809249477,0.06854674812285771,0.005026147738821168,2410.2023256642296
0.5682249847,0.2228122762,0.11693366115192165,0.021058621156714245,1716.8718939427226
0.4559324142,0.286940296,0.09731277415096277,0.018550873537855884,2088.3254195232266
0.1408032417,0.2806084746,0.03269997508711054,0.028692074859010697,2156.8622151870195
0.3982354234,0.1333914913,0.07623912841391302,0.001971906681052142,1969.8993541569566
0.1830815657,0.05284709984,0.03317026652402312,0.0052203034146334395,2275.5633464116036
0.2273745291,0.07487741561,0.04042951959393986,0.0030448198883484,1552.3432765755226
0.2882941855,0.1765744239,0.030337575221139276,0.04117505977976825,2312.344488778105
0.1724113603,0.1927960238,0.038719089171001794,0.03026845103647216,2083.5373306093816
0.1511139643,0.09795191872,0.030771105174709844,0.005099421070246106,1838.0129042766655
0.5573143984,0.1400102931,0.12114652336294408,0.012301823776417083,1952.7735947083952
0.4846304274,0.186810845,0.10306618932919319,0.02424159008409057,2140.0583061685024
0.3673037732,0.1172206216,0.06812848409534845,0.008051031790014564,2137.3450475392533
0.3397036092,0.1973532771,0.0731562652791474,0.02417687592272377,2234.9881266458588
0.5181730817,0.2865426317,0.09744762368905709,0.03271479703579527,1861.8249206092382
0.1796669631,0.2713338865,0.04682530275820608,0.042107387271302685,2177.6822160117426
0.3220744756,0.1269777111,0.06441972643990947,-0.002927012729724629,2332.642034569546
0.4733538745,0.04919851857,0.10266254946288243,0.010797815345908077,2029.9478872166228
0.4391013655,0.3073783251,0.09211134679610596,0.03563024709059264,1628.6885123608722
0.346856232,0.1110379257,0.06894836670315312,0.0037409885778005034,2081.2442158722365
0.3844450784,0.2618084981,0.06376808162324576,0.024642077501999947,2208.914463805022
0.337131251,0.09717677117,0.07042518068107052,0.011930877563203523,2166.8405365028616
0.3449721923,0.3487982411,0.06309802302840596,0.03523028896333843,2196.722265100365
0.3370474217,0.08056487748,0.06326982830660953,0.0007350243847052923,2139.147119156073
0.1362203129,0.4604899127,0.030003783535872956,0.05418416059373692,2030.9483658960776
0.3367869713,0.06119590798,0.05978441987723294,0.023220110346473387,1868.6404121463293
0.5909051634,0.2796339413,0.1296727069127186,0.033917409950559634,1910.9810002799604
0.1384982435,0.04416511868,0.027249704753005612,0.013323936927173664,2046.5519898068967
0.3317990797,0.06038974106,0.06738377832245711,-0.00673018469928068,2059.3969480429473
0.226068667,0.2571688594,0.052946703356697614,0.028875744948385726,1982.0883661382213
0.4464413231,0.173748583,0.08994920253003885,0.0240529738173294,1765.4062408554296
0.3053290635,0.108357222,0.060451236169928466,0.013766364459713729,2057.478710956497
0.3778434268,0.1582635281,0.07280610953006139,0.009413091835835781,2057.8782083879896

